Octagon at finite coupling

We study a special class of four-point correlation functions of infinitely heavy half-BPS operators in planar N=4 SYM which admit factorization into a product of two octagon form factors. We demonstrate that these functions satisfy a system of nonlinear integro-differential equations which are powerful enough to fully determine their dependence on the 't Hooft coupling and two cross ratios. At weak coupling, solution to these equations yields a known series representation of the octagon in terms of ladder integrals. At strong coupling, we develop a systematic expansion of the octagon in the inverse powers of the coupling constant and calculate accompanying expansion coefficients analytically. We examine the strong coupling expansion of the correlation function in various kinematical regions and observe a perfect agreement both with the expected asymptotic behavior dictated by the OPE and with results of numerical evaluation. We find that, surprisingly enough, the strong coupling expansion is Borel summable. Applying the Borel-Pade summation method, we show that the strong coupling expansion correctly describes the correlation function over a wide region of the 't Hooft coupling.

==> anc/BK_readme.txt <==
February 29, 2020

Description of files: 

coefficients.txt
------------
The file contains a Mathematica readable version of the coefficients A[0], ... , A[40] entering the strong coupling expansion of the octagon, See Eqs.(4.1) and (5.23).
Conventions for variables: A[k] = A_k, II[k]=I_k 

octagon.txt
---------
The file contains a Mathematica readable version of the expressions for the octagon, Eqs.(6.3) and (6.7), up to order O(1/g^{39})
Conventions for variables:  
logO = \log \mathbb O,  logOq = \log \mathbb O_q,
II[k]=I_k, g1=g'=g-I[1]/2 

==> anc/coefficients.txt <==
coefficients = {A[0] -> 2*II[0], A[1] -> 1, A[2] -> (-3*II[1])/4, 
     A[3] -> (-9*II[1]^2)/16, A[4] -> (-3*II[1]^3)/8 + (15*II[2])/128, 
     A[5] -> (-15*II[1]^4)/64 + (75*II[1]*II[2])/256, 
     A[6] -> (-9*II[1]^5)/64 + (225*II[1]^2*II[2])/512 - (945*II[3])/8192, 
     A[7] -> (-21*II[1]^6)/256 + (525*II[1]^3*II[2])/1024 - 
       (1785*II[2]^2)/16384 - (6615*II[1]*II[3])/16384, 
     A[8] -> (-3*II[1]^7)/64 + (525*II[1]^4*II[2])/1024 - 
       (1785*II[1]*II[2]^2)/4096 - (6615*II[1]^2*II[3])/8192 + 
       (70875*II[4])/262144, A[9] -> (-27*II[1]^8)/1024 + 
       (945*II[1]^5*II[2])/2048 - (16065*II[1]^2*II[2]^2)/16384 - 
       (19845*II[1]^3*II[3])/16384 + (292005*II[2]*II[3])/524288 + 
       (637875*II[1]*II[4])/524288, A[10] -> (-15*II[1]^9)/1024 + 
       (1575*II[1]^6*II[2])/4096 - (26775*II[1]^3*II[2]^2)/16384 + 
       (133125*II[2]^3)/524288 - (99225*II[1]^4*II[3])/65536 + 
       (1460025*II[1]*II[2]*II[3])/524288 + (3189375*II[1]^2*II[4])/1048576 - 
       (38201625*II[5])/33554432, A[11] -> (-33*II[1]^10)/4096 + 
       (2475*II[1]^7*II[2])/8192 - (294525*II[1]^4*II[2]^2)/131072 + 
       (1464375*II[1]*II[2]^3)/1048576 - (218295*II[1]^5*II[3])/131072 + 
       (16060275*II[1]^2*II[2]*II[3])/2097152 - (74625705*II[3]^2)/67108864 + 
       (11694375*II[1]^3*II[4])/2097152 - (44438625*II[2]*II[4])/16777216 - 
       (420217875*II[1]*II[5])/67108864, A[12] -> (-9*II[1]^11)/2048 + 
       (7425*II[1]^8*II[2])/32768 - (176715*II[1]^5*II[2]^2)/65536 + 
       (4393125*II[1]^2*II[2]^3)/1048576 - (218295*II[1]^6*II[3])/131072 + 
       (16060275*II[1]^3*II[2]*II[3])/1048576 - (61528005*II[2]^2*II[3])/
        16777216 - (223877115*II[1]*II[3]^2)/33554432 + 
       (35083125*II[1]^4*II[4])/4194304 - (133315875*II[1]*II[2]*II[4])/
        8388608 - (1260653625*II[1]^2*II[5])/67108864 + 
       (8045262225*II[6])/1073741824, A[13] -> (-39*II[1]^12)/16384 + 
       (10725*II[1]^9*II[2])/65536 - (765765*II[1]^6*II[2]^2)/262144 + 
       (19036875*II[1]^3*II[2]^3)/2097152 - (73377525*II[2]^4)/67108864 - 
       (405405*II[1]^7*II[3])/262144 + (208783575*II[1]^4*II[2]*II[3])/
        8388608 - (799864065*II[1]*II[2]^2*II[3])/33554432 - 
       (2910402495*II[1]^2*II[3]^2)/134217728 + (91216125*II[1]^5*II[4])/
        8388608 - (1733106375*II[1]^2*II[2]*II[4])/33554432 + 
       (16277932125*II[3]*II[4])/1073741824 - (5462832375*II[1]^3*II[5])/
        134217728 + (42212795625*II[2]*II[5])/2147483648 + 
       (104588408925*II[1]*II[6])/2147483648, 
     A[14] -> (-21*II[1]^13)/16384 + (15015*II[1]^10*II[2])/131072 - 
       (765765*II[1]^7*II[2]^2)/262144 + (133258125*II[1]^4*II[2]^3)/
        8388608 - (513642675*II[1]*II[2]^4)/67108864 - 
       (2837835*II[1]^8*II[3])/2097152 + (292297005*II[1]^5*II[2]*II[3])/
        8388608 - (5599048455*II[1]^2*II[2]^2*II[3])/67108864 - 
       (6790939155*II[1]^3*II[3]^2)/134217728 + (52747871085*II[2]*II[3]^2)/
        2147483648 + (212837625*II[1]^6*II[4])/16777216 - 
       (4043914875*II[1]^3*II[2]*II[4])/33554432 + 
       (31403224125*II[2]^2*II[4])/1073741824 + 
       (113945524875*II[1]*II[3]*II[4])/1073741824 - 
       (38239826625*II[1]^4*II[5])/536870912 + 
       (295489569375*II[1]*II[2]*II[5])/2147483648 + 
       (732118862475*II[1]^2*II[6])/4294967296 - (4867383646125*II[7])/
        68719476736, A[15] -> (-45*II[1]^14)/65536 + (20475*II[1]^11*II[2])/
        262144 - (11486475*II[1]^8*II[2]^2)/4194304 + 
       (399774375*II[1]^5*II[2]^3)/16777216 - (7704640125*II[1]^2*II[2]^4)/
        268435456 - (4729725*II[1]^9*II[3])/4194304 + 
       (1461485025*II[1]^6*II[2]*II[3])/33554432 - 
       (27995242275*II[1]^3*II[2]^2*II[3])/134217728 + 
       (72755904375*II[2]^3*II[3])/2147483648 - 
       (101864087325*II[1]^4*II[3]^2)/1073741824 + 
       (791218066275*II[1]*II[2]*II[3]^2)/4294967296 + 
       (456080625*II[1]^7*II[4])/33554432 - (60658723125*II[1]^4*II[2]*II[4])/
        268435456 + (471048361875*II[1]*II[2]^2*II[4])/2147483648 + 
       (1709182873125*II[1]^2*II[3]*II[4])/4294967296 - 
       (4807915835625*II[4]^2)/68719476736 - (114719479875*II[1]^5*II[5])/
        1073741824 + (4432343540625*II[1]^2*II[2]*II[5])/8589934592 - 
       (20941404994125*II[3]*II[5])/137438953472 + 
       (3660594312375*II[1]^3*II[6])/8589934592 - 
       (14280340449375*II[2]*II[6])/68719476736 - 
       (73010754691875*II[1]*II[7])/137438953472, 
     A[16] -> (-3*II[1]^15)/8192 + (6825*II[1]^12*II[2])/131072 - 
       (1276275*II[1]^9*II[2]^2)/524288 + (133258125*II[1]^6*II[2]^3)/
        4194304 - (2568213375*II[1]^3*II[2]^4)/33554432 + 
       (4017256125*II[2]^5)/536870912 - (945945*II[1]^10*II[3])/1048576 + 
       (208783575*II[1]^7*II[2]*II[3])/4194304 - 
       (27995242275*II[1]^4*II[2]^2*II[3])/67108864 + 
       (72755904375*II[1]*II[2]^3*II[3])/268435456 - 
       (20372817465*II[1]^5*II[3]^2)/134217728 + 
       (791218066275*II[1]^2*II[2]*II[3]^2)/1073741824 - 
       (1248637735485*II[3]^3)/17179869184 + (456080625*II[1]^8*II[4])/
        33554432 - (12131744625*II[1]^5*II[2]*II[4])/33554432 + 
       (471048361875*II[1]^2*II[2]^2*II[4])/536870912 + 
       (569727624375*II[1]^3*II[3]*II[4])/536870912 - 
       (2229942747375*II[2]*II[3]*II[4])/4294967296 - 
       (4807915835625*II[1]*II[4]^2)/8589934592 - (38239826625*II[1]^6*II[5])/
        268435456 + (1477447846875*II[1]^3*II[2]*II[5])/1073741824 - 
       (5782006951875*II[2]^2*II[5])/17179869184 - 
       (20941404994125*II[1]*II[3]*II[5])/17179869184 + 
       (3660594312375*II[1]^4*II[6])/4294967296 - 
       (14280340449375*II[1]*II[2]*II[6])/8589934592 - 
       (73010754691875*II[1]^2*II[7])/34359738368 + (1997713316473875*II[8])/
        2199023255552, A[17] -> (-51*II[1]^16)/262144 + 
       (8925*II[1]^13*II[2])/262144 - (4339335*II[1]^10*II[2]^2)/2097152 + 
       (323626875*II[1]^7*II[2]^3)/8388608 - (43659627375*II[1]^4*II[2]^4)/
        268435456 + (68293354125*II[1]*II[2]^5)/1073741824 - 
       (1461915*II[1]^11*II[3])/2097152 + (3549320775*II[1]^8*II[2]*II[3])/
        67108864 - (95183823735*II[1]^5*II[2]^2*II[3])/134217728 + 
       (1236850374375*II[1]^2*II[2]^3*II[3])/1073741824 - 
       (115445965635*II[1]^6*II[3]^2)/536870912 + 
       (4483569042225*II[1]^3*II[2]*II[3]^2)/2147483648 - 
       (17594457031305*II[2]^2*II[3]^2)/34359738368 - 
       (21226841503245*II[1]*II[3]^3)/34359738368 + (861485625*II[1]^9*II[4])/
        67108864 - (68746552875*II[1]^6*II[2]*II[4])/134217728 + 
       (2669274050625*II[1]^3*II[2]^2*II[4])/1073741824 - 
       (3491266282875*II[2]^3*II[4])/8589934592 + 
       (9685369614375*II[1]^4*II[3]*II[4])/4294967296 - 
       (37909026705375*II[1]*II[2]*II[3]*II[4])/8589934592 - 
       (81734569205625*II[1]^2*II[4]^2)/34359738368 - 
       (92868150375*II[1]^7*II[5])/536870912 + 
       (25116613396875*II[1]^4*II[2]*II[5])/8589934592 - 
       (98294118181875*II[1]*II[2]^2*II[5])/34359738368 - 
       (356003884900125*II[1]^2*II[3]*II[5])/68719476736 + 
       (8041301824334625*II[4]*II[5])/4398046511104 + 
       (12446020662075*II[1]^5*II[6])/8589934592 - 
       (242765787639375*II[1]^2*II[2]*II[6])/34359738368 + 
       (9211012676140275*II[3]*II[6])/4398046511104 - 
       (413727609920625*II[1]^3*II[7])/68719476736 + 
       (12991046951507625*II[2]*II[7])/4398046511104 + 
       (33961126380055875*II[1]*II[8])/4398046511104, 
     A[18] -> (-27*II[1]^17)/262144 + (11475*II[1]^14*II[2])/524288 - 
       (3550365*II[1]^11*II[2]^2)/2097152 + (2912641875*II[1]^8*II[2]^3)/
        67108864 - (78587329275*II[1]^5*II[2]^4)/268435456 + 
       (614640187125*II[1]^2*II[2]^5)/2147483648 - (4385745*II[1]^12*II[3])/
        8388608 + (3549320775*II[1]^9*II[2]*II[3])/67108864 - 
       (285551471205*II[1]^6*II[2]^2*II[3])/268435456 + 
       (3710551123125*II[1]^3*II[2]^3*II[3])/1073741824 - 
       (14591630735325*II[2]^4*II[3])/34359738368 - 
       (148430527245*II[1]^7*II[3]^2)/536870912 + 
       (40352121380025*II[1]^4*II[2]*II[3]^2)/8589934592 - 
       (158350113281745*II[1]*II[2]^2*II[3]^2)/34359738368 - 
       (191041573529205*II[1]^2*II[3]^3)/68719476736 + 
       (1550674125*II[1]^10*II[4])/134217728 - 
       (88388425125*II[1]^7*II[2]*II[4])/134217728 + 
       (24023466455625*II[1]^4*II[2]^2*II[4])/4294967296 - 
       (31421396545875*II[1]*II[2]^3*II[4])/8589934592 + 
       (17433665305875*II[1]^5*II[3]*II[4])/4294967296 - 
       (341181240348375*II[1]^2*II[2]*II[3]*II[4])/17179869184 + 
       (12963068257552875*II[3]^2*II[4])/4398046511104 - 
       (245203707616875*II[1]^3*II[4]^2)/34359738368 + 
       (7716614497396875*II[2]*II[4]^2)/2199023255552 - 
       (835813353375*II[1]^8*II[5])/4294967296 + 
       (45209904114375*II[1]^5*II[2]*II[5])/8589934592 - 
       (884647063636875*II[1]^2*II[2]^2*II[5])/68719476736 - 
       (1068011654700375*II[1]^3*II[3]*II[5])/68719476736 + 
       (33610305205929375*II[2]*II[3]*II[5])/4398046511104 + 
       (72371716419011625*II[1]*II[4]*II[5])/4398046511104 + 
       (37338061986225*II[1]^6*II[6])/17179869184 - 
       (728297362918125*II[1]^3*II[2]*II[6])/34359738368 + 
       (22917774200446125*II[2]^2*II[6])/4398046511104 + 
       (82899114085262475*II[1]*II[3]*II[6])/4398046511104 - 
       (3723548489285625*II[1]^4*II[7])/274877906944 + 
       (116919422563568625*II[1]*II[2]*II[7])/4398046511104 + 
       (305650137420502875*II[1]^2*II[8])/8796093022208 - 
       (8540224427925815625*II[9])/562949953421312, 
     A[19] -> (-57*II[1]^18)/1048576 + (14535*II[1]^15*II[2])/1048576 - 
       (22485645*II[1]^12*II[2]^2)/16777216 + (6148910625*II[1]^9*II[2]^3)/
        134217728 - (497719752075*II[1]^6*II[2]^4)/1073741824 + 
       (3892721185125*II[1]^3*II[2]^5)/4294967296 - (5111848086375*II[2]^6)/
        68719476736 - (6409935*II[1]^13*II[3])/16777216 + 
       (13487418945*II[1]^10*II[2]*II[3])/268435456 - 
       (775068278985*II[1]^7*II[2]^2*II[3])/536870912 + 
       (70500471339375*II[1]^4*II[2]^3*II[3])/8589934592 - 
       (277240983971175*II[1]*II[2]^4*II[3])/68719476736 - 
       (2820180017655*II[1]^8*II[3]^2)/8589934592 + 
       (153338061244095*II[1]^5*II[2]*II[3]^2)/17179869184 - 
       (3008652152353155*II[1]^2*II[2]^2*II[3]^2)/137438953472 - 
       (1209929965684965*II[1]^3*II[3]^3)/137438953472 + 
       (38147040190004445*II[2]*II[3]^3)/8796093022208 + 
       (2678437125*II[1]^11*II[4])/268435456 - 
       (1679380077375*II[1]^8*II[2]*II[4])/2147483648 + 
       (91289172531375*II[1]^5*II[2]^2*II[4])/8589934592 - 
       (597006534371625*II[1]^2*II[2]^3*II[4])/34359738368 + 
       (110413213603875*II[1]^6*II[3]*II[4])/17179869184 - 
       (2160814522206375*II[1]^3*II[2]*II[3]*II[4])/34359738368 + 
       (68123380490400375*II[2]^2*II[3]*II[4])/4398046511104 + 
       (246298296893504625*II[1]*II[3]^2*II[4])/8796093022208 - 
       (4658870444720625*II[1]^4*II[4]^2)/274877906944 + 
       (146615675450540625*II[1]*II[2]*II[4]^2)/4398046511104 - 
       (1764494857125*II[1]^9*II[5])/8589934592 + 
       (286329392724375*II[1]^6*II[2]*II[5])/34359738368 - 
       (5602764736366875*II[1]^3*II[2]^2*II[5])/137438953472 + 
       (58875506497355625*II[2]^3*II[5])/8796093022208 - 
       (20292221439307125*II[1]^4*II[3]*II[5])/549755813888 + 
       (638595798912658125*II[1]*II[2]*II[3]*II[5])/8796093022208 + 
       (1375062611961220875*II[1]^2*II[4]*II[5])/17592186044416 - 
       (16952899458371270625*II[5]^2)/1125899906842624 + 
       (101346168248325*II[1]^7*II[6])/34359738368 - 
       (13837649895444375*II[1]^4*II[2]*II[6])/274877906944 + 
       (435437709808476375*II[1]*II[2]^2*II[6])/8796093022208 + 
       (1575083167619987025*II[1]^2*II[3]*II[6])/17592186044416 - 
       (4458394494523344375*II[4]*II[6])/140737488355328 - 
       (14149484259285375*II[1]^5*II[7])/549755813888 + 
       (2221469028707803875*II[1]^2*II[2]*II[7])/17592186044416 - 
       (10563006160858276125*II[3]*II[7])/281474976710656 + 
       (1935784203663184875*II[1]^3*II[8])/17592186044416 - 
       (7629267155613728625*II[2]*II[8])/140737488355328 - 
       (162264264130590496875*II[1]*II[9])/1125899906842624, 
     A[20] -> (-15*II[1]^19)/524288 + (72675*II[1]^16*II[2])/8388608 - 
       (8648325*II[1]^13*II[2]^2)/8388608 + (6148910625*II[1]^10*II[2]^3)/
        134217728 - (355514108625*II[1]^7*II[2]^4)/536870912 + 
       (19463605925625*II[1]^4*II[2]^5)/8589934592 - 
       (25559240431875*II[1]*II[2]^6)/34359738368 - (4578525*II[1]^14*II[3])/
        16777216 + (6130644975*II[1]^11*II[2]*II[3])/134217728 - 
       (3875341394925*II[1]^8*II[2]^2*II[3])/2147483648 + 
       (70500471339375*II[1]^5*II[2]^3*II[3])/4294967296 - 
       (1386204919855875*II[1]^2*II[2]^4*II[3])/68719476736 - 
       (1566766676475*II[1]^9*II[3]^2)/4294967296 + 
       (255563435406825*II[1]^6*II[2]*II[3]^2)/17179869184 - 
       (5014420253921925*II[1]^3*II[2]^2*II[3]^2)/68719476736 + 
       (52776814819404375*II[2]^3*II[3]^2)/4398046511104 - 
       (6049649828424825*II[1]^4*II[3]^3)/274877906944 + 
       (190735200950022225*II[1]*II[2]*II[3]^3)/4398046511104 + 
       (4464061875*II[1]^12*II[4])/536870912 - 
       (932988931875*II[1]^9*II[2]*II[4])/1073741824 + 
       (152148620885625*II[1]^6*II[2]^2*II[4])/8589934592 - 
       (995010890619375*II[1]^3*II[2]^3*II[4])/17179869184 + 
       (31416195095184375*II[2]^4*II[4])/4398046511104 + 
       (78866581145625*II[1]^7*II[3]*II[4])/8589934592 - 
       (10804072611031875*II[1]^4*II[2]*II[3]*II[4])/68719476736 + 
       (340616902452001875*II[1]*II[2]^2*II[3]*II[4])/2199023255552 + 
       (1231491484467523125*II[1]^2*II[3]^2*II[4])/8796093022208 - 
       (4658870444720625*II[1]^5*II[4]^2)/137438953472 + 
       (733078377252703125*II[1]^2*II[2]*II[4]^2)/4398046511104 - 
       (3489182796935311875*II[3]*II[4]^2)/70368744177664 - 
       (1764494857125*II[1]^10*II[5])/8589934592 + 
       (204520994803125*II[1]^7*II[2]*II[5])/17179869184 - 
       (28013823681834375*II[1]^4*II[2]^2*II[5])/274877906944 + 
       (294377532486778125*II[1]*II[2]^3*II[5])/4398046511104 - 
       (20292221439307125*II[1]^5*II[3]*II[5])/274877906944 + 
       (3192978994563290625*II[1]^2*II[2]*II[3]*II[5])/8796093022208 - 
       (15197366854590141375*II[3]^2*II[5])/281474976710656 + 
       (2291771019935368125*II[1]^3*II[4]*II[5])/8796093022208 - 
       (9046437476974734375*II[2]*II[4]*II[5])/70368744177664 - 
       (84764497291856353125*II[1]*II[5]^2)/562949953421312 + 
       (506730841241625*II[1]^8*II[6])/137438953472 - 
       (13837649895444375*II[1]^5*II[2]*II[6])/137438953472 + 
       (2177188549042381875*II[1]^2*II[2]^2*II[6])/8796093022208 + 
       (2625138612699978375*II[1]^3*II[3]*II[6])/8796093022208 - 
       (10362313232929783125*II[2]*II[3]*II[6])/70368744177664 - 
       (22291972472616721875*II[1]*II[4]*II[6])/70368744177664 - 
       (23582473765475625*II[1]^6*II[7])/549755813888 + 
       (3702448381179673125*II[1]^3*II[2]*II[7])/8796093022208 - 
       (14614197712899159375*II[2]^2*II[7])/140737488355328 - 
       (52815030804291380625*II[1]*II[3]*II[7])/140737488355328 + 
       (9678921018315924375*II[1]^4*II[8])/35184372088832 - 
       (38146335778068643125*II[1]*II[2]*II[8])/70368744177664 - 
       (811321320652952484375*II[1]^2*II[9])/1125899906842624 + 
       (5758958005897975003125*II[10])/18014398509481984, 
     A[21] -> (-63*II[1]^20)/4194304 + (89775*II[1]^17*II[2])/16777216 - 
       (25944975*II[1]^14*II[2]^2)/33554432 + (11738829375*II[1]^11*II[2]^3)/
        268435456 - (7465796281125*II[1]^8*II[2]^4)/8589934592 + 
       (81747144887625*II[1]^5*II[2]^5)/17179869184 - 
       (536744049069375*II[1]^2*II[2]^6)/137438953472 - 
       (6409935*II[1]^15*II[3])/33554432 + (42914514825*II[1]^12*II[2]*II[3])/
        1073741824 - (9042463254825*II[1]^9*II[2]^2*II[3])/4294967296 + 
       (493503299375625*II[1]^6*II[2]^3*II[3])/17179869184 - 
       (9703434438991125*II[1]^3*II[2]^4*II[3])/137438953472 + 
       (61355854655636625*II[2]^5*II[3])/8796093022208 - 
       (6580420041195*II[1]^10*II[3]^2)/17179869184 + 
       (766690306220475*II[1]^7*II[2]*II[3]^2)/34359738368 - 
       (105302825332360425*II[1]^4*II[2]^2*II[3]^2)/549755813888 + 
       (1108313111207491875*II[1]*II[2]^3*II[3]^2)/8796093022208 - 
       (25408529279384265*II[1]^5*II[3]^3)/549755813888 + 
       (4005439219950466725*II[1]^2*II[2]*II[3]^3)/17592186044416 - 
       (19080234154497257595*II[3]^4)/1125899906842624 + 
       (7211176875*II[1]^13*II[4])/1073741824 - 
       (3918553513875*II[1]^10*II[2]*II[4])/4294967296 + 
       (456445862656875*II[1]^7*II[2]^2*II[4])/17179869184 - 
       (20895228703006875*II[1]^4*II[2]^3*II[4])/137438953472 + 
       (659740096998871875*II[1]*II[2]^4*II[4])/8796093022208 + 
       (1656198204058125*II[1]^8*II[3]*II[4])/137438953472 - 
       (45377104966333875*II[1]^5*II[2]*II[3]*II[4])/137438953472 + 
       (7152954951492039375*II[1]^2*II[2]^2*II[3]*II[4])/8796093022208 + 
       (8620440391272661875*II[1]^3*II[3]^2*II[4])/17592186044416 - 
       (34073046343897871625*II[2]*II[3]^2*II[4])/140737488355328 - 
       (32612093113044375*II[1]^6*II[4]^2)/549755813888 + 
       (5131548640768921875*II[1]^3*II[2]*II[4]^2)/8796093022208 - 
       (20282297818325090625*II[2]^2*II[4]^2)/140737488355328 - 
       (73272838735641549375*II[1]*II[3]*II[4]^2)/140737488355328 - 
       (3368581090875*II[1]^11*II[5])/17179869184 + 
       (4294940890865625*II[1]^8*II[2]*II[5])/274877906944 - 
       (117658059463704375*II[1]^5*II[2]^2*II[5])/549755813888 + 
       (6181928182222340625*II[1]^2*II[2]^3*II[5])/17592186044416 - 
       (142045550075149875*II[1]^6*II[3]*II[5])/1099511627776 + 
       (22350852961943034375*II[1]^3*II[2]*II[3]*II[5])/17592186044416 - 
       (88340852977846363125*II[2]^2*II[3]*II[5])/281474976710656 - 
       (319144703946392968875*II[1]*II[3]^2*II[5])/562949953421312 + 
       (48127191418642730625*II[1]^4*II[4]*II[5])/70368744177664 - 
       (189975187016469421875*II[1]*II[2]*II[4]*II[5])/140737488355328 - 
       (1780054443128983415625*II[1]^2*II[5]^2)/2251799813685248 + 
       (1182371962897125*II[1]^9*II[6])/274877906944 - 
       (96863549268110625*II[1]^6*II[2]*II[6])/549755813888 + 
       (15240319843296673125*II[1]^3*II[2]^2*II[6])/17592186044416 - 
       (20078240130101278125*II[2]^3*II[6])/140737488355328 + 
       (55127910866699545875*II[1]^4*II[3]*II[6])/70368744177664 - 
       (217608577891525445625*II[1]*II[2]*II[3]*II[6])/140737488355328 - 
       (468131421924951159375*II[1]^2*II[4]*II[6])/281474976710656 + 
       (11563654543385328759375*II[5]*II[6])/18014398509481984 - 
       (70747421296426875*II[1]^7*II[7])/1099511627776 + 
       (77751416004773135625*II[1]^4*II[2]*II[7])/70368744177664 - 
       (306898151970882346875*II[1]*II[2]^2*II[7])/281474976710656 - 
       (1109115646890118993125*II[1]^2*II[3]*II[7])/562949953421312 + 
       (6290121467787022490625*II[4]*II[7])/9007199254740992 + 
       (40651468276926882375*II[1]^5*II[8])/70368744177664 - 
       (801073051339441505625*II[1]^2*II[2]*II[8])/281474976710656 + 
       (7632029993130411994125*II[3]*II[8])/9007199254740992 - 
       (5679249244570667390625*II[1]^3*II[9])/2251799813685248 + 
       (44895959817606012740625*II[2]*II[9])/36028797018963968 + 
       (120938118123857475065625*II[1]*II[10])/36028797018963968, 
     A[22] -> (-33*II[1]^21)/4194304 + (109725*II[1]^18*II[2])/33554432 - 
       (19026315*II[1]^15*II[2]^2)/33554432 + (43042374375*II[1]^12*II[2]^3)/
        1073741824 - (9124862121375*II[1]^9*II[2]^4)/8589934592 + 
       (299739531254625*II[1]^6*II[2]^5)/34359738368 - 
       (1968061513254375*II[1]^3*II[2]^6)/137438953472 + 
       (8898681180431625*II[2]^7)/8796093022208 - (70509285*II[1]^16*II[3])/
        536870912 + (36312281775*II[1]^13*II[2]*II[3])/1073741824 - 
       (19893419160615*II[1]^10*II[2]^2*II[3])/8589934592 + 
       (775505184733125*II[1]^7*II[2]^3*II[3])/17179869184 - 
       (106737778828902375*II[1]^4*II[2]^4*II[3])/549755813888 + 
       (674914401212002875*II[1]*II[2]^5*II[3])/8796093022208 - 
       (6580420041195*II[1]^11*II[3]^2)/17179869184 + 
       (8433593368425225*II[1]^8*II[2]*II[3]^2)/274877906944 - 
       (231666215731192935*II[1]^5*II[2]^2*II[3]^2)/549755813888 + 
       (12191444223282410625*II[1]^2*II[2]^3*II[3]^2)/17592186044416 - 
       (93164607357742305*II[1]^6*II[3]^3)/1099511627776 + 
       (14686610473151711325*II[1]^3*II[2]*II[3]^3)/17592186044416 - 
       (58114699362606566295*II[2]^2*II[3]^3)/281474976710656 - 
       (209882575699469833545*II[1]*II[3]^4)/1125899906842624 + 
       (11331849375*II[1]^14*II[4])/2147483648 - 
       (3918553513875*II[1]^11*II[2]*II[4])/4294967296 + 
       (5020904489225625*II[1]^8*II[2]^2*II[4])/137438953472 - 
       (45969503146615125*II[1]^5*II[2]^3*II[4])/137438953472 + 
       (7257141066987590625*II[1]^2*II[2]^4*II[4])/17592186044416 + 
       (2024242249404375*II[1]^9*II[3]*II[4])/137438953472 - 
       (166382718209890875*II[1]^6*II[2]*II[3]*II[4])/274877906944 + 
       (26227501488804144375*II[1]^3*II[2]^2*II[3]*II[4])/8796093022208 - 
       (34593119402103021375*II[2]^3*II[3]*II[4])/70368744177664 + 
       (94824844303999280625*II[1]^4*II[3]^2*II[4])/70368744177664 - 
       (374803509782876587875*II[1]*II[2]*II[3]^2*II[4])/140737488355328 - 
       (51247574891926875*II[1]^7*II[4]^2)/549755813888 + 
       (56447035048458140625*II[1]^4*II[2]*II[4]^2)/35184372088832 - 
       (223105276001575996875*II[1]*II[2]^2*II[4]^2)/140737488355328 - 
       (806001226092057043125*II[1]^2*II[3]*II[4]^2)/281474976710656 + 
       (1524766354848540601875*II[4]^3)/4503599627370496 - 
       (12351463999875*II[1]^12*II[5])/68719476736 + 
       (5249372199946875*II[1]^9*II[2]*II[5])/274877906944 - 
       (431412884700249375*II[1]^6*II[2]^2*II[5])/1099511627776 + 
       (22667070001481915625*II[1]^3*II[2]^3*II[5])/17592186044416 - 
       (89688731533919161875*II[2]^4*II[5])/562949953421312 - 
       (223214435832378375*II[1]^7*II[3]*II[5])/1099511627776 + 
       (245859382581373378125*II[1]^4*II[2]*II[3]*II[5])/70368744177664 - 
       (971749382756309994375*II[1]*II[2]^2*II[3]*II[5])/281474976710656 - 
       (3510591743410322657625*II[1]^2*II[3]^2*II[5])/1125899906842624 + 
       (105879821121014007375*II[1]^5*II[4]*II[5])/70368744177664 - 
       (2089727057181163640625*II[1]^2*II[2]*II[4]*II[5])/281474976710656 + 
       (19923641004595776265125*II[3]*II[4]*II[5])/9007199254740992 - 
       (6526866291472939190625*II[1]^3*II[5]^2)/2251799813685248 + 
       (51655452543645903500625*II[2]*II[5]^2)/36028797018963968 + 
       (2601218318373675*II[1]^10*II[6])/549755813888 - 
       (152214148849888125*II[1]^7*II[2]*II[6])/549755813888 + 
       (167643518276263404375*II[1]^4*II[2]^2*II[6])/70368744177664 - 
       (220860641431114059375*II[1]*II[2]^3*II[6])/140737488355328 + 
       (121281403906739000925*II[1]^5*II[3]*II[6])/70368744177664 - 
       (2393694356806779901875*II[1]^2*II[2]*II[3]*II[6])/281474976710656 + 
       (22821660305550351820575*II[3]^2*II[6])/18014398509481984 - 
       (1716481880391487584375*II[1]^3*II[4]*II[6])/281474976710656 + 
       (13584715480237505979375*II[2]*II[4]*II[6])/4503599627370496 + 
       (127200199977238616353125*II[1]*II[5]*II[6])/18014398509481984 - 
       (778221634260695625*II[1]^8*II[7])/8796093022208 + 
       (171053115210500898375*II[1]^5*II[2]*II[7])/70368744177664 - 
       (3375879671679705815625*II[1]^2*II[2]^2*II[7])/562949953421312 - 
       (4066757371930436308125*II[1]^3*II[3]*II[7])/562949953421312 + 
       (32185378579229164414125*II[2]*II[3]*II[7])/9007199254740992 + 
       (69191336145657247396875*II[1]*II[4]*II[7])/9007199254740992 + 
       (149055383682065235375*II[1]^6*II[8])/140737488355328 - 
       (2937267854911285520625*II[1]^3*II[2]*II[8])/281474976710656 + 
       (23245717777760594741625*II[2]^2*II[8])/9007199254740992 + 
       (83952329924434531935375*II[1]*II[3]*II[8])/9007199254740992 - 
       (62471741690277341296875*II[1]^4*II[9])/9007199254740992 + 
       (493855557993666140146875*II[1]*II[2]*II[9])/36028797018963968 + 
       (1330319299362432225721875*II[1]^2*II[10])/72057594037927936 - 
       (9563325664594177290189375*II[11])/1152921504606846976, 
     A[23] -> (-69*II[1]^22)/16777216 + (132825*II[1]^19*II[2])/67108864 - 
       (437605245*II[1]^16*II[2]^2)/1073741824 + 
       (76151893125*II[1]^13*II[2]^3)/2147483648 - 
       (41974365758325*II[1]^10*II[2]^4)/34359738368 + 
       (984858459836625*II[1]^7*II[2]^5)/68719476736 - 
       (45265414804850625*II[1]^4*II[2]^6)/1099511627776 + 
       (204669667149927375*II[1]*II[2]^7)/17592186044416 - 
       (95394915*II[1]^17*II[3])/1073741824 + 
       (119311782975*II[1]^14*II[2]*II[3])/4294967296 - 
       (41595330972195*II[1]^11*II[2]^2*II[3])/17179869184 + 
       (17836619248861875*II[1]^8*II[2]^3*II[3])/274877906944 - 
       (490993782612950925*II[1]^5*II[2]^4*II[3])/1099511627776 + 
       (15523031227876066125*II[1]^2*II[2]^5*II[3])/35184372088832 - 
       (50449886982495*II[1]^12*II[3]^2)/137438953472 + 
       (21552516385975575*II[1]^9*II[2]*II[3]^2)/549755813888 - 
       (1776107653939145835*II[1]^6*II[2]^2*II[3]^2)/2199023255552 + 
       (93467739045165148125*II[1]^3*II[2]^3*II[3]^2)/35184372088832 - 
       (370201470770308352175*II[2]^4*II[3]^2)/1125899906842624 - 
       (306112281318296145*II[1]^7*II[3]^3)/2199023255552 + 
       (337792040882489360475*II[1]^4*II[2]*II[3]^3)/140737488355328 - 
       (1336638085339951024785*II[1]*II[2]^2*II[3]^3)/562949953421312 - 
       (4827299241087806171535*II[1]^2*II[3]^4)/4503599627370496 + 
       (17375502375*II[1]^15*II[4])/4294967296 - 
       (30042243606375*II[1]^12*II[2]*II[4])/34359738368 + 
       (12831200361354375*II[1]^9*II[2]^2*II[4])/274877906944 - 
       (352432857457382625*II[1]^6*II[2]^3*II[4])/549755813888 + 
       (55638081513571528125*II[1]^3*II[2]^4*II[4])/35184372088832 - 
       (44072731159580536875*II[2]^5*II[4])/281474976710656 + 
       (9311514347260125*II[1]^10*II[3]*II[4])/549755813888 - 
       (546686074118212875*II[1]^7*II[2]*II[3]*II[4])/549755813888 + 
       (603232534242495320625*II[1]^4*II[2]^2*II[3]*II[4])/70368744177664 - 
       (795641746248369491625*II[1]*II[2]^3*II[3]*II[4])/140737488355328 + 
       (436194283798396690875*II[1]^5*II[3]^2*II[4])/140737488355328 - 
       (8620480725006161521125*II[1]^2*II[2]*II[3]^2*II[4])/562949953421312 + 
       (27413058291833022991875*II[3]^3*II[4])/18014398509481984 - 
       (1178694222514318125*II[1]^8*II[4]^2)/8796093022208 + 
       (259656361222907446875*II[1]^5*II[2]*II[4]^2)/70368744177664 - 
       (5131421348036247928125*II[1]^2*II[2]^2*II[4]^2)/562949953421312 - 
       (6179342733372437330625*II[1]^3*II[3]*II[4]^2)/562949953421312 + 
       (48953077070823527765625*II[2]*II[3]*II[4]^2)/9007199254740992 + 
       (35069626161516433843125*II[1]*II[4]^3)/9007199254740992 - 
       (21852590153625*II[1]^13*II[5])/137438953472 + 
       (24147112119755625*II[1]^10*II[2]*II[5])/1099511627776 - 
       (1417499478300819375*II[1]^7*II[2]^2*II[5])/2199023255552 + 
       (521342610034084059375*II[1]^4*II[2]^3*II[5])/140737488355328 - 
       (2062840825280140723125*II[1]*II[2]^4*II[5])/1125899906842624 - 
       (5133932024144702625*II[1]^8*II[3]*II[5])/17592186044416 + 
       (1130953159874317539375*II[1]^5*II[2]*II[3]*II[5])/140737488355328 - 
       (22350235803395129870625*II[1]^2*II[2]^2*II[3]*II[5])/
        1125899906842624 - (26914536699479140375125*II[1]^3*II[3]^2*II[5])/
        2251799813685248 + (213218081078091040153125*II[2]*II[3]^2*II[5])/
        36028797018963968 + (811745295261107389875*II[1]^6*II[4]*II[5])/
        281474976710656 - (16021240771722254578125*II[1]^3*II[2]*II[4]*II[5])/
        562949953421312 + (126918635695255841023125*II[2]^2*II[4]*II[5])/
        18014398509481984 + (458243743105702854097875*II[1]*II[3]*II[4]*
         II[5])/18014398509481984 - (150117924703877601384375*II[1]^4*
         II[5]^2)/18014398509481984 + (1188075408503855780514375*II[1]*II[2]*
         II[5]^2)/72057594037927936 + (5438911029326775*II[1]^11*II[6])/
        1099511627776 - (3500925423547426875*II[1]^8*II[2]*II[6])/
        8796093022208 + (771160184070811660125*II[1]^5*II[2]^2*II[6])/
        140737488355328 - (5079794752915623365625*II[1]^2*II[2]^3*II[6])/
        562949953421312 + (929824096618332340425*II[1]^6*II[3]*II[6])/
        281474976710656 - (18351656735518645914375*II[1]^3*II[2]*II[3]*II[6])/
        562949953421312 + (145379712442525613427375*II[2]^2*II[3]*II[6])/
        18014398509481984 + (524898187027658091873225*II[1]*II[3]^2*II[6])/
        36028797018963968 - (39479083249004214440625*II[1]^4*II[4]*II[6])/
        2251799813685248 + (312448456045462637525625*II[1]*II[2]*II[4]*II[6])/
        9007199254740992 + (2925604599476488176121875*II[1]^2*II[5]*II[6])/
        72057594037927936 - (9515234078909781572975625*II[6]^2)/
        1152921504606846976 - (1988788620888444375*II[1]^9*II[7])/
        17592186044416 + (1311407216613840220875*II[1]^6*II[2]*II[7])/
        281474976710656 - (25881744149544411253125*II[1]^3*II[2]^2*II[7])/
        1125899906842624 + (68342676753047691369375*II[2]^3*II[7])/
        18014398509481984 - (93535419554400035086875*II[1]^4*II[3]*II[7])/
        4503599627370496 + (740263707322270781524875*II[1]*II[2]*II[3]*II[7])/
        18014398509481984 + (1591400731350116690128125*II[1]^2*II[4]*II[7])/
        36028797018963968 - (19681082852570055432140625*II[5]*II[7])/
        1152921504606846976 + (489753403526785773375*II[1]^7*II[8])/
        281474976710656 - (67557160662959566974375*II[1]^4*II[2]*II[8])/
        2251799813685248 + (534651508888493679057375*II[1]*II[2]^2*II[8])/
        18014398509481984 + (1930903588261994234513625*II[1]^2*II[3]*II[8])/
        36028797018963968 - (5482588102842865154765625*II[4]*II[8])/
        288230376151711744 - (287370011775275769965625*II[1]^5*II[9])/
        18014398509481984 + (11358677833854321223378125*II[1]^2*II[2]*II[9])/
        144115188075855872 - (54180934516769099117203125*II[3]*II[9])/
        2305843009213693952 + (10199114628445313730534375*II[1]^3*II[10])/
        144115188075855872 - (40399090411374294646921875*II[2]*II[10])/
        1152921504606846976 - (219956490285666077674355625*II[1]*II[11])/
        2305843009213693952, A[24] -> (-9*II[1]^23)/4194304 + 
       (79695*II[1]^20*II[2])/67108864 - (77224455*II[1]^17*II[2]^2)/
        268435456 + (32636525625*II[1]^14*II[2]^3)/1073741824 - 
       (11447554297725*II[1]^11*II[2]^4)/8589934592 + 
       (2954575379509875*II[1]^8*II[2]^5)/137438953472 - 
       (27159248882910375*II[1]^5*II[2]^6)/274877906944 + 
       (614009001449782125*II[1]^2*II[2]^7)/8796093022208 - 
       (31798305*II[1]^18*II[3])/536870912 + 
       (23862356595*II[1]^15*II[2]*II[3])/1073741824 - 
       (41595330972195*II[1]^12*II[2]^2*II[3])/17179869184 + 
       (5945539749620625*II[1]^9*II[2]^3*II[3])/68719476736 - 
       (490993782612950925*II[1]^6*II[2]^4*II[3])/549755813888 + 
       (15523031227876066125*II[1]^3*II[2]^5*II[3])/8796093022208 - 
       (20511341980833808125*II[2]^6*II[3])/140737488355328 - 
       (11642281611345*II[1]^13*II[3]^2)/34359738368 + 
       (12931509831585345*II[1]^10*II[2]*II[3]^2)/274877906944 - 
       (761188994545348215*II[1]^7*II[2]^2*II[3]^2)/549755813888 + 
       (280403217135495444375*II[1]^4*II[2]^3*II[3]^2)/35184372088832 - 
       (1110604412310925056525*II[1]*II[2]^4*II[3]^2)/281474976710656 - 
       (918336843954888435*II[1]^8*II[3]^3)/4398046511104 + 
       (202675224529493616285*II[1]^5*II[2]*II[3]^3)/35184372088832 - 
       (4009914256019853074355*II[1]^2*II[2]^2*II[3]^3)/281474976710656 - 
       (4827299241087806171535*II[1]^3*II[3]^4)/1125899906842624 + 
       (38274706454103232096095*II[2]*II[3]^4)/18014398509481984 + 
       (52126507125*II[1]^16*II[4])/17179869184 - 
       (6932825447625*II[1]^13*II[2]*II[4])/8589934592 + 
       (7698720216812625*II[1]^10*II[2]^2*II[4])/137438953472 - 
       (151042653196021125*II[1]^7*II[2]^3*II[4])/137438953472 + 
       (166914244540714584375*II[1]^4*II[2]^4*II[4])/35184372088832 - 
       (132218193478741610625*II[1]*II[2]^5*II[4])/70368744177664 + 
       (2539503912889125*II[1]^11*II[3]*II[4])/137438953472 - 
       (1640058222354638625*II[1]^8*II[2]*II[3]*II[4])/1099511627776 + 
       (361939520545497192375*II[1]^5*II[2]^2*II[3]*II[4])/17592186044416 - 
       (2386925238745108474875*II[1]^2*II[2]^3*II[3]*II[4])/70368744177664 + 
       (436194283798396690875*II[1]^6*II[3]^2*II[4])/70368744177664 - 
       (8620480725006161521125*II[1]^3*II[2]*II[3]^2*II[4])/140737488355328 + 
       (68349101090061149434125*II[2]^2*II[3]^2*II[4])/4503599627370496 + 
       (82239174875499068975625*II[1]*II[3]^3*II[4])/4503599627370496 - 
       (392898074171439375*II[1]^9*II[4]^2)/2199023255552 + 
       (259656361222907446875*II[1]^6*II[2]*II[4]^2)/35184372088832 - 
       (5131421348036247928125*II[1]^3*II[2]^2*II[4]^2)/140737488355328 + 
       (13561612043123610309375*II[2]^3*II[4]^2)/2251799813685248 - 
       (18538028200117311991875*II[1]^4*II[3]*II[4]^2)/562949953421312 + 
       (146859231212470583296875*II[1]*II[2]*II[3]*II[4]^2)/
        2251799813685248 + (105208878484549301529375*II[1]^2*II[4]^3)/
        4503599627370496 - (9365395780125*II[1]^14*II[5])/68719476736 + 
       (6585576032660625*II[1]^11*II[2]*II[5])/274877906944 - 
       (4252498434902458125*II[1]^8*II[2]^2*II[5])/4398046511104 + 
       (312805566020450435625*II[1]^5*II[2]^3*II[5])/35184372088832 - 
       (6188522475840422169375*II[1]^2*II[2]^4*II[5])/562949953421312 - 
       (1711310674714900875*II[1]^9*II[3]*II[5])/4398046511104 + 
       (1130953159874317539375*II[1]^6*II[2]*II[3]*II[5])/70368744177664 - 
       (22350235803395129870625*II[1]^3*II[2]^2*II[3]*II[5])/
        281474976710656 + (59068408213947349861875*II[2]^3*II[3]*II[5])/
        4503599627370496 - (80743610098437421125375*II[1]^4*II[3]^2*II[5])/
        2251799813685248 + (639654243234273120459375*II[1]*II[2]*II[3]^2*
         II[5])/9007199254740992 + (347890840826188881375*II[1]^7*II[4]*
         II[5])/70368744177664 - (48063722315166763734375*II[1]^4*II[2]*II[4]*
         II[5])/562949953421312 + (380755907085767523069375*II[1]*II[2]^2*
         II[4]*II[5])/4503599627370496 + (1374731229317108562293625*II[1]^2*
         II[3]*II[4]*II[5])/9007199254740992 - 
       (3905478656925268640765625*II[4]^2*II[5])/144115188075855872 - 
       (90070754822326560830625*II[1]^5*II[5]^2)/4503599627370496 + 
       (3564226225511567341543125*II[1]^2*II[2]*II[5]^2)/36028797018963968 - 
       (17010542942515749402208125*II[3]*II[5]^2)/576460752303423488 + 
       (5438911029326775*II[1]^12*II[6])/1099511627776 - 
       (1166975141182475625*II[1]^9*II[2]*II[6])/2199023255552 + 
       (771160184070811660125*II[1]^6*II[2]^2*II[6])/70368744177664 - 
       (5079794752915623365625*II[1]^3*II[2]^3*II[6])/140737488355328 + 
       (40274804203928815145625*II[2]^4*II[6])/9007199254740992 + 
       (398496041407856717325*II[1]^7*II[3]*II[6])/70368744177664 - 
       (55054970206555937743125*II[1]^4*II[2]*II[3]*II[6])/562949953421312 + 
       (436139137327576840282125*II[1]*II[2]^2*II[3]*II[6])/
        4503599627370496 + (1574694561082974275619675*II[1]^2*II[3]^2*II[6])/
        18014398509481984 - (23687449949402528664375*II[1]^5*II[4]*II[6])/
        562949953421312 + (937345368136387912576875*II[1]^2*II[2]*II[4]*
         II[6])/4503599627370496 - (4473552232320161572456875*II[3]*II[4]*
         II[6])/72057594037927936 + (2925604599476488176121875*II[1]^3*II[5]*
         II[6])/18014398509481984 - (11598343662962941468959375*II[2]*II[5]*
         II[6])/144115188075855872 - (28545702236729344718926875*II[1]*
         II[6]^2)/288230376151711744 - (1193273172533066625*II[1]^10*II[7])/
        8796093022208 + (562031664263074380375*II[1]^7*II[2]*II[7])/
        70368744177664 - (77645232448633233759375*II[1]^4*II[2]^2*II[7])/
        1125899906842624 + (205028030259143074108125*II[1]*II[2]^3*II[7])/
        4503599627370496 - (56121251732640021052125*II[1]^5*II[3]*II[7])/
        1125899906842624 + (2220791121966812344574625*II[1]^2*II[2]*II[3]*
         II[7])/9007199254740992 - (10598887174279831305503625*II[3]^2*II[7])/
        288230376151711744 + (1591400731350116690128125*II[1]^3*II[4]*II[7])/
        9007199254740992 - (6308989762335488043440625*II[2]*II[4]*II[7])/
        72057594037927936 - (59043248557710166296421875*II[1]*II[5]*II[7])/
        288230376151711744 + (1469260210580357320125*II[1]^8*II[8])/
        562949953421312 - (40534296397775740184625*II[1]^5*II[2]*II[8])/
        562949953421312 + (1603954526665481037172125*II[1]^2*II[2]^2*II[8])/
        9007199254740992 + (1930903588261994234513625*II[1]^3*II[3]*II[8])/
        9007199254740992 - (7654914756075298823236125*II[2]*II[3]*II[8])/
        72057594037927936 - (16447764308528595464296875*II[1]*II[4]*II[8])/
        72057594037927936 - (287370011775275769965625*II[1]^6*II[9])/
        9007199254740992 + (11358677833854321223378125*II[1]^3*II[2]*II[9])/
        36028797018963968 - (45029879076860317455440625*II[2]^2*II[9])/
        576460752303423488 - (162542803550307297351609375*II[1]*II[3]*II[9])/
        576460752303423488 + (30597343885335941191603125*II[1]^4*II[10])/
        144115188075855872 - (121197271234122883940765625*II[1]*II[2]*II[10])/
        288230376151711744 - (659869470856998233023066875*II[1]^2*II[11])/
        1152921504606846976 + (9585060495650073147667078125*II[12])/
        36893488147419103232, A[25] -> (-75*II[1]^24)/67108864 + 
       (94875*II[1]^21*II[2])/134217728 - (214512375*II[1]^18*II[2]^2)/
        1073741824 + (54394209375*II[1]^15*II[2]^3)/2147483648 - 
       (95396285814375*II[1]^12*II[2]^4)/68719476736 + 
       (8207153831971875*II[1]^9*II[2]^5)/274877906944 - 
       (226327074024253125*II[1]^6*II[2]^6)/1099511627776 + 
       (5116741678748184375*II[1]^3*II[2]^7)/17592186044416 - 
       (20297959177378828125*II[2]^8)/1125899906842624 - 
       (41839875*II[1]^19*II[3])/1073741824 + 
       (596558914875*II[1]^16*II[2]*II[3])/34359738368 - 
       (79991021100375*II[1]^13*II[2]^2*II[3])/34359738368 + 
       (29727698748103125*II[1]^10*II[2]^3*II[3])/274877906944 - 
       (1753549223617681875*II[1]^7*II[2]^4*II[3])/1099511627776 + 
       (388075780696901653125*II[1]^4*II[2]^5*II[3])/70368744177664 - 
       (512783549520845203125*II[1]*II[2]^6*II[3])/281474976710656 - 
       (41579577183375*II[1]^14*II[3]^2)/137438953472 + 
       (29389795071784875*II[1]^11*II[2]*II[3]^2)/549755813888 - 
       (19029724863633705375*II[1]^8*II[2]^2*II[3]^2)/8796093022208 + 
       (1402016085677477221875*II[1]^5*II[2]^3*II[3]^2)/70368744177664 - 
       (27765110307773126413125*II[1]^2*II[2]^4*II[3]^2)/1125899906842624 - 
       (2550935677652467875*II[1]^9*II[3]^3)/8796093022208 + 
       (1688960204412446802375*II[1]^6*II[2]*II[3]^3)/140737488355328 - 
       (33415952133498775619625*II[1]^3*II[2]^2*II[3]^3)/562949953421312 + 
       (88379990188394543296875*II[2]^3*II[3]^3)/9007199254740992 - 
       (120682481027195154288375*II[1]^4*II[3]^4)/9007199254740992 + 
       (956867661352580802402375*II[1]*II[2]*II[3]^4)/36028797018963968 + 
       (76656628125*II[1]^17*II[4])/34359738368 - 
       (24760090884375*II[1]^14*II[2]*II[4])/34359738368 + 
       (17497091401846875*II[1]^11*II[2]^2*II[4])/274877906944 - 
       (3776066329900528125*II[1]^8*II[2]^3*II[4])/2199023255552 + 
       (834571222703572921875*II[1]^5*II[2]^4*II[4])/70368744177664 - 
       (3305454836968540265625*II[1]^2*II[2]^5*II[4])/281474976710656 + 
       (21162532607409375*II[1]^12*II[3]*II[4])/1099511627776 - 
       (4555717284318440625*II[1]^9*II[2]*II[3]*II[4])/2199023255552 + 
       (3016162671212476603125*II[1]^6*II[2]^2*II[3]*II[4])/70368744177664 - 
       (19891043656209237290625*II[1]^3*II[2]^3*II[3]*II[4])/
        140737488355328 + (157824219458497117640625*II[2]^4*II[3]*II[4])/
        9007199254740992 + (1557836727851416753125*II[1]^7*II[3]^2*II[4])/
        140737488355328 - (215512018125154038028125*II[1]^4*II[2]*II[3]^2*
         II[4])/1125899906842624 + (1708727527251528735853125*II[1]*II[2]^2*
         II[3]^2*II[4])/9007199254740992 + (2055979371887476724390625*II[1]^2*
         II[3]^3*II[4])/18014398509481984 - (1964490370857196875*II[1]^10*
         II[4]^2)/8796093022208 + (927344147224669453125*II[1]^7*II[2]*
         II[4]^2)/70368744177664 - (128285533700906198203125*II[1]^4*II[2]^2*
         II[4]^2)/1125899906842624 + (339040301078090257734375*II[1]*II[2]^3*
         II[4]^2)/4503599627370496 - (92690141000586559959375*II[1]^5*II[3]*
         II[4]^2)/1125899906842624 + (3671480780311764582421875*II[1]^2*II[2]*
         II[3]*II[4]^2)/9007199254740992 - (17530688406358889226871875*
         II[3]^2*II[4]^2)/288230376151711744 + 
       (876740654037910846078125*II[1]^3*II[4]^3)/9007199254740992 - 
       (3478371117241765436015625*II[2]*II[4]^3)/72057594037927936 - 
       (15608992966875*II[1]^15*II[5])/137438953472 + 
       (54879800272171875*II[1]^12*II[2]*II[5])/2199023255552 - 
       (11812495652506828125*II[1]^9*II[2]^2*II[5])/8796093022208 + 
       (2606713050170420296875*II[1]^6*II[2]^3*II[5])/140737488355328 - 
       (51571020632003518078125*II[1]^3*II[2]^4*II[5])/1125899906842624 + 
       (81836310338321930015625*II[2]^5*II[5])/18014398509481984 - 
       (8556553373574504375*II[1]^10*II[3]*II[5])/17592186044416 + 
       (4039118428122562640625*II[1]^7*II[2]*II[3]*II[5])/140737488355328 - 
       (558755895084878246765625*II[1]^4*II[2]^2*II[3]*II[5])/
        2251799813685248 + (1476710205348683746546875*II[1]*II[2]^3*II[3]*
         II[5])/9007199254740992 - (403718050492187105626875*II[1]^5*II[3]^2*
         II[5])/4503599627370496 + (15991356080856828011484375*II[1]^2*II[2]*
         II[3]^2*II[5])/36028797018963968 - (25451978570642090091673125*
         II[3]^3*II[5])/576460752303423488 + (8697271020654722034375*II[1]^8*
         II[4]*II[5])/1125899906842624 - (240318611575833818671875*II[1]^5*
         II[2]*II[4]*II[5])/1125899906842624 + 
       (9518897677144188076734375*II[1]^2*II[2]^2*II[4]*II[5])/
        18014398509481984 + (11456093577642571352446875*II[1]^3*II[3]*II[4]*
         II[5])/18014398509481984 - (45450745384885603545234375*II[2]*II[3]*
         II[4]*II[5])/144115188075855872 - (97636966423131716019140625*II[1]*
         II[4]^2*II[5])/288230376151711744 - 
       (750589623519388006921875*II[1]^6*II[5]^2)/18014398509481984 + 
       (29701885212596394512859375*II[1]^3*II[2]*II[5]^2)/72057594037927936 - 
       (117837391623400636705546875*II[2]^2*II[5]^2)/1152921504606846976 - 
       (425263573562893735055203125*II[1]*II[3]*II[5]^2)/
        1152921504606846976 + (10459444287166875*II[1]^13*II[6])/
        2199023255552 - (5834875705912378125*II[1]^10*II[2]*II[6])/
        8796093022208 + (2754143514538613071875*II[1]^7*II[2]^2*II[6])/
        140737488355328 - (126994868822890584140625*II[1]^4*II[2]^3*II[6])/
        1125899906842624 + (1006870105098220378640625*II[1]*II[2]^4*II[6])/
        18014398509481984 + (9962401035196417933125*II[1]^8*II[3]*II[6])/
        1125899906842624 - (275274851032779688715625*II[1]^5*II[2]*II[3]*
         II[6])/1125899906842624 + (10903478433189421007053125*II[1]^2*
         II[2]^2*II[3]*II[6])/18014398509481984 + 
       (13122454675691452296830625*II[1]^3*II[3]^2*II[6])/36028797018963968 - 
       (52061800014553469118103125*II[2]*II[3]^2*II[6])/288230376151711744 - 
       (197395416245021072203125*II[1]^6*II[4]*II[6])/2251799813685248 + 
       (7811211401136565938140625*II[1]^3*II[2]*II[4]*II[6])/
        9007199254740992 - (30989705654560946496328125*II[2]^2*II[4]*II[6])/
        144115188075855872 - (111838805808004039311421875*II[1]*II[3]*II[4]*
         II[6])/144115188075855872 + (73140114986912204403046875*II[1]^4*
         II[5]*II[6])/144115188075855872 - (289958591574073536723984375*II[1]*
         II[2]*II[5]*II[6])/288230376151711744 - 
       (713642555918233617973171875*II[1]^2*II[6]^2)/1152921504606846976 - 
       (2711984483029696875*II[1]^11*II[7])/17592186044416 + 
       (14050791606576859509375*II[1]^8*II[2]*II[7])/1125899906842624 - 
       (388226162243166168796875*II[1]^5*II[2]^2*II[7])/2251799813685248 + 
       (5125700756478576852703125*II[1]^2*II[2]^3*II[7])/18014398509481984 - 
       (467677097772000175434375*II[1]^6*II[3]*II[7])/4503599627370496 + 
       (18506592683056769538121875*II[1]^3*II[2]*II[3]*II[7])/
        18014398509481984 - (73421818990540633597359375*II[2]^2*II[3]*II[7])/
        288230376151711744 - (264972179356995782637590625*II[1]*II[3]^2*
         II[7])/576460752303423488 + (39785018283752917253203125*II[1]^4*
         II[4]*II[7])/72057594037927936 - (157724744058387201086015625*II[1]*
         II[2]*II[4]*II[7])/144115188075855872 - 
       (1476081213942754157410546875*II[1]^2*II[5]*II[7])/
        1152921504606846976 + (19222426987239383441518359375*II[6]*II[7])/
        36893488147419103232 + (4081278362723214778125*II[1]^9*II[8])/
        1125899906842624 - (337785803314797834871875*II[1]^6*II[2]*II[8])/
        2251799813685248 + (13366287722212341976434375*II[1]^3*II[2]^2*II[8])/
        18014398509481984 - (17675946968645164089515625*II[2]^3*II[8])/
        144115188075855872 + (48272589706549855862840625*II[1]^4*II[3]*II[8])/
        72057594037927936 - (191372868901882470580903125*II[1]*II[2]*II[3]*
         II[8])/144115188075855872 - (411194107713214886607421875*II[1]^2*
         II[4]*II[8])/288230376151711744 + (20361534001882245098442140625*
         II[5]*II[8])/36893488147419103232 - 
       (1026321470625984892734375*II[1]^7*II[9])/18014398509481984 + 
       (283966945846358030584453125*II[1]^4*II[2]*II[9])/288230376151711744 - 
       (1125746976921507936386015625*II[1]*II[2]^2*II[9])/
        1152921504606846976 - (4063570088757682433790234375*II[1]^2*II[3]*
         II[9])/2305843009213693952 + (46198441614928788675881015625*II[4]*
         II[9])/73786976294838206464 + (152986719426679705958015625*II[1]^5*
         II[10])/288230376151711744 - (3029931780853072098519140625*II[1]^2*
         II[2]*II[10])/1152921504606846976 + (57869666981596598045526984375*
         II[3]*II[10])/73786976294838206464 - 
       (5498912257141651941858890625*II[1]^3*II[11])/2305843009213693952 + 
       (87265346689421867772978046875*II[2]*II[11])/73786976294838206464 + 
       (239626512391251828691676953125*II[1]*II[12])/73786976294838206464, 
     A[26] -> (-39*II[1]^25)/67108864 + (112125*II[1]^22*II[2])/268435456 - 
       (146771625*II[1]^19*II[2]^2)/1073741824 + 
       (707124721875*II[1]^16*II[2]^3)/34359738368 - 
       (95396285814375*II[1]^13*II[2]^4)/68719476736 + 
       (21338599963126875*II[1]^10*II[2]^5)/549755813888 - 
       (420321708902184375*II[1]^7*II[2]^6)/1099511627776 + 
       (66517641823726396875*II[1]^4*II[2]^7)/70368744177664 - 
       (263873469305924765625*II[1]*II[2]^8)/1125899906842624 - 
       (108783675*II[1]^20*II[3])/4294967296 + 
       (456192111375*II[1]^17*II[2]*II[3])/34359738368 - 
       (148554753472125*II[1]^14*II[2]^2*II[3])/68719476736 + 
       (35132734884121875*II[1]^11*II[2]^3*II[3])/274877906944 - 
       (22796139907029864375*II[1]^8*II[2]^4*II[3])/8796093022208 + 
       (1008997029811944298125*II[1]^5*II[2]^5*II[3])/70368744177664 - 
       (6666186143770987640625*II[1]^2*II[2]^6*II[3])/562949953421312 - 
       (36035633558925*II[1]^15*II[3]^2)/137438953472 + 
       (127355778644401125*II[1]^12*II[2]*II[3]^2)/2199023255552 - 
       (27487380358582018875*II[1]^9*II[2]^2*II[3]^2)/8796093022208 + 
       (6075403037935734628125*II[1]^6*II[2]^3*II[3]^2)/140737488355328 - 
       (120315478000350214456875*II[1]^3*II[2]^4*II[3]^2)/1125899906842624 + 
       (191051938965843088599375*II[2]^5*II[3]^2)/18014398509481984 - 
       (6632432761896416475*II[1]^10*II[3]^3)/17592186044416 + 
       (3136640379623115490125*II[1]^7*II[2]*II[3]^3)/140737488355328 - 
       (434407377735484083055125*II[1]^4*II[2]^2*II[3]^3)/2251799813685248 + 
       (1148939872449129062859375*II[1]*II[2]^3*II[3]^3)/9007199254740992 - 
       (313774450670707401149775*II[1]^5*II[3]^4)/9007199254740992 + 
       (12439279597583550431230875*II[1]^2*II[2]*II[3]^4)/72057594037927936 - 
       (11884014207839611044997335*II[3]^5)/1152921504606846976 + 
       (110726240625*II[1]^18*II[4])/68719476736 - 
       (21458745433125*II[1]^15*II[2]*II[4])/34359738368 + 
       (75820729408003125*II[1]^12*II[2]^2*II[4])/1099511627776 - 
       (5454318032078540625*II[1]^9*II[2]^3*II[4])/2199023255552 + 
       (3616475298382149328125*II[1]^6*II[2]^4*II[4])/140737488355328 - 
       (14323637626863674484375*II[1]^3*II[2]^5*II[4])/281474976710656 + 
       (37907714063979792703125*II[2]^6*II[4])/9007199254740992 + 
       (21162532607409375*II[1]^13*II[3]*II[4])/1099511627776 - 
       (11844864939227945625*II[1]^10*II[2]*II[3]*II[4])/4398046511104 + 
       (5601444960823170834375*II[1]^7*II[2]^2*II[3]*II[4])/70368744177664 - 
       (258583567530720084778125*II[1]^4*II[2]^3*II[3]*II[4])/
        562949953421312 + (2051714852960462529328125*II[1]*II[2]^4*II[3]*
         II[4])/9007199254740992 + (20251877462068417790625*II[1]^8*II[3]^2*
         II[4])/1125899906842624 - (560331247125400498873125*II[1]^5*II[2]*
         II[3]^2*II[4])/1125899906842624 + (22213457854269873566090625*
         II[1]^2*II[2]^2*II[3]^2*II[4])/18014398509481984 + 
       (8909243944845732472359375*II[1]^3*II[3]^3*II[4])/18014398509481984 - 
       (35369610285591889263376875*II[2]*II[3]^3*II[4])/144115188075855872 - 
       (2321670438285778125*II[1]^11*II[4]^2)/8796093022208 + 
       (12055473913920702890625*II[1]^8*II[2]*II[4]^2)/562949953421312 - 
       (333542387622356115328125*II[1]^5*II[2]^2*II[4]^2)/1125899906842624 + 
       (4407523914015173350546875*II[1]^2*II[2]^3*II[4]^2)/9007199254740992 - 
       (401657277669208426490625*II[1]^6*II[3]*II[4]^2)/2251799813685248 + 
       (15909750048017646523828125*II[1]^3*II[2]*II[3]*II[4]^2)/
        9007199254740992 - (63160954199083866902765625*II[2]^2*II[3]*II[4]^2)/
        144115188075855872 - (227898949282665559949334375*II[1]*II[3]^2*
         II[4]^2)/288230376151711744 + (11397628502492840999015625*II[1]^4*
         II[4]^3)/36028797018963968 - (45218824524142950668203125*II[1]*II[2]*
         II[4]^3)/72057594037927936 - (202916908569375*II[1]^16*II[5])/
        2199023255552 + (54879800272171875*II[1]^13*II[2]*II[5])/
        2199023255552 - (30712488696517753125*II[1]^10*II[2]^2*II[5])/
        17592186044416 + (4841038521745066265625*II[1]^7*II[2]^3*II[5])/
        140737488355328 - (670423268216045735015625*II[1]^4*II[2]^4*II[5])/
        4503599627370496 + (1063872034398185090203125*II[1]*II[2]^5*II[5])/
        18014398509481984 - (10112290350588050625*II[1]^11*II[3]*II[5])/
        17592186044416 + (52508539565593314328125*II[1]^8*II[2]*II[3]*II[5])/
        1125899906842624 - (1452765327220683441590625*II[1]^5*II[2]^2*II[3]*
         II[5])/2251799813685248 + (19197232669532888705109375*II[1]^2*
         II[2]^3*II[3]*II[5])/18014398509481984 - 
       (1749444885466144124383125*II[1]^6*II[3]^2*II[5])/9007199254740992 + 
       (69295876350379588049765625*II[1]^3*II[2]*II[3]^2*II[5])/
        36028797018963968 - (275101189638531241338478125*II[2]^2*II[3]^2*
         II[5])/576460752303423488 - (330875721418347171191750625*II[1]*
         II[3]^3*II[5])/576460752303423488 + (12562724807612376271875*II[1]^9*
         II[4]*II[5])/1125899906842624 - (1041380650161946547578125*II[1]^6*
         II[2]*II[4]*II[5])/2251799813685248 + 
       (41248556600958148332515625*II[1]^3*II[2]^2*II[4]*II[5])/
        18014398509481984 - (54584384548345295002734375*II[2]^3*II[4]*II[5])/
        144115188075855872 + (148929216509353427581809375*II[1]^4*II[3]*II[4]*
         II[5])/72057594037927936 - (590859690003512846088046875*II[1]*II[2]*
         II[3]*II[4]*II[5])/144115188075855872 - 
       (1269280563500712308248828125*II[1]^2*II[4]^2*II[5])/
        576460752303423488 - (1393952157964577727140625*II[1]^7*II[5]^2)/
        18014398509481984 + (386124507763753128667171875*II[1]^4*II[2]*
         II[5]^2)/288230376151711744 - (1531886091104208277172109375*II[1]*
         II[2]^2*II[5]^2)/1152921504606846976 - 
       (5528426456317618555717640625*II[1]^2*II[3]*II[5]^2)/
        2305843009213693952 + (62878192793997073745987109375*II[4]*II[5]^2)/
        73786976294838206464 + (19424682247595625*II[1]^14*II[6])/
        4398046511104 - (6895762197896446875*II[1]^11*II[2]*II[6])/
        8796093022208 + (35803865689001969934375*II[1]^8*II[2]^2*II[6])/
        1125899906842624 - (330186658939515518765625*II[1]^5*II[2]^3*II[6])/
        1125899906842624 + (13089311366276864922328125*II[1]^2*II[2]^4*II[6])/
        36028797018963968 + (14390134828617048125625*II[1]^9*II[3]*II[6])/
        1125899906842624 - (1192857687808711984434375*II[1]^6*II[2]*II[3]*
         II[6])/2251799813685248 + (47248406543820824363896875*II[1]^3*
         II[2]^2*II[3]*II[6])/18014398509481984 - 
       (62523968309775361717453125*II[2]^3*II[3]*II[6])/144115188075855872 + 
       (170591910783988879858798125*II[1]^4*II[3]^2*II[6])/
        144115188075855872 - (676803400189195098535340625*II[1]*II[2]*II[3]^2*
         II[6])/288230376151711744 - (366591487312181991234375*II[1]^7*II[4]*
         II[6])/2251799813685248 + (101545748214775357195828125*II[1]^4*II[2]*
         II[4]*II[6])/36028797018963968 - (402866173509292304452265625*II[1]*
         II[2]^2*II[4]*II[6])/144115188075855872 - 
       (1453904475504052511048484375*II[1]^2*II[3]*II[4]*II[6])/
        288230376151711744 + (16536148776993342970989140625*II[4]^2*II[6])/
        18446744073709551616 + (190164298965971731447921875*II[1]^5*II[5]*
         II[6])/144115188075855872 - (3769461690462955977411796875*II[1]^2*
         II[2]*II[5]*II[6])/576460752303423488 + 
       (72024150041684022150922078125*II[3]*II[5]*II[6])/
        36893488147419103232 - (3092451075645679011217078125*II[1]^3*II[6]^2)/
        1152921504606846976 + (49108121398371031703816484375*II[2]*II[6]^2)/
        36893488147419103232 - (11751932759795353125*II[1]^12*II[7])/
        70368744177664 + (20295587876166574846875*II[1]^9*II[2]*II[7])/
        1125899906842624 - (1682313369720386731453125*II[1]^6*II[2]^2*II[7])/
        4503599627370496 + (22211369944740499695046875*II[1]^3*II[2]^3*II[7])/
        18014398509481984 - (88176209335946729732109375*II[2]^4*II[7])/
        576460752303423488 - (868543181576571754378125*II[1]^7*II[3]*II[7])/
        4503599627370496 + (240585704879738003995584375*II[1]^4*II[2]*II[3]*
         II[7])/72057594037927936 - (954483646877028236765671875*II[1]*
         II[2]^2*II[3]*II[7])/288230376151711744 - 
       (3444638331640945174288678125*II[1]^2*II[3]^2*II[7])/
        1152921504606846976 + (103441047537757584858328125*II[1]^5*II[4]*
         II[7])/72057594037927936 - (2050421672759033614118203125*II[1]^2*
         II[2]*II[4]*II[7])/288230376151711744 + 
       (39177973589922354649759171875*II[3]*II[4]*II[7])/
        18446744073709551616 - (6396351927085268015445703125*II[1]^3*II[5]*
         II[7])/1152921504606846976 + (101574063767622971794878984375*II[2]*
         II[5]*II[7])/36893488147419103232 + (249891550834111984739738671875*
         II[1]*II[6]*II[7])/36893488147419103232 + 
       (10611323743080358423125*II[1]^10*II[8])/2251799813685248 - 
       (627316491870338836190625*II[1]^7*II[2]*II[8])/2251799813685248 + 
       (173761740388760445693646875*II[1]^4*II[2]^2*II[8])/
        72057594037927936 - (229787310592387133163703125*II[1]*II[2]^3*II[8])/
        144115188075855872 + (125508733237029625243385625*II[1]^5*II[3]*
         II[8])/72057594037927936 - (2487847295724472117551740625*II[1]^2*
         II[2]*II[3]*II[8])/288230376151711744 + 
       (47535967098309155388862314375*II[3]^2*II[8])/36893488147419103232 - 
       (1781841133423931175298828125*II[1]^3*II[4]*II[8])/
        288230376151711744 + (28295633517485813131512234375*II[2]*II[4]*
         II[8])/9223372036854775808 + (264699942024469186279747828125*II[1]*
         II[5]*II[8])/36893488147419103232 - 
       (13342179118137803605546875*II[1]^8*II[9])/144115188075855872 + 
       (738314059200530879519578125*II[1]^5*II[2]*II[9])/288230376151711744 - 
       (14634710699979603173018203125*II[1]^2*II[2]^2*II[9])/
        2305843009213693952 - (17608803717949957213091015625*II[1]^3*II[3]*
         II[9])/2305843009213693952 + (279627593207731126406595421875*II[2]*
         II[3]*II[9])/73786976294838206464 + (600579740994074252786453203125*
         II[1]*II[4]*II[9])/73786976294838206464 + 
       (662942450848945392484734375*II[1]^6*II[10])/576460752303423488 - 
       (13129704383696645760249609375*II[1]^3*II[2]*II[10])/
        1152921504606846976 + (208497459619480434462512578125*II[2]^2*II[10])/
        73786976294838206464 + (752305670760755774591850796875*II[1]*II[3]*
         II[10])/73786976294838206464 - (71485859342841475244165578125*
         II[1]^4*II[11])/9223372036854775808 + 
       (1134449506962484281048714609375*II[1]*II[2]*II[11])/
        73786976294838206464 + (3115144661086273772991800390625*II[1]^2*
         II[12])/147573952589676412928 - (45634473019789998256042958953125*
         II[13])/4722366482869645213696, A[27] -> (-81*II[1]^26)/268435456 + 
       (131625*II[1]^23*II[2])/536870912 - (792566775*II[1]^20*II[2]^2)/
        8589934592 + (1123080440625*II[1]^17*II[2]^3)/68719476736 - 
       (367957102426875*II[1]^14*II[2]^4)/274877906944 + 
       (52376563545856875*II[1]^11*II[2]^5)/1099511627776 - 
       (11348686140358978125*II[1]^8*II[2]^6)/17592186044416 + 
       (359195265848122543125*II[1]^5*II[2]^7)/140737488355328 - 
       (7124583671259968671875*II[1]^2*II[2]^8)/4503599627370496 - 
       (139864725*II[1]^21*II[3])/8589934592 + 
       (1368576334125*II[1]^18*II[2]*II[3])/137438953472 - 
       (267398556249825*II[1]^15*II[2]^2*II[3])/137438953472 + 
       (316194613957096875*II[1]^12*II[2]^3*II[3])/2199023255552 - 
       (68388419721089593125*II[1]^9*II[2]^4*II[3])/17592186044416 + 
       (9080973268307498683125*II[1]^6*II[2]^5*II[3])/281474976710656 - 
       (59995675293938888765625*II[1]^3*II[2]^6*II[3])/1125899906842624 + 
       (68087934054765747588375*II[2]^7*II[3])/18014398509481984 - 
       (972962106090975*II[1]^16*II[3]^2)/4398046511104 + 
       (264508155646063875*II[1]^13*II[2]*II[3]^2)/4398046511104 - 
       (148431853936342901925*II[1]^10*II[2]^2*II[3]^2)/35184372088832 + 
       (23433697432037833565625*II[1]^7*II[2]^3*II[3]^2)/281474976710656 - 
       (3248517906009455790335625*II[1]^4*II[2]^4*II[3]^2)/9007199254740992 + 
       (5158402352077763392183125*II[1]*II[2]^5*II[3]^2)/36028797018963968 - 
       (16279607688291204075*II[1]^11*II[3]^3)/35184372088832 + 
       (84689290249824118233375*II[1]^8*II[2]*II[3]^3)/2251799813685248 - 
       (2345799839771614048497675*II[1]^5*II[2]^2*II[3]^3)/4503599627370496 + 
       (31021376556126484697203125*II[1]^2*II[2]^3*II[3]^3)/
        36028797018963968 - (2823970056036366610347975*II[1]^6*II[3]^4)/
        36028797018963968 + (111953516378251953881077875*II[1]^3*II[2]*
         II[3]^4)/144115188075855872 - (444708845324965534744467855*II[2]^2*
         II[3]^4)/2305843009213693952 - (320868383611669498214928045*II[1]*
         II[3]^5)/2305843009213693952 + (157347815625*II[1]^19*II[4])/
        137438953472 - (579386126694375*II[1]^16*II[2]*II[4])/1099511627776 + 
       (157473822616621875*II[1]^13*II[2]^2*II[4])/2199023255552 - 
       (29453317373224119375*II[1]^10*II[2]^3*II[4])/8796093022208 + 
       (13949261865188290265625*II[1]^7*II[2]^4*II[4])/281474976710656 - 
       (386738215925319211078125*II[1]^4*II[2]^5*II[4])/2251799813685248 + 
       (1023508279727454402984375*II[1]*II[2]^6*II[4])/18014398509481984 + 
       (81626911485721875*II[1]^14*II[3]*II[4])/4398046511104 - 
       (29073759396286775625*II[1]^11*II[2]*II[3]*II[4])/8796093022208 + 
       (151239013942225612528125*II[1]^8*II[2]^2*II[3]*II[4])/
        1125899906842624 - (1396351264665888457801875*II[1]^5*II[2]^3*II[3]*
         II[4])/1125899906842624 + (55396301029932488291859375*II[1]^2*
         II[2]^4*II[3]*II[4])/36028797018963968 + 
       (60755632386205253371875*II[1]^9*II[3]^2*II[4])/2251799813685248 - 
       (5042981224128604489858125*II[1]^6*II[2]*II[3]^2*II[4])/
        4503599627370496 + (199921120688428862094815625*II[1]^3*II[2]^2*
         II[3]^2*II[4])/36028797018963968 - (264711032738725824014502375*
         II[2]^3*II[3]^2*II[4])/288230376151711744 + 
       (240549586510834776753703125*II[1]^4*II[3]^3*II[4])/
        144115188075855872 - (954979477710981010111175625*II[1]*II[2]*II[3]^3*
         II[4])/288230376151711744 - (20895033944572003125*II[1]^12*II[4]^2)/
        70368744177664 + (36166421741762108671875*II[1]^9*II[2]*II[4]^2)/
        1125899906842624 - (3001881488601205037953125*II[1]^6*II[2]^2*
         II[4]^2)/4503599627370496 + (39667715226136560154921875*II[1]^3*
         II[2]^3*II[4]^2)/18014398509481984 - 
       (157568120304457849953159375*II[2]^4*II[4]^2)/576460752303423488 - 
       (1549249499581232502178125*II[1]^7*II[3]*II[4]^2)/4503599627370496 + 
       (429563251296476456143359375*II[1]^4*II[2]*II[3]*II[4]^2)/
        72057594037927936 - (1705345763375264406374671875*II[1]*II[2]^2*II[3]*
         II[4]^2)/288230376151711744 - (6153271630631970118632028125*II[1]^2*
         II[3]^2*II[4]^2)/1152921504606846976 + 
       (61547193913461341394684375*II[1]^5*II[4]^3)/72057594037927936 - 
       (1220908262151859668041484375*II[1]^2*II[2]*II[4]^3)/
        288230376151711744 + (23336824884602680725291005625*II[3]*II[4]^3)/
        18446744073709551616 - (322279795963125*II[1]^17*II[5])/
        4398046511104 + (211679229621234375*II[1]^14*II[2]*II[5])/
        8796093022208 - (75385199527816303125*II[1]^11*II[2]^2*II[5])/
        35184372088832 + (130708040087116789171875*II[1]^8*II[2]^3*II[5])/
        2251799813685248 - (3620285648366646969084375*II[1]^5*II[2]^4*II[5])/
        9007199254740992 + (28724544928750997435484375*II[1]^2*II[2]^5*II[5])/
        72057594037927936 - (91010613155292455625*II[1]^12*II[3]*II[5])/
        140737488355328 + (157525618696779942984375*II[1]^9*II[2]*II[3]*
         II[5])/2251799813685248 - (13074887944986150974315625*II[1]^6*
         II[2]^2*II[3]*II[5])/9007199254740992 + 
       (172775094025795998345984375*II[1]^3*II[2]^3*II[3]*II[5])/
        36028797018963968 - (686297001686721083040256875*II[2]^4*II[3]*II[5])/
        1152921504606846976 - (6747858843940841622620625*II[1]^7*II[3]^2*
         II[5])/18014398509481984 + (1870988661460248877343671875*II[1]^4*
         II[2]*II[3]^2*II[5])/288230376151711744 - 
       (7427732120240343516138909375*II[1]*II[2]^2*II[3]^2*II[5])/
        1152921504606846976 - (8933644478295373622177266875*II[1]^2*II[3]^3*
         II[5])/2305843009213693952 + (67838713961106831868125*II[1]^10*II[4]*
         II[5])/4503599627370496 - (4016753936338936683515625*II[1]^7*II[2]*
         II[4]*II[5])/4503599627370496 + (1113711028225870004977921875*
         II[1]^4*II[2]^2*II[4]*II[5])/144115188075855872 - 
       (1473778382805322965073828125*II[1]*II[2]^3*II[4]*II[5])/
        288230376151711744 + (804217769150508508941770625*II[1]^5*II[3]*II[4]*
         II[5])/144115188075855872 - (15953211630094846844377265625*II[1]^2*
         II[2]*II[3]*II[4]*II[5])/576460752303423488 + 
       (304934631090560768482155345375*II[3]^2*II[4]*II[5])/
        73786976294838206464 - (11423525071506410774239453125*II[1]^3*II[4]^2*
         II[5])/1152921504606846976 + (181510990324091037992616609375*II[2]*
         II[4]^2*II[5])/36893488147419103232 - 
       (37636708265043598632796875*II[1]^8*II[5]^2)/288230376151711744 + 
       (2085072341924266894802728125*II[1]^5*II[2]*II[5]^2)/
        576460752303423488 - (41360924459813623483646953125*II[1]^2*II[2]^2*
         II[5]^2)/4611686018427387904 - (49755838106858567001458765625*
         II[1]^3*II[3]*II[5]^2)/4611686018427387904 + 
       (790581518043364458704770351875*II[2]*II[3]*II[5]^2)/
        147573952589676412928 + (1697711205437920991141651953125*II[1]*II[4]*
         II[5]^2)/147573952589676412928 + (34964428045672125*II[1]^15*II[6])/
        8796093022208 - (62061859781068021875*II[1]^12*II[2]*II[6])/
        70368744177664 + (107411597067005909803125*II[1]^9*II[2]^2*II[6])/
        2251799813685248 - (2971679930455639668890625*II[1]^6*II[2]^3*II[6])/
        4503599627370496 + (117803802296491784300953125*II[1]^3*II[2]^4*
         II[6])/72057594037927936 - (93587215022274343508263125*II[2]^5*
         II[6])/576460752303423488 + (77706728074532059878375*II[1]^10*II[3]*
         II[6])/4503599627370496 - (4601022510119317654246875*II[1]^7*II[2]*
         II[3]*II[6])/4503599627370496 + (1275706976683162257825215625*
         II[1]^4*II[2]^2*II[3]*II[6])/144115188075855872 - 
       (1688147144363934766371234375*II[1]*II[2]^3*II[3]*II[6])/
        288230376151711744 + (921196318233539951237509875*II[1]^5*II[3]^2*
         II[6])/288230376151711744 - (18273691805108267660454196875*II[1]^2*
         II[2]*II[3]^2*II[6])/1152921504606846976 + 
       (116429635693477334226021598575*II[3]^3*II[6])/73786976294838206464 - 
       (9897970157428913763328125*II[1]^8*II[4]*II[6])/36028797018963968 + 
       (548347040359786928857471875*II[1]^5*II[2]*II[4]*II[6])/
        72057594037927936 - (10877386684750892220211171875*II[1]^2*II[2]^2*
         II[4]*II[6])/576460752303423488 - (13085140279536472599436359375*
         II[1]^3*II[3]*II[4]*II[6])/576460752303423488 + 
       (207912678631025893587275338125*II[2]*II[3]*II[4]*II[6])/
        18446744073709551616 + (446476016978820260216706796875*II[1]*II[4]^2*
         II[6])/36893488147419103232 + (1711478690693745583031296875*II[1]^6*
         II[5]*II[6])/576460752303423488 - (33925155214166603796706171875*
         II[1]^3*II[2]*II[5]*II[6])/1152921504606846976 + 
       (539039912900854635787257365625*II[2]^2*II[5]*II[6])/
        73786976294838206464 + (1944652051125468598074896109375*II[1]*II[3]*
         II[5]*II[6])/73786976294838206464 - (83496179042433333302861109375*
         II[1]^4*II[6]^2)/9223372036854775808 + 
       (1325919277756017856003045078125*II[1]*II[2]*II[6]^2)/
        73786976294838206464 - (24407860347267271875*II[1]^13*II[7])/
        140737488355328 + (109596174531299504173125*II[1]^10*II[2]*II[7])/
        4503599627370496 - (6488922997492920249890625*II[1]^7*II[2]^2*II[7])/
        9007199254740992 + (599706988507993491766265625*II[1]^4*II[2]^3*
         II[7])/144115188075855872 - (2380757652070561702766953125*II[1]*
         II[2]^4*II[7])/1152921504606846976 - 
       (23450665902567437368209375*II[1]^8*II[3]*II[7])/72057594037927936 + 
       (1299162806350585221576155625*II[1]^5*II[2]*II[3]*II[7])/
        144115188075855872 - (25771058465679762392673140625*II[1]^2*II[2]^2*
         II[3]*II[7])/1152921504606846976 - (31001744984768506568598103125*
         II[1]^3*II[3]^2*II[7])/2305843009213693952 + 
       (492593331474362776522942452375*II[2]*II[3]^2*II[7])/
        73786976294838206464 + (930969427839818263724953125*II[1]^6*II[4]*
         II[7])/288230376151711744 - (18453795054831302527063828125*II[1]^3*
         II[2]*II[4]*II[7])/576460752303423488 + 
       (293214029995021878289456284375*II[2]^2*II[4]*II[7])/
        36893488147419103232 + (1057805286927903575543497640625*II[1]*II[3]*
         II[4]*II[7])/36893488147419103232 - (172701502031302236417033984375*
         II[1]^4*II[5]*II[7])/9223372036854775808 + 
       (2742499721725820238461732578125*II[1]*II[2]*II[5]*II[7])/
        73786976294838206464 + (6747071872521023587972944140625*II[1]^2*II[6]*
         II[7])/147573952589676412928 - (45469497261942371557630656590625*
         II[7]^2)/4722366482869645213696 + (26045976460288152493125*II[1]^11*
         II[8])/4503599627370496 - (16937545280499148577146875*II[1]^8*II[2]*
         II[8])/36028797018963968 + (938313398099306406745693125*II[1]^5*
         II[2]^2*II[8])/144115188075855872 - 
       (6204257385994452595419984375*II[1]^2*II[2]^3*II[8])/
        576460752303423488 + (1129578599133266627190470625*II[1]^6*II[3]*
         II[8])/288230376151711744 - (22390625661520249057965665625*II[1]^3*
         II[2]*II[3]*II[8])/576460752303423488 + 
       (355766516820215416429824184875*II[2]^2*II[3]*II[8])/
        36893488147419103232 + (1283471111654347195499282488125*II[1]*II[3]^2*
         II[8])/73786976294838206464 - (48109710602446141733068359375*II[1]^4*
         II[4]*II[8])/2305843009213693952 + (763982104972116954550830328125*
         II[1]*II[2]*II[4]*II[8])/18446744073709551616 + 
       (7146898434660668029553191359375*II[1]^2*II[5]*II[8])/
        147573952589676412928 - (23285894074145430631636011654375*II[6]*
         II[8])/1180591620717411303424 - (40026537354413410816640625*II[1]^9*
         II[9])/288230376151711744 + (6644826532804777915676203125*II[1]^6*
         II[2]*II[9])/1152921504606846976 - (131712396299816428557163828125*
         II[1]^3*II[2]^2*II[9])/4611686018427387904 + 
       (697590627550863849768018178125*II[2]^3*II[9])/147573952589676412928 - 
       (475437700384648844753457421875*II[1]^4*II[3]*II[9])/
        18446744073709551616 + (7549945016608740412978076390625*II[1]*II[2]*
         II[3]*II[9])/147573952589676412928 + 
       (16215653006840004825234236484375*II[1]^2*II[4]*II[9])/
        295147905179352825856 - (200897910750162292422716651315625*II[5]*
         II[9])/9444732965739290427392 + (2557063738988789371012546875*
         II[1]^7*II[10])/1152921504606846976 - 
       (354502018359809435526739453125*II[1]^4*II[2]*II[10])/
        9223372036854775808 + (5629431409725971730487839609375*II[1]*II[2]^2*
         II[10])/147573952589676412928 + (20312253110540405913979971515625*
         II[1]^2*II[3]*II[10])/295147905179352825856 - 
       (57777032754162849696189742996875*II[4]*II[10])/
        2361183241434822606848 - (386023640451343966318494121875*II[1]^5*
         II[11])/18446744073709551616 + (30630136687987075588315294453125*
         II[1]^2*II[2]*II[11])/295147905179352825856 - 
       (146368545018467150102565390924375*II[3]*II[11])/
        4722366482869645213696 + (28036301949776463956926203515625*II[1]^3*
         II[12])/295147905179352825856 - (111368817898958199902743780734375*
         II[2]*II[12])/2361183241434822606848 - 
       (1232130771534329952913159891734375*II[1]*II[13])/
        9444732965739290427392, A[28] -> (-21*II[1]^27)/134217728 + 
       (307125*II[1]^24*II[2])/2147483648 - (264188925*II[1]^21*II[2]^2)/
        4294967296 + (873507009375*II[1]^18*II[2]^3)/68719476736 - 
       (171713314465875*II[1]^15*II[2]^4)/137438953472 + 
       (122211981606999375*II[1]^12*II[2]^5)/2199023255552 - 
       (8826755886945871875*II[1]^9*II[2]^6)/8796093022208 + 
       (838122286978952600625*II[1]^6*II[2]^7)/140737488355328 - 
       (16624028566273260234375*II[1]^3*II[2]^8)/2251799813685248 + 
       (14681285654200446789375*II[2]^9)/36028797018963968 - 
       (89004825*II[1]^22*II[3])/8589934592 + 
       (504212333625*II[1]^19*II[2]*II[3])/68719476736 - 
       (1871789893748775*II[1]^16*II[2]^2*II[3])/1099511627776 + 
       (170258638284590625*II[1]^13*II[2]^3*II[3])/1099511627776 - 
       (95743787609525430375*II[1]^10*II[2]^4*II[3])/17592186044416 + 
       (9080973268307498683125*II[1]^7*II[2]^5*II[3])/140737488355328 - 
       (419969727057572221359375*II[1]^4*II[2]^6*II[3])/2251799813685248 + 
       (476615538383360233118625*II[1]*II[2]^7*II[3])/9007199254740992 - 
       (400631455449225*II[1]^17*II[3]^2)/2199023255552 + 
       (264508155646063875*II[1]^14*II[2]*II[3]^2)/4398046511104 - 
       (94456634323127301225*II[1]^11*II[2]^2*II[3]^2)/17592186044416 + 
       (164035882024264834959375*II[1]^8*II[2]^3*II[3]^2)/1125899906842624 - 
       (4547925068413238106469875*II[1]^5*II[2]^4*II[3]^2)/4503599627370496 + 
       (36108816464544343745281875*II[1]^2*II[2]^5*II[3]^2)/
        36028797018963968 - (37985751272679476175*II[1]^12*II[3]^3)/
        70368744177664 + (65869447972085425292625*II[1]^9*II[2]*II[3]^3)/
        1125899906842624 - (5473532959467099446494575*II[1]^6*II[2]^2*
         II[3]^3)/4503599627370496 + (72383211964295130960140625*II[1]^3*
         II[2]^3*II[3]^3)/18014398509481984 - 
       (287670188937820145297845725*II[2]^4*II[3]^3)/576460752303423488 - 
       (2823970056036366610347975*II[1]^7*II[3]^4)/18014398509481984 + 
       (783674614647763677167545125*II[1]^4*II[2]*II[3]^4)/
        288230376151711744 - (3112961917274758743211274985*II[1]*II[2]^2*
         II[3]^4)/1152921504606846976 - (2246078685281686487504496315*II[1]^2*
         II[3]^5)/2305843009213693952 + (220286941875*II[1]^20*II[4])/
        274877906944 - (238570758050625*II[1]^17*II[2]*II[4])/549755813888 + 
       (157473822616621875*II[1]^14*II[2]^2*II[4])/2199023255552 - 
       (18743020146597166875*II[1]^11*II[2]^3*II[4])/4398046511104 + 
       (97644833056318031859375*II[1]^8*II[2]^4*II[4])/1125899906842624 - 
       (541433502295446895509375*II[1]^5*II[2]^5*II[4])/1125899906842624 + 
       (7164557958092180820890625*II[1]^2*II[2]^6*II[4])/18014398509481984 + 
       (38092558693336875*II[1]^15*II[3]*II[4])/2199023255552 - 
       (67838771924669143125*II[1]^12*II[2]*II[3]*II[4])/17592186044416 + 
       (117630344177286587521875*II[1]^9*II[2]^2*II[3]*II[4])/
        562949953421312 - (3258152950887073068204375*II[1]^6*II[2]^3*II[3]*
         II[4])/1125899906842624 + (129258035736509139347671875*II[1]^3*
         II[2]^4*II[3]*II[4])/18014398509481984 - 
       (102740499729878541061111875*II[2]^5*II[3]*II[4])/144115188075855872 + 
       (85057885340687354720625*II[1]^10*II[3]^2*II[4])/2251799813685248 - 
       (5042981224128604489858125*II[1]^7*II[2]*II[3]^2*II[4])/
        2251799813685248 + (1399447844819002034663709375*II[1]^4*II[2]^2*
         II[3]^2*II[4])/72057594037927936 - (1852977229171080768101516625*
         II[1]*II[2]^3*II[3]^2*II[4])/144115188075855872 + 
       (336769421115168687455184375*II[1]^5*II[3]^3*II[4])/
        72057594037927936 - (6684856343976867070778229375*II[1]^2*II[2]*
         II[3]^3*II[4])/288230376151711744 + (127818248159848821902220875625*
         II[3]^4*II[4])/73786976294838206464 - 
       (11251172124000309375*II[1]^13*II[4]^2)/35184372088832 + 
       (50632990438466952140625*II[1]^10*II[2]*II[4]^2)/1125899906842624 - 
       (3001881488601205037953125*II[1]^7*II[2]^2*II[4]^2)/2251799813685248 + 
       (277674006582955921084453125*II[1]^4*II[2]^3*II[4]^2)/
        36028797018963968 - (1102976842131204949672115625*II[1]*II[2]^4*
         II[4]^2)/288230376151711744 - (10844746497068627515246875*II[1]^8*
         II[3]*II[4]^2)/18014398509481984 + (601388551815067038600703125*
         II[1]^5*II[2]*II[3]*II[4]^2)/36028797018963968 - 
       (11937420343626850844622703125*II[1]^2*II[2]^2*II[3]*II[4]^2)/
        288230376151711744 - (14357633804807930276808065625*II[1]^3*II[3]^2*
         II[4]^2)/576460752303423488 + (228249346456876365378730546875*II[2]*
         II[3]^2*II[4]^2)/18446744073709551616 + 
       (143610119131409796587596875*II[1]^6*II[4]^3)/72057594037927936 - 
       (2848785945021005892096796875*II[1]^3*II[2]*II[4]^3)/
        144115188075855872 + (45288062593142350785040715625*II[2]^2*II[4]^3)/
        9223372036854775808 + (163357774192218765077037039375*II[1]*II[3]*
         II[4]^3)/9223372036854775808 - (250662063526875*II[1]^18*II[5])/
        4398046511104 + (98783640489909375*II[1]^15*II[2]*II[5])/
        4398046511104 - (175898798898238040625*II[1]^12*II[2]^2*II[5])/
        70368744177664 + (101661808956646391578125*II[1]^9*II[2]^3*II[5])/
        1125899906842624 - (8447333179522176261196875*II[1]^6*II[2]^4*II[5])/
        9007199254740992 + (67023938167085660682796875*II[1]^3*II[2]^5*II[5])/
        36028797018963968 - (88789115588883861250378125*II[2]^6*II[5])/
        576460752303423488 - (49005714775926706875*II[1]^13*II[3]*II[5])/
        70368744177664 + (220535866175491920178125*II[1]^10*II[2]*II[3]*
         II[5])/2251799813685248 - (13074887944986150974315625*II[1]^7*
         II[2]^2*II[3]*II[5])/4503599627370496 + 
       (1209425658180571988421890625*II[1]^4*II[2]^3*II[3]*II[5])/
        72057594037927936 - (4804079011807047581281798125*II[1]*II[2]^4*II[3]*
         II[5])/576460752303423488 - (47235011907585891358344375*II[1]^8*
         II[3]^2*II[5])/72057594037927936 + (2619384126044348428281140625*
         II[1]^5*II[2]*II[3]^2*II[5])/144115188075855872 - 
       (51994124841682404612972365625*II[1]^2*II[2]^2*II[3]^2*II[5])/
        1152921504606846976 - (20845170449355871785080289375*II[1]^3*II[3]^3*
         II[5])/1152921504606846976 + (331384342585664321331868153125*II[2]*
         II[3]^3*II[5])/36893488147419103232 + 
       (43170090702522529370625*II[1]^11*II[4]*II[5])/2251799813685248 - 
       (28117277554372556784609375*II[1]^8*II[2]*II[4]*II[5])/
        18014398509481984 + (1559195439516218006969090625*II[1]^5*II[2]^2*
         II[4]*II[5])/72057594037927936 - (10316448679637260755516796875*
         II[1]^2*II[2]^3*II[4]*II[5])/288230376151711744 + 
       (1876508128017853187530798125*II[1]^6*II[3]*II[4]*II[5])/
        144115188075855872 - (37224160470221309303546953125*II[1]^3*II[2]*
         II[3]*II[4]*II[5])/288230376151711744 + 
       (591764210926133478776929299375*II[2]^2*II[3]*II[4]*II[5])/
        18446744073709551616 + (2134542417633925379375087417625*II[1]*II[3]^2*
         II[4]*II[5])/36893488147419103232 - (79964675500544875419676171875*
         II[1]^4*II[4]^2*II[5])/2305843009213693952 + 
       (1270576932268637265948316265625*II[1]*II[2]*II[4]^2*II[5])/
        18446744073709551616 - (29272995317256132269953125*II[1]^9*II[5]^2)/
        144115188075855872 + (4865168797823289421206365625*II[1]^6*II[2]*
         II[5]^2)/576460752303423488 - (96508823739565121461842890625*II[1]^3*
         II[2]^2*II[5]^2)/2305843009213693952 + 
       (511406952465221962416991040625*II[2]^3*II[5]^2)/
        73786976294838206464 - (348290866748009969010211359375*II[1]^4*II[3]*
         II[5]^2)/9223372036854775808 + (5534070626303551210933392463125*
         II[1]*II[2]*II[3]*II[5]^2)/73786976294838206464 + 
       (11883978438065446937991563671875*II[1]^2*II[4]*II[5]^2)/
        147573952589676412928 - (49093354573073882598886247109375*II[5]^3)/
        4722366482869645213696 + (244750996319704875*II[1]^16*II[6])/
        70368744177664 - (33417924497498165625*II[1]^13*II[2]*II[6])/
        35184372088832 + (150376235893808273724375*II[1]^10*II[2]^2*II[6])/
        2251799813685248 - (2971679930455639668890625*II[1]^7*II[2]^3*II[6])/
        2251799813685248 + (824626616075442490106671875*II[1]^4*II[2]^4*
         II[6])/144115188075855872 - (655110505155920404557841875*II[1]*
         II[2]^5*II[6])/288230376151711744 + 
       (49449736047429492649875*II[1]^11*II[3]*II[6])/2251799813685248 - 
       (32207157570835223579728125*II[1]^8*II[2]*II[3]*II[6])/
        18014398509481984 + (1785989767356427160955301875*II[1]^5*II[2]^2*
         II[3]*II[6])/72057594037927936 - (11817030010547543364598640625*
         II[1]^2*II[2]^3*II[3]*II[6])/288230376151711744 + 
       (2149458075878259886220856375*II[1]^6*II[3]^2*II[6])/
        288230376151711744 - (42638614211919291207726459375*II[1]^3*II[2]*
         II[3]^2*II[6])/576460752303423488 + (677839244210991443378056384125*
         II[2]^2*II[3]^2*II[6])/36893488147419103232 + 
       (815007449854341339582151190025*II[1]*II[3]^3*II[6])/
        36893488147419103232 - (7698421233555821815921875*II[1]^9*II[4]*
         II[6])/18014398509481984 + (1279476427506169500667434375*II[1]^6*
         II[2]*II[4]*II[6])/72057594037927936 - 
       (25380568931085415180492734375*II[1]^3*II[2]^2*II[4]*II[6])/
        288230376151711744 + (134493390390879675864443109375*II[2]^3*II[4]*
         II[6])/9223372036854775808 - (91595981956755308196054515625*II[1]^4*
         II[3]*II[4]*II[6])/1152921504606846976 + 
       (1455388750417181255110927366875*II[1]*II[2]*II[3]*II[4]*II[6])/
        9223372036854775808 + (3125332118851741821516947578125*II[1]^2*
         II[4]^2*II[6])/36893488147419103232 + 
       (1711478690693745583031296875*II[1]^7*II[5]*II[6])/
        288230376151711744 - (237476086499166226576943203125*II[1]^4*II[2]*
         II[5]*II[6])/2305843009213693952 + (3773279390305982450510801559375*
         II[1]*II[2]^2*II[5]*II[6])/36893488147419103232 + 
       (13612564357878280186524272765625*II[1]^2*II[3]*II[5]*II[6])/
        73786976294838206464 - (38732744881176848702539110646875*II[4]*II[5]*
         II[6])/590295810358705651712 - (116894650659406666624005553125*
         II[1]^5*II[6]^2)/4611686018427387904 + 
       (9281434944292124992021315546875*II[1]^2*II[2]*II[6]^2)/
        73786976294838206464 - (44366613417456160786164745160625*II[3]*
         II[6]^2)/1180591620717411303424 - (24407860347267271875*II[1]^14*
         II[7])/140737488355328 + (69743020156281502655625*II[1]^11*II[2]*
         II[7])/2251799813685248 - (45422460982450441749234375*II[1]^8*
         II[2]^2*II[7])/36028797018963968 + (839589783911190888472771875*
         II[1]^5*II[2]^3*II[7])/72057594037927936 - 
       (16665303564493931919368671875*II[1]^2*II[2]^4*II[7])/
        1152921504606846976 - (18239406813108006841940625*II[1]^9*II[3]*
         II[7])/36028797018963968 + (3031379881484698850344363125*II[1]^6*
         II[2]*II[3]*II[7])/144115188075855872 - 
       (60132469753252778916237328125*II[1]^3*II[2]^2*II[3]*II[7])/
        576460752303423488 + (318645995075880550021116298125*II[2]^3*II[3]*
         II[7])/18446744073709551616 - (217012214893379545980186721875*
         II[1]^4*II[3]^2*II[7])/4611686018427387904 + 
       (3448153320320539435660597166625*II[1]*II[2]*II[3]^2*II[7])/
        36893488147419103232 + (930969427839818263724953125*II[1]^7*II[4]*
         II[7])/144115188075855872 - (129176565383819117689446796875*II[1]^4*
         II[2]*II[4]*II[7])/1152921504606846976 + 
       (2052498209965153148026193990625*II[1]*II[2]^2*II[4]*II[7])/
        18446744073709551616 + (7404637008495325028804483484375*II[1]^2*II[3]*
         II[4]*II[7])/36893488147419103232 - 
       (21068911203635966921901979453125*II[4]^2*II[7])/
        590295810358705651712 - (241782102843823130983847578125*II[1]^5*II[5]*
         II[7])/4611686018427387904 + (19197498052080741669232128046875*
         II[1]^2*II[2]*II[5]*II[7])/73786976294838206464 - 
       (91766841704309039721527465015625*II[3]*II[5]*II[7])/
        1180591620717411303424 + (15743167702549055038603536328125*II[1]^3*
         II[6]*II[7])/73786976294838206464 - 
       (62568999295232904143611037971875*II[2]*II[6]*II[7])/
        590295810358705651712 - (318286480833596600903414596134375*II[1]*
         II[7]^2)/2361183241434822606848 + (60773945074005689150625*II[1]^12*
         II[8])/9007199254740992 - (13173646329277115560003125*II[1]^9*II[2]*
         II[8])/18014398509481984 + (2189397928898381615739950625*II[1]^6*
         II[2]^2*II[8])/144115188075855872 - (14476600567320389389313296875*
         II[1]^3*II[2]^3*II[8])/288230376151711744 + 
       (230135848880095403748873995625*II[2]^4*II[8])/36893488147419103232 + 
       (1129578599133266627190470625*II[1]^7*II[3]*II[8])/
        144115188075855872 - (156734379630641743405759659375*II[1]^4*II[2]*
         II[3]*II[8])/1152921504606846976 + (2490365617741507915008769294125*
         II[1]*II[2]^2*II[3]*II[8])/18446744073709551616 + 
       (8984297781580430368494977416875*II[1]^2*II[3]^2*II[8])/
        73786976294838206464 - (67353594843424598426295703125*II[1]^5*II[4]*
         II[8])/1152921504606846976 + (5347874734804818681855812296875*
         II[1]^2*II[2]*II[4]*II[8])/18446744073709551616 - 
       (25563620851709506102390619390625*II[3]*II[4]*II[8])/
        295147905179352825856 + (16676096347541558735624113171875*II[1]^3*
         II[5]*II[8])/73786976294838206464 - 
       (66276792107704178167251037078125*II[2]*II[5]*II[8])/
        590295810358705651712 - (163001258519018014421452081580625*II[1]*
         II[6]*II[8])/590295810358705651712 - 
       (56037152296178775143296875*II[1]^10*II[9])/288230376151711744 + 
       (6644826532804777915676203125*II[1]^7*II[2]*II[9])/
        576460752303423488 - (921986774098714999900146796875*II[1]^4*II[2]^2*
         II[9])/9223372036854775808 + (4883134392856046948376127246875*II[1]*
         II[2]^3*II[9])/73786976294838206464 - 
       (665612780538508382654840390625*II[1]^5*II[3]*II[9])/
        9223372036854775808 + (52849615116261182890846534734375*II[1]^2*II[2]*
         II[3]*II[9])/147573952589676412928 - 
       (252628808979769649336704247578125*II[3]^2*II[9])/
        4722366482869645213696 + (37836523682626677925546551796875*II[1]^3*
         II[4]*II[9])/147573952589676412928 - 
       (150375918982555518530602151953125*II[2]*II[4]*II[9])/
        1180591620717411303424 - (1406285375251136046959016559209375*II[1]*
         II[5]*II[9])/4722366482869645213696 + 
       (17899446172921525597087828125*II[1]^8*II[10])/4611686018427387904 - 
       (496302825703733209737435234375*II[1]^5*II[2]*II[10])/
        4611686018427387904 + (39406019868081802113414877265625*II[1]^2*
         II[2]^2*II[10])/147573952589676412928 + 
       (47395257257927613799286600203125*II[1]^3*II[3]*II[10])/
        147573952589676412928 - (188365689834082508607981042796875*II[2]*
         II[3]*II[10])/1180591620717411303424 - 
       (404439229279139947873328200978125*II[1]*II[4]*II[10])/
        1180591620717411303424 - (900721827719802588076486284375*II[1]^6*
         II[11])/18446744073709551616 + (71470318938636509706069020390625*
         II[1]^3*II[2]*II[11])/147573952589676412928 - 
       (284046695175678614823812602809375*II[2]^2*II[11])/
        2361183241434822606848 - (1024579815129270050717957736470625*II[1]*
         II[3]*II[11])/2361183241434822606848 + 
       (196254113648435247698483424609375*II[1]^4*II[12])/
        590295810358705651712 - (779581725292707399319206465140625*II[1]*
         II[2]*II[12])/1180591620717411303424 - 
       (8624915400740309670392119242140625*II[1]^2*II[13])/
        9444732965739290427392 + (63624986421822593722367587001953125*II[14])/
        151115727451828646838272, A[29] -> (-87*II[1]^28)/1073741824 + 
       (356265*II[1]^25*II[2])/4294967296 - (696498075*II[1]^22*II[2]^2)/
        17179869184 + (1333247540625*II[1]^19*II[2]^3)/137438953472 - 
       (4979686119510375*II[1]^16*II[2]^4)/4398046511104 + 
       (272626728200229375*II[1]^13*II[2]^5)/4398046511104 - 
       (51195184144286056875*II[1]^10*II[2]^6)/35184372088832 + 
       (3472220903198517916875*II[1]^7*II[2]^7)/281474976710656 - 
       (482096828421924546796875*II[1]^4*II[2]^8)/18014398509481984 + 
       (425757283971812956891875*II[1]*II[2]^9)/72057594037927936 - 
       (112223475*II[1]^23*II[3])/17179869184 + 
       (2924431535025*II[1]^20*II[2]*II[3])/549755813888 - 
       (3193053348159675*II[1]^17*II[2]^2*II[3])/2199023255552 + 
       (705357215750446875*II[1]^14*II[2]^3*II[3])/4398046511104 - 
       (252415440061476134625*II[1]^11*II[2]^4*II[3])/35184372088832 + 
       (263348224780917461810625*II[1]^8*II[2]^5*II[3])/2251799813685248 - 
       (2435824416933918883884375*II[1]^5*II[2]^6*II[3])/4503599627370496 + 
       (13821850613117446760440125*II[1]^2*II[2]^7*II[3])/36028797018963968 - 
       (1290923578669725*II[1]^18*II[3]^2)/8796093022208 + 
       (511382434249056825*II[1]^15*II[2]*II[3]^2)/8796093022208 - 
       (913080798456897245175*II[1]^12*II[2]^2*II[3]^2)/140737488355328 + 
       (528560064300408912646875*II[1]^9*II[2]^3*II[3]^2)/2251799813685248 - 
       (43963275661327968362542125*II[1]^6*II[2]^4*II[3]^2)/
        18014398509481984 + (349051892490595322871058125*II[1]^3*II[2]^5*
         II[3]^2)/72057594037927936 - (462617931643088933869738875*II[2]^6*
         II[3]^2)/1152921504606846976 - (84737445146746523775*II[1]^13*
         II[3]^3)/140737488355328 + (382042798238095466697225*II[1]^10*II[2]*
         II[3]^3)/4503599627370496 - (22676065117792269135477525*II[1]^7*
         II[2]^2*II[3]^3)/9007199254740992 + 
       (2099113146964558797844078125*II[1]^4*II[2]^3*II[3]^3)/
        144115188075855872 - (8342435479196784213637526025*II[1]*II[2]^4*
         II[3]^3)/1152921504606846976 - (81895131625054631700091275*II[1]^8*
         II[3]^4)/288230376151711744 + (4545312764957029327571761725*II[1]^5*
         II[2]*II[3]^4)/576460752303423488 - (90275895600968003553126974565*
         II[1]^2*II[2]^2*II[3]^4)/4611686018427387904 - 
       (21712093957722969379210131045*II[1]^3*II[3]^5)/4611686018427387904 + 
       (345325140339717072108367242855*II[2]*II[3]^5)/147573952589676412928 + 
       (304205776875*II[1]^21*II[4])/549755813888 - 
       (768727998163125*II[1]^18*II[2]*II[4])/2199023255552 + 
       (304449390392135625*II[1]^15*II[2]^2*II[4])/4398046511104 - 
       (181182528083772613125*II[1]^12*II[2]^3*II[4])/35184372088832 + 
       (314633350959246991546875*II[1]^9*II[2]^4*II[4])/2251799813685248 - 
       (5233857188855986656590625*II[1]^6*II[2]^5*II[4])/4503599627370496 + 
       (69257393594891081268609375*II[1]^3*II[2]^6*II[4])/36028797018963968 - 
       (39338643564704070826903125*II[2]^7*II[4])/288230376151711744 + 
       (1104684202106769375*II[1]^16*II[3]*II[4])/70368744177664 - 
       (151332645062723473125*II[1]^13*II[2]*II[3]*II[4])/35184372088832 + 
       (682255996228262207626875*II[1]^10*II[2]^2*II[3]*II[4])/
        2251799813685248 - (13498062225103588425418125*II[1]^7*II[2]^3*II[3]*
         II[4])/2251799813685248 + (3748483036358765041082484375*II[1]^4*
         II[2]^4*II[3]*II[4])/144115188075855872 - 
       (2979474492166477690772244375*II[1]*II[2]^5*II[3]*II[4])/
        288230376151711744 + (224243515898175753354375*II[1]^11*II[3]^2*
         II[4])/4503599627370496 - (146246455499729530205885625*II[1]^8*II[2]*
         II[3]^2*II[4])/36028797018963968 + (8116797499950211801049514375*
         II[1]^5*II[2]^2*II[3]^2*II[4])/144115188075855872 - 
       (53736339645961342274943982125*II[1]^2*II[2]^3*II[3]^2*II[4])/
        576460752303423488 + (3255437737446630645400115625*II[1]^6*II[3]^3*
         II[4])/288230376151711744 - (64620277991776381684189550625*II[1]^3*
         II[2]*II[3]^3*II[4])/576460752303423488 + 
       (1027763107286567481965180311875*II[2]^2*II[3]^3*II[4])/
        36893488147419103232 + (3706729196635615835164405393125*II[1]*II[3]^4*
         II[4])/147573952589676412928 - (46611998799429853125*II[1]^14*
         II[4]^2)/140737488355328 + (133486974792321964734375*II[1]^11*II[2]*
         II[4]^2)/2251799813685248 - (87054563169434946100640625*II[1]^8*
         II[2]^2*II[4]^2)/36028797018963968 + 
       (1610509238181144342289828125*II[1]^5*II[2]^3*II[4]^2)/
        72057594037927936 - (31986328421804943540491353125*II[1]^2*II[2]^4*
         II[4]^2)/1152921504606846976 - (34944183157221133104684375*II[1]^9*
         II[3]*II[4]^2)/36028797018963968 + (5813422667545648039806796875*
         II[1]^6*II[2]*II[3]*II[4]^2)/144115188075855872 - 
       (115395063321726224831352796875*II[1]^3*II[2]^2*II[3]*II[4]^2)/
        576460752303423488 + (611769567108882407899232671875*II[2]^3*II[3]*
         II[4]^2)/18446744073709551616 - (416371380339429978027433903125*
         II[1]^4*II[3]^2*II[4]^2)/4611686018427387904 + 
       (6619231047249414595983185859375*II[1]*II[2]*II[3]^2*II[4]^2)/
        36893488147419103232 + (594956207830126300148615625*II[1]^7*II[4]^3)/
        144115188075855872 - (82614792405609170870807109375*II[1]^4*II[2]*
         II[4]^3)/1152921504606846976 + (1313353815201128172766180753125*
         II[1]*II[2]^2*II[4]^3)/18446744073709551616 + 
       (4737375451574344187234074141875*II[1]^2*II[3]*II[4]^3)/
        36893488147419103232 - (13483491862608574375536834890625*II[4]^4)/
        1180591620717411303424 - (382589465383125*II[1]^19*II[5])/
        8796093022208 + (2864725574207371875*II[1]^16*II[2]*II[5])/
        140737488355328 - (392389628311454090625*II[1]^13*II[2]^2*II[5])/
        140737488355328 + (589638491948549071153125*II[1]^10*II[2]^3*II[5])/
        4503599627370496 - (34996094600877587367815625*II[1]^7*II[2]^4*II[5])/
        18014398509481984 + (1943694206845484159801109375*II[1]^4*II[2]^5*
         II[5])/288230376151711744 - (2574884352077631976260965625*II[1]*
         II[2]^6*II[5])/1152921504606846976 - 
       (203023675500267785625*II[1]^14*II[3]*II[5])/281474976710656 + 
       (581412738099024153196875*II[1]^11*II[2]*II[3]*II[5])/
        4503599627370496 - (379171750404598378255153125*II[1]^8*II[2]^2*II[3]*
         II[5])/72057594037927936 + (7014668817447317532846965625*II[1]^5*
         II[2]^3*II[3]*II[5])/144115188075855872 - 
       (139318291342404379857172145625*II[1]^2*II[2]^4*II[3]*II[5])/
        2305843009213693952 - (152201705035554538821331875*II[1]^9*II[3]^2*
         II[5])/144115188075855872 + (25320713218428701473384359375*II[1]^6*
         II[2]*II[3]^2*II[5])/576460752303423488 - 
       (502609873469596577925399534375*II[1]^3*II[2]^2*II[3]^2*II[5])/
        2305843009213693952 + (2664597051146244625938205284375*II[2]^3*
         II[3]^2*II[5])/73786976294838206464 - 
       (604509943031320281767328391875*II[1]^4*II[3]^3*II[5])/
        9223372036854775808 + (9610145934984265318624176440625*II[1]*II[2]*
         II[3]^3*II[5])/73786976294838206464 + 
       (417310876791051117249375*II[1]^12*II[4]*II[5])/18014398509481984 - 
       (90600116564089349639296875*II[1]^9*II[2]*II[4]*II[5])/
        36028797018963968 + (15072222581990107400701209375*II[1]^6*II[2]^2*
         II[4]*II[5])/288230376151711744 - (99725670569826853969995703125*
         II[1]^3*II[2]^3*II[4]*II[5])/576460752303423488 + 
       (1586084832587698925361850884375*II[2]^4*II[4]*II[5])/
        73786976294838206464 + (7774105101788248919770449375*II[1]^7*II[3]*
         II[4]*II[5])/288230376151711744 - (1079500653636417969802861640625*
         II[1]^4*II[2]*II[3]*II[4]*II[5])/2305843009213693952 + 
       (17161162116857870884530949681875*II[1]*II[2]^2*II[3]*II[4]*II[5])/
        36893488147419103232 + (61901730111383836001877535111125*II[1]^2*
         II[3]^2*II[4]*II[5])/147573952589676412928 - 
       (463795117903160277434121796875*II[1]^5*II[4]^2*II[5])/
        4611686018427387904 + (36846731035790480712501171703125*II[1]^2*II[2]*
         II[4]^2*II[5])/73786976294838206464 - 
       (176184337670404480630099775109375*II[3]*II[4]^2*II[5])/
        1180591620717411303424 - (169783372840085567165728125*II[1]^10*
         II[5]^2)/576460752303423488 + (20155699305267913316426371875*II[1]^7*
         II[2]*II[5]^2)/1152921504606846976 - 
       (2798755888447388522393443828125*II[1]^4*II[2]^2*II[5]^2)/
        18446744073709551616 + (14830801621491436910092740178125*II[1]*
         II[2]^3*II[5]^2)/147573952589676412928 - 
       (2020087027138457820259225884375*II[1]^5*II[3]*II[5]^2)/
        18446744073709551616 + (160488048162802985117068381430625*II[1]^2*
         II[2]*II[3]*II[5]^2)/295147905179352825856 - 
       (767380862777902739014515388396875*II[3]^2*II[5]^2)/
        9444732965739290427392 + (114878458234632653733918448828125*II[1]^3*
         II[4]*II[5]^2)/295147905179352825856 - 
       (456778605221175772756428831421875*II[2]*II[4]*II[5]^2)/
        2361183241434822606848 - (1423707282619142595367701166171875*II[1]*
         II[5]^3)/9444732965739290427392 + (417516405486555375*II[1]^17*
         II[6])/140737488355328 - (138445687203920971875*II[1]^14*II[2]*
         II[6])/140737488355328 + (396446440083676358000625*II[1]^11*II[2]^2*
         II[6])/4503599627370496 - (86178717983213550397828125*II[1]^8*
         II[2]^3*II[6])/36028797018963968 + (4782834373237566442618696875*
         II[1]^5*II[2]^4*II[6])/288230376151711744 - 
       (18998204649521691732177414375*II[1]^2*II[2]^5*II[6])/
        1152921504606846976 + (478014115125151762282125*II[1]^12*II[3]*II[6])/
        18014398509481984 - (103778618839357942645790625*II[1]^9*II[2]*II[3]*
         II[6])/36028797018963968 + (17264567751112129222567918125*II[1]^6*
         II[2]^2*II[3]*II[6])/288230376151711744 - 
       (114231290101959585857786859375*II[1]^3*II[2]^3*II[3]*II[6])/
        576460752303423488 + (1816788615625010862992515483125*II[2]^4*II[3]*
         II[6])/73786976294838206464 + (8904897742924219528629262125*II[1]^7*
         II[3]^2*II[6])/576460752303423488 - (1236519812145659445024067321875*
         II[1]^4*II[2]*II[3]^2*II[6])/4611686018427387904 + 
       (19657338082118751857963635139625*II[1]*II[2]^2*II[3]^2*II[6])/
        73786976294838206464 + (23635216045775898847882384510725*II[1]^2*
         II[3]^3*II[6])/147573952589676412928 - 
       (44650843154623766532346875*II[1]^10*II[4]*II[6])/72057594037927936 + 
       (5300688056811273645622228125*II[1]^7*II[2]*II[4]*II[6])/
        144115188075855872 - (736036499001477040234289296875*II[1]^4*II[2]^2*
         II[4]*II[6])/2305843009213693952 + (3900308321335510600068850171875*
         II[1]*II[2]^3*II[4]*II[6])/18446744073709551616 - 
       (531256695349180787537116190625*II[1]^5*II[3]*II[4]*II[6])/
        2305843009213693952 + (42206273762098256398216893639375*II[1]^2*II[2]*
         II[3]*II[4]*II[6])/36893488147419103232 - 
       (201811204319636307080993211028125*II[3]^2*II[4]*II[6])/
        1180591620717411303424 + (30211543815566837607997159921875*II[1]^3*
         II[4]^2*II[6])/73786976294838206464 - 
       (120126843065921872858501401703125*II[2]*II[4]^2*II[6])/
        590295810358705651712 + (49632882030118621907907609375*II[1]^8*II[5]*
         II[6])/4611686018427387904 - (1377361301695164114146270578125*
         II[1]^5*II[2]*II[5]*II[6])/4611686018427387904 + 
       (109425102318873491064813245221875*II[1]^2*II[2]^2*II[5]*II[6])/
        147573952589676412928 + (131588122126156708469734636734375*II[1]^3*
         II[3]*II[5]*II[6])/147573952589676412928 - 
       (523219271981693371581553196765625*II[2]*II[3]*II[5]*II[6])/
        1180591620717411303424 - (1123249601554128612373634208759375*II[1]*
         II[4]*II[5]*II[6])/1180591620717411303424 - 
       (1129981623040931110698720346875*II[1]^6*II[6]^2)/
        18446744073709551616 + (89720537794823874922872716953125*II[1]^3*
         II[2]*II[6]^2)/147573952589676412928 - 
       (356743875003270773187492570121875*II[2]^2*II[6]^2)/
        2361183241434822606848 - (1286631789106228662798777609658125*II[1]*
         II[3]*II[6]^2)/2361183241434822606848 - 
       (47188530004716725625*II[1]^15*II[7])/281474976710656 + 
       (674182528177387859004375*II[1]^12*II[2]*II[7])/18014398509481984 - 
       (146361263165673645636421875*II[1]^9*II[2]^2*II[7])/
        72057594037927936 + (8116034577808178588570128125*II[1]^6*II[2]^3*
         II[7])/288230376151711744 - (161097934456774675220563828125*II[1]^3*
         II[2]^4*II[7])/2305843009213693952 + 
       (512432641816522808024040271875*II[2]^5*II[7])/73786976294838206464 - 
       (105788559516026439683255625*II[1]^10*II[3]*II[7])/
        144115188075855872 + (12558573794722323808569504375*II[1]^7*II[2]*
         II[3]*II[7])/288230376151711744 - (1743841622844330588570882515625*
         II[1]^4*II[2]^2*II[3]*II[7])/4611686018427387904 + 
       (9240733857200535950612372645625*II[1]*II[2]^3*II[3]*II[7])/
        36893488147419103232 - (1258670846381601366685082986875*II[1]^5*
         II[3]^2*II[7])/9223372036854775808 + 
       (99996446289295643634157317832125*II[1]^2*II[2]*II[3]^2*II[7])/
        147573952589676412928 - (159379147992774863751797797723125*II[3]^3*
         II[7])/2361183241434822606848 + (26998113407354729648023640625*
         II[1]^8*II[4]*II[7])/2305843009213693952 - 
       (749224079226150882598791421875*II[1]^5*II[2]*II[4]*II[7])/
        2305843009213693952 + (59522448088989441292759625728125*II[1]^2*
         II[2]^2*II[4]*II[7])/73786976294838206464 + 
       (71578157748788141945110007015625*II[1]^3*II[3]*II[4]*II[7])/
        73786976294838206464 - (284608290949283500104072526734375*II[2]*II[3]*
         II[4]*II[7])/590295810358705651712 - 
       (610998424905443040735157404140625*II[1]*II[4]^2*II[7])/
        1180591620717411303424 - (2337226994156956932843859921875*II[1]^6*
         II[5]*II[7])/18446744073709551616 + 
       (185575814503447169469243904453125*II[1]^3*II[2]*II[5]*II[7])/
        147573952589676412928 - (737880495429074505939015256546875*II[2]^2*
         II[5]*II[7])/2361183241434822606848 - 
       (2661238409424962151924296485453125*II[1]*II[3]*II[5]*II[7])/
        2361183241434822606848 + (456551863373922596119502553515625*II[1]^4*
         II[6]*II[7])/590295810358705651712 - 
       (1814500979561754220164720101184375*II[1]*II[2]*II[6]*II[7])/
        1180591620717411303424 - (9230307944174301426199023287896875*II[1]^2*
         II[7]^2)/9444732965739290427392 + (135572646703551152720625*II[1]^13*
         II[8])/18014398509481984 - (76407148709807270248018125*II[1]^10*
         II[2]*II[8])/72057594037927936 + (9070362848293295265208366875*
         II[1]^7*II[2]^2*II[8])/288230376151711744 - 
       (419821416452291292290085609375*II[1]^4*II[2]^3*II[8])/
        2305843009213693952 + (6673939617522766708717345873125*II[1]*II[2]^4*
         II[8])/73786976294838206464 + (32757779374864732188523648125*II[1]^8*
         II[3]*II[8])/2305843009213693952 - (909059401857722111753406024375*
         II[1]^5*II[2]*II[3]*II[8])/2305843009213693952 + 
       (72220602914503729535254309529625*II[1]^2*II[2]^2*II[3]*II[8])/
        73786976294838206464 + (86848211888610826895451448363125*II[1]^3*
         II[3]^2*II[8])/147573952589676412928 - 
       (345324821668213810452059562406875*II[2]*II[3]^2*II[8])/
        1180591620717411303424 - (651084750153104451454191796875*II[1]^6*
         II[4]*II[8])/4611686018427387904 + (51696122436446580591272852203125*
         II[1]^3*II[2]*II[4]*II[8])/36893488147419103232 - 
       (205552428097114153725727354171875*II[2]^2*II[4]*II[8])/
        590295810358705651712 - (741345004699575676969327962328125*II[1]*
         II[3]*II[4]*II[8])/590295810358705651712 + 
       (483606794078705203333099281984375*II[1]^4*II[5]*II[8])/
        590295810358705651712 - (1922026971123421166850280075265625*II[1]*
         II[2]*II[5]*II[8])/1180591620717411303424 - 
       (4727036497051522418222110365838125*II[1]^2*II[6]*II[8])/
        2361183241434822606848 + (63751603146022870577626773061040625*II[7]*
         II[8])/75557863725914323419136 - (147734310599016770832328125*
         II[1]^11*II[9])/576460752303423488 + 
       (192699969451338559554609890625*II[1]^8*II[2]*II[9])/
        9223372036854775808 - (5347523289772546999420851421875*II[1]^5*
         II[2]^2*II[9])/18446744073709551616 + 
       (141610897392825361502907690159375*II[1]^2*II[2]^3*II[9])/
        295147905179352825856 - (6434256878538914365663457109375*II[1]^6*
         II[3]*II[9])/36893488147419103232 + 
       (510879612790524767944849835765625*II[1]^3*II[2]*II[3]*II[9])/
        295147905179352825856 - (2031342215157486575646336894234375*II[2]^2*
         II[3]*II[9])/4722366482869645213696 - 
       (7326235460413319830764423179765625*II[1]*II[3]^2*II[9])/
        9444732965739290427392 + (1097259186796173659840850002109375*II[1]^4*
         II[4]*II[9])/1180591620717411303424 - 
       (4360901650494110037387462406640625*II[1]*II[2]*II[4]*II[9])/
        2361183241434822606848 - (40782275882282945361811480217071875*II[1]^2*
         II[5]*II[9])/18889465931478580854784 + 
       (265915777965416483333650417555734375*II[6]*II[9])/
        302231454903657293676544 + (57675993223858249146171890625*II[1]^9*
         II[10])/9223372036854775808 - (4797593981802754360795207265625*
         II[1]^6*II[2]*II[10])/18446744073709551616 + 
       (380924858724790753763010480234375*II[1]^3*II[2]^2*II[10])/
        295147905179352825856 - (504870690915052026893471064796875*II[2]^3*
         II[10])/2361183241434822606848 + (1374462460479900800179311405890625*
         II[1]^4*II[3]*II[10])/1180591620717411303424 - 
       (5462605005188392749631450241109375*II[1]*II[2]*II[3]*II[10])/
        2361183241434822606848 - (11728737649095058488326517828365625*II[1]^2*
         II[4]*II[10])/4722366482869645213696 + 
       (290796787182491580481362912337171875*II[5]*II[10])/
        302231454903657293676544 - (3731561857696325007745443178125*II[1]^7*
         II[11])/36893488147419103232 + (2072639249220458781476001591328125*
         II[1]^4*II[2]*II[11])/1180591620717411303424 - 
       (8237354160094679829890565481471875*II[1]*II[2]^2*II[11])/
        4722366482869645213696 - (29712814638748831470820774357648125*II[1]^2*
         II[3]*II[11])/9444732965739290427392 + 
       (169136910043483542550484958160171875*II[4]*II[11])/
        151115727451828646838272 + (1138273859160924436651203862734375*
         II[1]^5*II[12])/1180591620717411303424 - 
       (22607870033488514580256987489078125*II[1]^2*II[2]*II[12])/
        4722366482869645213696 + (216201151718210310672801735876796875*II[3]*
         II[12])/151115727451828646838272 - 
       (83374182207156326813790486007359375*II[1]^3*II[13])/
        18889465931478580854784 + (663023258504528884662048150629953125*II[2]*
         II[13])/302231454903657293676544 + 
       (1845124606232855217948660023056640625*II[1]*II[14])/
        302231454903657293676544, A[30] -> (-45*II[1]^29)/1073741824 + 
       (411075*II[1]^26*II[2])/8589934592 - (454237875*II[1]^23*II[2]^2)/
        17179869184 + (3999742621875*II[1]^20*II[2]^3)/549755813888 - 
       (4393840693685625*II[1]^17*II[2]^4)/4398046511104 + 
       (584200131857634375*II[1]^14*II[2]^5)/8796093022208 - 
       (69811614742208259375*II[1]^11*II[2]^6)/35184372088832 + 
       (52083313547977768753125*II[1]^8*II[2]^7)/2251799813685248 - 
       (1446290485265773640390625*II[1]^5*II[2]^8)/18014398509481984 + 
       (6386359259577194353378125*II[1]^2*II[2]^9)/144115188075855872 - 
       (561117375*II[1]^24*II[3])/137438953472 + 
       (2088879667875*II[1]^21*II[2]*II[3])/549755813888 - 
       (5321755580266125*II[1]^18*II[2]^2*II[3])/4398046511104 + 
       (705357215750446875*II[1]^15*II[2]^3*II[3])/4398046511104 - 
       (1262077200307380673125*II[1]^12*II[2]^4*II[3])/140737488355328 + 
       (438913707968195769684375*II[1]^9*II[2]^5*II[3])/2251799813685248 - 
       (12179122084669594419421875*II[1]^6*II[2]^6*II[3])/9007199254740992 + 
       (69109253065587233802200625*II[1]^3*II[2]^7*II[3])/36028797018963968 - 
       (274895214356111089694428125*II[2]^8*II[3])/2305843009213693952 - 
       (1019150193686625*II[1]^19*II[3]^2)/8796093022208 + 
       (7670736513735852375*II[1]^16*II[2]*II[3]^2)/140737488355328 - 
       (1053554767450266052125*II[1]^13*II[2]^2*II[3]^2)/140737488355328 + 
       (1585680192901226737940625*II[1]^10*II[2]^3*II[3]^2)/
        4503599627370496 - (94207019274274217919733125*II[1]^7*II[2]^4*
         II[3]^2)/18014398509481984 + (5235778387358929843065871875*II[1]^4*
         II[2]^5*II[3]^2)/288230376151711744 - 
       (6939268974646334008046083125*II[1]*II[2]^6*II[3]^2)/
        1152921504606846976 - (181580239600171122375*II[1]^14*II[3]^3)/
        281474976710656 + (520967452142857454587125*II[1]^11*II[2]*II[3]^3)/
        4503599627370496 - (340140976766884037032162875*II[1]^8*II[2]^2*
         II[3]^3)/72057594037927936 + (6297339440893676393532234375*II[1]^5*
         II[2]^3*II[3]^3)/144115188075855872 - 
       (125136532187951763204562890375*II[1]^2*II[2]^4*II[3]^3)/
        2305843009213693952 - (136491886041757719500152125*II[1]^9*II[3]^4)/
        288230376151711744 + (22726563824785146637858808625*II[1]^6*II[2]*
         II[3]^4)/1152921504606846976 - (451379478004840017765634872825*
         II[1]^3*II[2]^2*II[3]^4)/4611686018427387904 + 
       (2393990291105226982633984115625*II[2]^3*II[3]^4)/
        147573952589676412928 - (325681409365844540688151965675*II[1]^4*
         II[3]^5)/18446744073709551616 + (5179877105095756081625508642825*
         II[1]*II[2]*II[3]^5)/147573952589676412928 + 
       (414826059375*II[1]^22*II[4])/1099511627776 - 
       (606890524865625*II[1]^19*II[2]*II[4])/2199023255552 + 
       (4566740855882034375*II[1]^16*II[2]^2*II[4])/70368744177664 - 
       (209056763173583784375*II[1]^13*II[2]^3*II[4])/35184372088832 + 
       (943900052877740974640625*II[1]^10*II[2]^4*II[4])/4503599627370496 - 
       (11215408261834257121265625*II[1]^7*II[2]^5*II[4])/4503599627370496 + 
       (1038860903923366219029140625*II[1]^4*II[2]^6*II[4])/
        144115188075855872 - (590079653470561062403546875*II[1]*II[2]^7*
         II[4])/288230376151711744 + (974721354800090625*II[1]^17*II[3]*
         II[4])/70368744177664 - (324284239420121728125*II[1]^14*II[2]*II[3]*
         II[4])/70368744177664 + (930349085765812101309375*II[1]^11*II[2]^2*
         II[3]*II[4])/2251799813685248 - (202470933376553826381271875*II[1]^8*
         II[2]^3*II[3]*II[4])/18014398509481984 + 
       (11245449109076295123247453125*II[1]^5*II[2]^4*II[3]*II[4])/
        144115188075855872 - (44692117382497165361583665625*II[1]^2*II[2]^5*
         II[3]*II[4])/576460752303423488 + (1121217579490878766771875*
         II[1]^12*II[3]^2*II[4])/18014398509481984 - 
       (243744092499549217009809375*II[1]^9*II[2]*II[3]^2*II[4])/
        36028797018963968 + (40583987499751059005247571875*II[1]^6*II[2]^2*
         II[3]^2*II[4])/288230376151711744 - (268681698229806711374719910625*
         II[1]^3*II[2]^3*II[3]^2*II[4])/576460752303423488 + 
       (4275018183301789611421027546875*II[2]^4*II[3]^2*II[4])/
        73786976294838206464 + (6975938008814208525857390625*II[1]^7*II[3]^3*
         II[4])/288230376151711744 - (969304169876645725262843259375*II[1]^4*
         II[2]*II[3]^3*II[4])/2305843009213693952 + 
       (15416446609298512229477704678125*II[1]*II[2]^2*II[3]^3*II[4])/
        36893488147419103232 + (55600937949534237527466080896875*II[1]^2*
         II[3]^4*II[4])/295147905179352825856 - 
       (46611998799429853125*II[1]^15*II[4]^2)/140737488355328 + 
       (667434873961609823671875*II[1]^12*II[2]*II[4]^2)/9007199254740992 - 
       (145090938615724910167734375*II[1]^9*II[2]^2*II[4]^2)/
        36028797018963968 + (8052546190905721711449140625*II[1]^6*II[2]^3*
         II[4]^2)/144115188075855872 - (159931642109024717702456765625*
         II[1]^3*II[2]^4*II[4]^2)/1152921504606846976 + 
       (508934986083079758589142109375*II[2]^5*II[4]^2)/
        36893488147419103232 - (104832549471663399314053125*II[1]^10*II[3]*
         II[4]^2)/72057594037927936 + (12457334287597817228157421875*II[1]^7*
         II[2]*II[3]*II[4]^2)/144115188075855872 - 
       (1730925949825893372470291953125*II[1]^4*II[2]^2*II[3]*II[4]^2)/
        2305843009213693952 + (9176543506633236118488490078125*II[1]*II[2]^3*
         II[3]*II[4]^2)/18446744073709551616 - 
       (1249114141018289934082301709375*II[1]^5*II[3]^2*II[4]^2)/
        4611686018427387904 + (99288465708741218939747787890625*II[1]^2*II[2]*
         II[3]^2*II[4]^2)/73786976294838206464 - 
       (158292341485126855428882613190625*II[3]^3*II[4]^2)/
        1180591620717411303424 + (8924343117451894502229234375*II[1]^8*
         II[4]^3)/1152921504606846976 - (247844377216827512612421328125*
         II[1]^5*II[2]*II[4]^3)/1152921504606846976 + 
       (19700307228016922591492711296875*II[1]^2*II[2]^2*II[4]^3)/
        36893488147419103232 + (23686877257871720936170370709375*II[1]^3*
         II[3]*II[4]^3)/36893488147419103232 - 
       (94222400852173364203969477265625*II[2]*II[3]*II[4]^3)/
        295147905179352825856 - (202252377939128615633052523359375*II[1]*
         II[4]^4)/1180591620717411303424 - (1147768396149375*II[1]^20*II[5])/
        35184372088832 + (2527699036065328125*II[1]^17*II[2]*II[5])/
        140737488355328 - (840834917810258765625*II[1]^14*II[2]^2*II[5])/
        281474976710656 + (804052489020748733390625*II[1]^11*II[2]^3*II[5])/
        4503599627370496 - (524941419013163810517234375*II[1]^8*II[2]^4*
         II[5])/144115188075855872 + (5831082620536452479403328125*II[1]^5*
         II[2]^5*II[5])/288230376151711744 - (38623265281164479643914484375*
         II[1]^2*II[2]^6*II[5])/2305843009213693952 - 
       (203023675500267785625*II[1]^15*II[3]*II[5])/281474976710656 + 
       (2907063690495120765984375*II[1]^12*II[2]*II[3]*II[5])/
        18014398509481984 - (631952917340997297091921875*II[1]^9*II[2]^2*
         II[3]*II[5])/72057594037927936 + (35073344087236587664234828125*
         II[1]^6*II[2]^3*II[3]*II[5])/288230376151711744 - 
       (696591456712021899285860728125*II[1]^3*II[2]^4*II[3]*II[5])/
        2305843009213693952 + (2216695104116479528535059171875*II[2]^5*II[3]*
         II[5])/73786976294838206464 - (456605115106663616463995625*II[1]^10*
         II[3]^2*II[5])/288230376151711744 + (54258671182347217442966484375*
         II[1]^7*II[2]*II[3]^2*II[5])/576460752303423488 - 
       (7539148102043948668880993015625*II[1]^4*II[2]^2*II[3]^2*II[5])/
        9223372036854775808 + (39968955767193669389073079265625*II[1]*II[2]^3*
         II[3]^2*II[5])/73786976294838206464 - 
       (1813529829093960845301985175625*II[1]^5*II[3]^3*II[5])/
        9223372036854775808 + (144152189024763979779362646609375*II[1]^2*
         II[2]*II[3]^3*II[5])/147573952589676412928 - 
       (689451227782845622007070375343125*II[3]^4*II[5])/
        9444732965739290427392 + (481512550143520519903125*II[1]^13*II[4]*
         II[5])/18014398509481984 - (271800349692268048917890625*II[1]^10*
         II[2]*II[4]*II[5])/72057594037927936 + 
       (32297619818550230144359734375*II[1]^7*II[2]^2*II[4]*II[5])/
        288230376151711744 - (1495885058547402809549935546875*II[1]^4*II[2]^3*
         II[4]*II[5])/2305843009213693952 + (23791272488815483880427763265625*
         II[1]*II[2]^4*II[4]*II[5])/73786976294838206464 + 
       (116611576526823733796556740625*II[1]^8*II[3]*II[4]*II[5])/
        2305843009213693952 - (3238501960909253909408584921875*II[1]^5*II[2]*
         II[3]*II[4]*II[5])/2305843009213693952 + 
       (257417431752868063267964245228125*II[1]^2*II[2]^2*II[3]*II[4]*II[5])/
        73786976294838206464 + (309508650556919180009387675555625*II[1]^3*
         II[3]^2*II[4]*II[5])/147573952589676412928 - 
       (1231172958837461091879358560234375*II[2]*II[3]^2*II[4]*II[5])/
        1180591620717411303424 - (2318975589515801387170608984375*II[1]^6*
         II[4]^2*II[5])/9223372036854775808 + 
       (184233655178952403562505858515625*II[1]^3*II[2]*II[4]^2*II[5])/
        73786976294838206464 - (732847058728610054444443250859375*II[2]^2*
         II[4]^2*II[5])/1180591620717411303424 - 
       (2642765065056067209451496626640625*II[1]*II[3]*II[4]^2*II[5])/
        1180591620717411303424 - (231522781145571227953265625*II[1]^11*
         II[5]^2)/576460752303423488 + (302335489579018699746395578125*
         II[1]^8*II[2]*II[5]^2)/9223372036854775808 - 
       (8396267665342165567180331484375*II[1]^5*II[2]^2*II[5]^2)/
        18446744073709551616 + (222462024322371553651391102671875*II[1]^2*
         II[2]^3*II[5]^2)/295147905179352825856 - 
       (10100435135692289101296129421875*II[1]^6*II[3]*II[5]^2)/
        36893488147419103232 + (802440240814014925585341907153125*II[1]^3*
         II[2]*II[3]*II[5]^2)/295147905179352825856 - 
       (3191956748488933378968447528046875*II[2]^2*II[3]*II[5]^2)/
        4722366482869645213696 - (11510712941668541085217730825953125*II[1]*
         II[3]^2*II[5]^2)/9444732965739290427392 + 
       (1723176873519489806008776732421875*II[1]^4*II[4]*II[5]^2)/
        1180591620717411303424 - (6851679078317636591346432471328125*II[1]*
         II[2]*II[4]*II[5]^2)/2361183241434822606848 - 
       (21355609239287138930515517492578125*II[1]^2*II[5]^3)/
        18889465931478580854784 + (695860675810925625*II[1]^18*II[6])/
        281474976710656 - (138445687203920971875*II[1]^15*II[2]*II[6])/
        140737488355328 + (1982232200418381790003125*II[1]^12*II[2]^2*II[6])/
        18014398509481984 - (143631196638689250663046875*II[1]^9*II[2]^3*
         II[6])/36028797018963968 + (23914171866187832213093484375*II[1]^6*
         II[2]^4*II[6])/576460752303423488 - (94991023247608458660887071875*
         II[1]^3*II[2]^5*II[6])/1152921504606846976 + 
       (503798696324033794236099421875*II[2]^6*II[6])/73786976294838206464 + 
       (551554748221328956479375*II[1]^13*II[3]*II[6])/18014398509481984 - 
       (311335856518073827937371875*II[1]^10*II[2]*II[3]*II[6])/
        72057594037927936 + (36995502323811705476931253125*II[1]^7*II[2]^2*
         II[3]*II[6])/288230376151711744 - (1713469351529393787866802890625*
         II[1]^4*II[2]^3*II[3]*II[6])/2305843009213693952 + 
       (27251829234375162944887732246875*II[1]*II[2]^4*II[3]*II[6])/
        73786976294838206464 + (133573466143863292929438931875*II[1]^8*
         II[3]^2*II[6])/4611686018427387904 - 
       (3709559436436978335072201965625*II[1]^5*II[2]*II[3]^2*II[6])/
        4611686018427387904 + (294860071231781277869454527094375*II[1]^2*
         II[2]^2*II[3]^2*II[6])/147573952589676412928 + 
       (118176080228879494239411922553625*II[1]^3*II[3]^3*II[6])/
        147573952589676412928 - (470084324254568384633698385334375*II[2]*
         II[3]^3*II[6])/1180591620717411303424 - 
       (60887513392668772544109375*II[1]^11*II[4]*II[6])/72057594037927936 + 
       (79510320852169104684333421875*II[1]^8*II[2]*II[4]*II[6])/
        1152921504606846976 - (2208109497004431120702867890625*II[1]^5*
         II[2]^2*II[4]*II[6])/2305843009213693952 + 
       (58504624820032659001032752578125*II[1]^2*II[2]^3*II[4]*II[6])/
        36893488147419103232 - (2656283476745903937685580953125*II[1]^6*II[3]*
         II[4]*II[6])/4611686018427387904 + 
       (211031368810491281991084468196875*II[1]^3*II[2]*II[3]*II[4]*II[6])/
        36893488147419103232 - (839443182449295852040217057578125*II[2]^2*
         II[3]*II[4]*II[6])/590295810358705651712 - 
       (3027168064794544606214898165421875*II[1]*II[3]^2*II[4]*II[6])/
        1180591620717411303424 + (453173157233502564119957398828125*II[1]^4*
         II[4]^2*II[6])/295147905179352825856 - 
       (1801902645988828092877521025546875*II[1]*II[2]*II[4]^2*II[6])/
        590295810358705651712 + (82721470050197703179846015625*II[1]^9*II[5]*
         II[6])/4611686018427387904 - (6886806508475820570731352890625*
         II[1]^6*II[2]*II[5]*II[6])/9223372036854775808 + 
       (547125511594367455324066226109375*II[1]^3*II[2]^2*II[5]*II[6])/
        147573952589676412928 - (725450862917803658365786853671875*II[2]^3*
         II[5]*II[6])/1180591620717411303424 + 
       (1973821831892350627046019551015625*II[1]^4*II[3]*II[5]*II[6])/
        590295810358705651712 - (7848289079725400573723297951484375*II[1]*
         II[2]*II[3]*II[5]*II[6])/1180591620717411303424 - 
       (16848744023311929185604513131390625*II[1]^2*II[4]*II[5]*II[6])/
        2361183241434822606848 + (417848837743669553623695066445546875*
         II[5]^2*II[6])/302231454903657293676544 - 
       (2421389192230566665782972171875*II[1]^7*II[6]^2)/
        18446744073709551616 + (1345808066922358123843090754296875*II[1]^4*
         II[2]*II[6]^2)/590295810358705651712 - 
       (5351158125049061597812388551828125*II[1]*II[2]^2*II[6]^2)/
        2361183241434822606848 - (19299476836593429941981664144871875*II[1]^2*
         II[3]*II[6]^2)/4722366482869645213696 + 
       (109888819076936011177624382651953125*II[4]*II[6]^2)/
        75557863725914323419136 - (707827950070750884375*II[1]^16*II[7])/
        4503599627370496 + (777902917127755221928125*II[1]^13*II[2]*II[7])/
        18014398509481984 - (439083789497020936909265625*II[1]^10*II[2]^2*
         II[7])/144115188075855872 + (17391502666731811261221703125*II[1]^7*
         II[2]^3*II[7])/288230376151711744 - (2416469016851620128308457421875*
         II[1]^4*II[2]^4*II[7])/9223372036854775808 + 
       (7686489627247842120360604078125*II[1]*II[2]^5*II[7])/
        73786976294838206464 - (144257126612763326840803125*II[1]^11*II[3]*
         II[7])/144115188075855872 + (188378606920834857128542565625*II[1]^8*
         II[2]*II[3]*II[7])/2305843009213693952 - 
       (5231524868532991765712647546875*II[1]^5*II[2]^2*II[3]*II[7])/
        4611686018427387904 + (138611007858008039259185589684375*II[1]^2*
         II[2]^3*II[3]*II[7])/73786976294838206464 - 
       (6293354231908006833425414934375*II[1]^6*II[3]^2*II[7])/
        18446744073709551616 + (499982231446478218170786589160625*II[1]^3*
         II[2]*II[3]^2*II[7])/147573952589676412928 - 
       (1988835066984883770056818898859375*II[2]^2*II[3]^2*II[7])/
        2361183241434822606848 - (2390687219891622956276966965846875*II[1]*
         II[3]^3*II[7])/2361183241434822606848 + 
       (44996855678924549413372734375*II[1]^9*II[4]*II[7])/
        2305843009213693952 - (3746120396130754412993957109375*II[1]^6*II[2]*
         II[4]*II[7])/4611686018427387904 + 
       (297612240444947206463798128640625*II[1]^3*II[2]^2*II[4]*II[7])/
        73786976294838206464 - (394613387896184180669548806328125*II[2]^3*
         II[4]*II[7])/590295810358705651712 + 
       (1073672366231822129176650105234375*II[1]^4*II[3]*II[4]*II[7])/
        295147905179352825856 - (4269124364239252501561087901015625*II[1]*
         II[2]*II[3]*II[4]*II[7])/590295810358705651712 - 
       (9164976373581645611027361062109375*II[1]^2*II[4]^2*II[7])/
        2361183241434822606848 - (5008343558907764856093985546875*II[1]^7*
         II[5]*II[7])/18446744073709551616 + 
       (2783637217551707542038658566796875*II[1]^4*II[2]*II[5]*II[7])/
        590295810358705651712 - (11068207431436117589085228848203125*II[1]*
         II[2]^2*II[5]*II[7])/2361183241434822606848 - 
       (39918576141374432278864447281796875*II[1]^2*II[3]*II[5]*II[7])/
        4722366482869645213696 + (227291403889930397667607635255703125*II[4]*
         II[5]*II[7])/75557863725914323419136 + 
       (1369655590121767788358507660546875*II[1]^5*II[6]*II[7])/
        590295810358705651712 - (27217514693426313302470801517765625*II[1]^2*
         II[2]*II[6]*II[7])/2361183241434822606848 + 
       (260352027496240632628038659780859375*II[3]*II[6]*II[7])/
        75557863725914323419136 - (46151539720871507130995116439484375*
         II[1]^3*II[7]^2)/9444732965739290427392 + 
       (367166189679441943570914575143828125*II[2]*II[7]^2)/
        151115727451828646838272 + (290512814364752470115625*II[1]^14*II[8])/
        36028797018963968 - (104191566422464459429115625*II[1]^11*II[2]*
         II[8])/72057594037927936 + (136055442724399428978125503125*II[1]^8*
         II[2]^2*II[8])/2305843009213693952 - 
       (1259464249356873876870256828125*II[1]^5*II[2]^3*II[8])/
        2305843009213693952 + (100109094262841500630760188096875*II[1]^2*
         II[2]^4*II[8])/147573952589676412928 + 
       (54596298958107886980872746875*II[1]^9*II[3]*II[8])/
        2305843009213693952 - (4545297009288610558767030121875*II[1]^6*II[2]*
         II[3]*II[8])/4611686018427387904 + 
       (361103014572518647676271547648125*II[1]^3*II[2]^2*II[3]*II[8])/
        73786976294838206464 - (478797688009661997048591659765625*II[2]^3*
         II[3]*II[8])/590295810358705651712 + 
       (1302723178329162403431771725446875*II[1]^4*II[3]^2*II[8])/
        590295810358705651712 - (5179872325023207156780893436103125*II[1]*
         II[2]*II[3]^2*II[8])/1180591620717411303424 - 
       (1395181607470938110258982421875*II[1]^7*II[4]*II[8])/
        4611686018427387904 + (775441836546698708869092783046875*II[1]^4*
         II[2]*II[4]*II[8])/147573952589676412928 - 
       (3083286421456712305885910312578125*II[1]*II[2]^2*II[4]*II[8])/
        590295810358705651712 - (11120175070493635154539919434921875*II[1]^2*
         II[3]*II[4]*II[8])/1180591620717411303424 + 
       (63316891977658089094342008068203125*II[4]^2*II[8])/
        37778931862957161709568 + (1450820382236115609999297845953125*II[1]^5*
         II[5]*II[8])/590295810358705651712 - 
       (28830404566851317502754201128984375*II[1]^2*II[2]*II[5]*II[8])/
        2361183241434822606848 + (275780296276665928577224341462140625*II[3]*
         II[5]*II[8])/75557863725914323419136 - 
       (23635182485257612091110551829190625*II[1]^3*II[6]*II[8])/
        2361183241434822606848 + (188033594166560527908258692002921875*II[2]*
         II[6]*II[8])/37778931862957161709568 + 
       (956274047190343058664401595915609375*II[1]*II[7]*II[8])/
        75557863725914323419136 - (738671552995083854161640625*II[1]^12*
         II[9])/2305843009213693952 + (321166615752230932591016484375*II[1]^9*
         II[2]*II[9])/9223372036854775808 - (26737616448862734997104257109375*
         II[1]^6*II[2]^2*II[9])/36893488147419103232 + 
       (708054486964126807514538450796875*II[1]^3*II[2]^3*II[9])/
        295147905179352825856 - (2816481013747020906437804856328125*II[2]^4*
         II[9])/9444732965739290427392 - (13787693311154816497850265234375*
         II[1]^7*II[3]*II[9])/36893488147419103232 + 
       (7663194191857871519172747536484375*II[1]^4*II[2]*II[3]*II[9])/
        1180591620717411303424 - (30470133227362298634695053413515625*II[1]*
         II[2]^2*II[3]*II[9])/4722366482869645213696 - 
       (109893531906199797461466347696484375*II[1]^2*II[3]^2*II[9])/
        18889465931478580854784 + (3291777560388520979522550006328125*II[1]^5*
         II[4]*II[9])/1180591620717411303424 - 
       (65413524757411650560811936099609375*II[1]^2*II[2]*II[4]*II[9])/
        4722366482869645213696 + (625720008918599340509364916706015625*II[3]*
         II[4]*II[9])/151115727451828646838272 - 
       (203911379411414726809057401085359375*II[1]^3*II[5]*II[9])/
        18889465931478580854784 + (1622250619520046980969590869611953125*
         II[2]*II[5]*II[9])/302231454903657293676544 + 
       (3988736669481247250004756263336015625*II[1]*II[6]*II[9])/
        302231454903657293676544 + (173027979671574747438515671875*II[1]^10*
         II[10])/18446744073709551616 - (10280558532434473630275444140625*
         II[1]^7*II[2]*II[10])/18446744073709551616 + 
       (5713872880871861306445157203515625*II[1]^4*II[2]^2*II[10])/
        1180591620717411303424 - (7573060363725780403402065971953125*II[1]*
         II[2]^3*II[10])/2361183241434822606848 + 
       (4123387381439702400537934217671875*II[1]^5*II[3]*II[10])/
        1180591620717411303424 - (81939075077825891244471753616640625*II[1]^2*
         II[2]*II[3]*II[10])/4722366482869645213696 + 
       (783796812658482080550407400194484375*II[3]^2*II[10])/
        302231454903657293676544 - (58643688245475292441632589141828125*
         II[1]^3*II[4]*II[10])/4722366482869645213696 + 
       (466549527244880551256162824305234375*II[2]*II[4]*II[10])/
        75557863725914323419136 + (4361951807737373707220443685057578125*
         II[1]*II[5]*II[10])/302231454903657293676544 - 
       (55973427865444875116181647671875*II[1]^8*II[11])/
        295147905179352825856 + (6217917747661376344428004773984375*II[1]^5*
         II[2]*II[11])/1180591620717411303424 - 
       (123560312401420197448358482222078125*II[1]^2*II[2]^2*II[11])/
        9444732965739290427392 - (148564073193744157354103871788240625*
         II[1]^3*II[3]*II[11])/9444732965739290427392 + 
       (1181925729903839645833289354845546875*II[2]*II[3]*II[11])/
        151115727451828646838272 + (2537053650652253138257274372402578125*
         II[1]*II[4]*II[11])/151115727451828646838272 + 
       (5691369295804622183256019313671875*II[1]^6*II[12])/
        2361183241434822606848 - (113039350167442572901284937445390625*
         II[1]^3*II[2]*II[12])/4722366482869645213696 + 
       (899298891256864421681739579244921875*II[2]^2*II[12])/
        151115727451828646838272 + (3243017275773154660092026038151953125*
         II[1]*II[3]*II[12])/151115727451828646838272 - 
       (1250612733107344902206857290110390625*II[1]^4*II[13])/
        75557863725914323419136 + (9945348877567933269930722259449296875*
         II[1]*II[2]*II[13])/302231454903657293676544 + 
       (27676869093492828269229900345849609375*II[1]^2*II[14])/
        604462909807314587353088 - (205408724020966970790255014093876953125*
         II[15])/9671406556917033397649408, 
     A[31] -> (-93*II[1]^30)/4294967296 + (471975*II[1]^27*II[2])/
        17179869184 - (4693791375*II[1]^24*II[2]^2)/274877906944 + 
       (5904381965625*II[1]^21*II[2]^3)/1099511627776 - 
       (15134340167139375*II[1]^18*II[2]^4)/17592186044416 + 
       (1207346939172444375*II[1]^15*II[2]^5)/17592186044416 - 
       (721386685669485346875*II[1]^12*II[2]^6)/281474976710656 + 
       (179398079998590092371875*II[1]^9*II[2]^7)/4503599627370496 - 
       (14945001681079660950703125*II[1]^6*II[2]^8)/72057594037927936 + 
       (65992379015631008318240625*II[1]^3*II[2]^9)/288230376151711744 - 
       (52518820920209569868390625*II[2]^10)/4611686018427387904 - 
       (695785545*II[1]^25*II[3])/274877906944 + 
       (5886842700375*II[1]^22*II[2]*II[3])/2199023255552 - 
       (8682864367802625*II[1]^19*II[2]^2*II[3])/8796093022208 + 
       (21866073688263853125*II[1]^16*II[2]^3*II[3])/140737488355328 - 
       (3009568708425292374375*II[1]^13*II[2]^4*II[3])/281474976710656 + 
       (2721264989402813772043125*II[1]^10*II[2]^5*II[3])/9007199254740992 - 
       (53936112089251061000296875*II[1]^7*II[2]^6*II[3])/18014398509481984 + 
       (2142386845033204247868219375*II[1]^4*II[2]^7*II[3])/
        288230376151711744 - (8521751645039443780527271875*II[1]*II[2]^8*
         II[3])/4611686018427387904 - (6318731200857075*II[1]^20*II[3]^2)/
        70368744177664 + (13987813642694789625*II[1]^17*II[2]*II[3]^2)/
        281474976710656 - (4665742541565463945125*II[1]^14*II[2]^2*II[3]^2)/
        562949953421312 + (4468735089085275352378125*II[1]^11*II[2]^3*
         II[3]^2)/9007199254740992 - (2920417597502500755511726875*II[1]^8*
         II[2]^4*II[3]^2)/288230376151711744 + 
       (32461826001625365027008405625*II[1]^5*II[2]^5*II[3]^2)/
        576460752303423488 - (215117338214036354249428576875*II[1]^2*II[2]^6*
         II[3]^2)/4611686018427387904 - (375265828507020319575*II[1]^15*
         II[3]^3)/562949953421312 + (5383330338809527030733625*II[1]^12*II[2]*
         II[3]^3)/36028797018963968 - (1171596697752600571999672125*II[1]^9*
         II[2]^2*II[3]^3)/144115188075855872 + 
       (65072507555901322733166421875*II[1]^6*II[2]^3*II[3]^3)/
        576460752303423488 - (1293077499275501553113816533875*II[1]^3*II[2]^4*
         II[3]^3)/4611686018427387904 + (4116375493898111310819976498125*
         II[2]^5*II[3]^3)/147573952589676412928 - 
       (846249693458897860900943175*II[1]^10*II[3]^4)/1152921504606846976 + 
       (100646211224048506539089009625*II[1]^7*II[2]*II[3]^4)/
        2305843009213693952 - (13992763818150040550734681057575*II[1]^4*
         II[2]^2*II[3]^4)/36893488147419103232 + 
       (74213699024262036461653507584375*II[1]*II[2]^3*II[3]^4)/
        295147905179352825856 - (2019224738068236152266542187185*II[1]^5*
         II[3]^5)/36893488147419103232 + (160576190257968438530390767927575*
         II[1]^2*II[2]*II[3]^5)/590295810358705651712 - 
       (256061902922383201077494012373855*II[3]^6)/18889465931478580854784 + 
       (559113384375*II[1]^23*II[4])/2199023255552 - 
       (3762721254166875*II[1]^20*II[2]*II[4])/17592186044416 + 
       (8327586266608415625*II[1]^17*II[2]^2*II[4])/140737488355328 - 
       (925822808340156759375*II[1]^14*II[2]^3*II[4])/140737488355328 + 
       (2660081967200906383078125*II[1]^11*II[2]^4*II[4])/9007199254740992 - 
       (347677656116861970759234375*II[1]^8*II[2]^5*II[4])/
        72057594037927936 + (6440937604324870557980671875*II[1]^5*II[2]^6*
         II[4])/288230376151711744 - (18292469257587392934509953125*II[1]^2*
         II[2]^7*II[4])/1152921504606846976 + 
       (3357373555422534375*II[1]^18*II[3]*II[4])/281474976710656 - 
       (670187428134918238125*II[1]^15*II[2]*II[3]*II[4])/140737488355328 + 
       (9613607219580058380196875*II[1]^12*II[2]^2*II[3]*II[4])/
        18014398509481984 - (697399881630352068646603125*II[1]^9*II[2]^3*
         II[3]*II[4])/36028797018963968 + (116202974127121716273557015625*
         II[1]^6*II[2]^4*II[3]*II[4])/576460752303423488 - 
       (461818546285804042069697878125*II[1]^3*II[2]^5*II[3]*II[4])/
        1152921504606846976 + (2450241457274258215209080578125*II[2]^6*II[3]*
         II[4])/73786976294838206464 + (2673672689555172443840625*II[1]^13*
         II[3]^2*II[4])/36028797018963968 - (1511213373497205145460818125*
         II[1]^10*II[2]*II[3]^2*II[4])/144115188075855872 + 
       (179729087498897547023239246875*II[1]^7*II[2]^2*II[3]^2*II[4])/
        576460752303423488 - (8329132645124008052616317229375*II[1]^4*II[2]^3*
         II[3]^2*II[4])/4611686018427387904 + 
       (132525563682355477954051853953125*II[1]*II[2]^4*II[3]^2*II[4])/
        147573952589676412928 + (216254078273240464301579109375*II[1]^8*
         II[3]^3*II[4])/4611686018427387904 - 
       (6009685853235203496629628208125*II[1]^5*II[2]*II[3]^3*II[4])/
        4611686018427387904 + (477909844888253879113808845021875*II[1]^2*
         II[2]^2*II[3]^3*II[4])/147573952589676412928 + 
       (574543025478520454450482835934375*II[1]^3*II[3]^4*II[4])/
        590295810358705651712 - (2286283316712430561753756751735625*II[2]*
         II[3]^4*II[4])/4722366482869645213696 - 
       (1444971962782325446875*II[1]^16*II[4]^2)/4503599627370496 + 
       (1591575468677684964140625*II[1]^13*II[2]*II[4]^2)/18014398509481984 - 
       (899563819417494443039953125*II[1]^10*II[2]^2*II[4]^2)/
        144115188075855872 + (35661275988296767579274765625*II[1]^7*II[2]^3*
         II[4]^2)/288230376151711744 - (4957880905379766248776159734375*
         II[1]^4*II[2]^4*II[4]^2)/9223372036854775808 + 
       (15776984568575472516263405390625*II[1]*II[2]^5*II[4]^2)/
        73786976294838206464 - (295437184874687761703240625*II[1]^11*II[3]*
         II[4]^2)/144115188075855872 + (386177362915532334072880078125*
         II[1]^8*II[2]*II[3]*II[4]^2)/2305843009213693952 - 
       (10731740888920538909315810109375*II[1]^5*II[2]^2*II[3]*II[4]^2)/
        4611686018427387904 + (284472848705630319673143192421875*II[1]^2*
         II[2]^3*II[3]*II[4]^2)/73786976294838206464 - 
       (12907512790522329318850450996875*II[1]^6*II[3]^2*II[4]^2)/
        18446744073709551616 + (1025980812323659262377393808203125*II[1]^3*
         II[2]*II[3]^2*II[4]^2)/147573952589676412928 - 
       (4082678060839974838532422303171875*II[2]^2*II[3]^2*II[4]^2)/
        2361183241434822606848 - (4907062586038932518295361008909375*II[1]*
         II[3]^3*II[4]^2)/2361183241434822606848 + 
       (30739404071223192174345140625*II[1]^9*II[4]^3)/2305843009213693952 - 
       (2561058564573884296995020390625*II[1]^6*II[2]*II[4]^3)/
        4611686018427387904 + (203569841356174866778758016734375*II[1]^3*
         II[2]^2*II[4]^3)/73786976294838206464 - 
       (270020335371133886254586277421875*II[2]^3*II[4]^3)/
        590295810358705651712 + (734293194994023349021281491990625*II[1]^4*
         II[3]*II[4]^3)/295147905179352825856 - 
       (2920894426417374290323053795234375*II[1]*II[2]*II[3]*II[4]^3)/
        590295810358705651712 - (6269823716112987084624628224140625*II[1]^2*
         II[4]^4)/4722366482869645213696 - (1694324775268125*II[1]^21*II[5])/
        70368744177664 + (8706518902002796875*II[1]^18*II[2]*II[5])/
        562949953421312 - (1737725496807868115625*II[1]^15*II[2]^2*II[5])/
        562949953421312 + (8308542386547736911703125*II[1]^12*II[2]^3*II[5])/
        36028797018963968 - (1808131554378675347337140625*II[1]^9*II[2]^4*
         II[5])/288230376151711744 + (60254520412210008953834390625*II[1]^6*
         II[2]^5*II[5])/1152921504606846976 - 
       (399107074572032956320449671875*II[1]^3*II[2]^6*II[5])/
        4611686018427387904 + (907503686608169296301852109375*II[2]^7*II[5])/
        147573952589676412928 - (6293733940508301354375*II[1]^16*II[3]*II[5])/
        9007199254740992 + (6932228800411441826578125*II[1]^13*II[2]*II[3]*
         II[5])/36028797018963968 - (3918108087514183241969915625*II[1]^10*
         II[2]^2*II[3]*II[5])/288230376151711744 + 
       (155324809529190602513039953125*II[1]^7*II[2]^3*II[3]*II[5])/
        576460752303423488 - (21594335158072678877861682571875*II[1]^4*
         II[2]^4*II[3]*II[5])/18446744073709551616 + 
       (68717548227610865384586834328125*II[1]*II[2]^5*II[3]*II[5])/
        147573952589676412928 - (1286796233482415646398533125*II[1]^11*
         II[3]^2*II[5])/576460752303423488 + (1682018806652763740731961015625*
         II[1]^8*II[2]*II[3]^2*II[5])/9223372036854775808 - 
       (46742718232672481747062156696875*II[1]^5*II[2]^2*II[3]^2*II[5])/
        18446744073709551616 + (1239037628783003751061265457234375*II[1]^2*
         II[2]^3*II[3]^2*II[5])/295147905179352825856 - 
       (18739808233970928734787180148125*II[1]^6*II[3]^3*II[5])/
        36893488147419103232 + (1489572619922561124386747348296875*II[1]^3*
         II[2]*II[3]^3*II[5])/295147905179352825856 - 
       (5927444719686755630307070329403125*II[2]^2*II[3]^3*II[5])/
        4722366482869645213696 - (21372988061268214282219181635636875*II[1]*
         II[3]^4*II[5])/18889465931478580854784 + 
       (2132412722064162302428125*II[1]^14*II[4]*II[5])/72057594037927936 - 
       (765982803678209956041328125*II[1]^11*II[2]*II[4]*II[5])/
        144115188075855872 + (1001226214375057134475151765625*II[1]^8*II[2]^2*
         II[4]*II[5])/4611686018427387904 - (9274487362993897419209600390625*
         II[1]^5*II[2]^3*II[4]*II[5])/4611686018427387904 + 
       (737529447153280000293260661234375*II[1]^2*II[2]^4*II[4]*II[5])/
        295147905179352825856 + (401662096925726194188139884375*II[1]^9*II[3]*
         II[4]*II[5])/4611686018427387904 - (33464520262728957063888710859375*
         II[1]^6*II[2]*II[3]*II[4]*II[5])/9223372036854775808 + 
       (2659980128112969987102297200690625*II[1]^3*II[2]^2*II[3]*II[4]*II[5])/
        147573952589676412928 - (3528266329036783366397788337578125*II[2]^3*
         II[3]*II[4]*II[5])/1180591620717411303424 + 
       (9594768167264494580291017942224375*II[1]^4*II[3]^2*II[4]*II[5])/
        1180591620717411303424 - (38166361723961293848260115367265625*II[1]*
         II[2]*II[3]^2*II[4]*II[5])/2361183241434822606848 - 
       (10269749039284263286041268359375*II[1]^7*II[4]^2*II[5])/
        18446744073709551616 + (5711243310547524510437681613984375*II[1]^4*
         II[2]*II[4]^2*II[5])/590295810358705651712 - 
       (22718258820586911687777740776640625*II[1]*II[2]^2*II[4]^2*II[5])/
        2361183241434822606848 - (81925717016738083492996395425859375*II[1]^2*
         II[3]*II[4]^2*II[5])/4722366482869645213696 + 
       (155528195710184456535568920582421875*II[4]^3*II[5])/
        75557863725914323419136 - (2392402071837569355517078125*II[1]^12*
         II[5]^2)/4611686018427387904 + (1041377797438842188015362546875*
         II[1]^9*II[2]*II[5]^2)/18446744073709551616 - 
       (86761432541869044194196758671875*II[1]^6*II[2]^2*II[5]^2)/
        73786976294838206464 + (2298774251331172721064374727609375*II[1]^3*
         II[2]^3*II[5]^2)/590295810358705651712 - 
       (9147424975558873018962754121015625*II[2]^4*II[5]^2)/
        18889465931478580854784 - (44730498458065851734311430296875*II[1]^7*
         II[3]*II[5]^2)/73786976294838206464 + 
       (24875647465234462693145599121746875*II[1]^4*II[2]*II[3]*II[5]^2)/
        2361183241434822606848 - (98950659203156934748021873369453125*II[1]*
         II[2]^2*II[3]*II[5]^2)/9444732965739290427392 - 
       (356832101191724773641749655604546875*II[1]^2*II[3]^2*II[5]^2)/
        37778931862957161709568 + (10683696615820836797254415741015625*
         II[1]^5*II[4]*II[5]^2)/2361183241434822606848 - 
       (212402051427846734331739406611171875*II[1]^2*II[2]*II[4]*II[5]^2)/
        9444732965739290427392 + (2032235425120613066628233587301953125*II[3]*
         II[4]*II[5]^2)/302231454903657293676544 - 
       (220674628805967102281993680756640625*II[1]^3*II[5]^3)/
        37778931862957161709568 + (1756265646420667535179082477208046875*
         II[2]*II[5]^3)/604462909807314587353088 + 
       (1135351628954668125*II[1]^19*II[6])/562949953421312 - 
       (4291816303321550128125*II[1]^16*II[2]*II[6])/4503599627370496 + 
       (4726861400997679653084375*II[1]^13*II[2]^2*II[6])/36028797018963968 - 
       (890513419159873354110890625*II[1]^10*II[2]^3*II[6])/
        144115188075855872 + (105905618264546114086556859375*II[1]^7*II[2]^4*
         II[6])/1152921504606846976 - (2944721720675862218487499228125*
         II[1]^4*II[2]^5*II[6])/9223372036854775808 + 
       (15617759586045047621319082078125*II[1]*II[2]^6*II[6])/
        147573952589676412928 + (2442599599265885378694375*II[1]^14*II[3]*
         II[6])/72057594037927936 - (877401050187298969641684375*II[1]^11*
         II[2]*II[3]*II[6])/144115188075855872 + 
       (1146860572038162869784868846875*II[1]^8*II[2]^2*II[3]*II[6])/
        4611686018427387904 - (10623509979482241484774177921875*II[1]^5*
         II[2]^3*II[3]*II[6])/4611686018427387904 + 
       (844806706265630051291519699653125*II[1]^2*II[2]^4*II[3]*II[6])/
        295147905179352825856 + (460086383384418008979178543125*II[1]^9*
         II[3]^2*II[6])/9223372036854775808 - 
       (38332114176515442795746086978125*II[1]^6*II[2]*II[3]^2*II[6])/
        18446744073709551616 + (3046887402728406537984363446641875*II[1]^3*
         II[2]^2*II[3]^2*II[6])/295147905179352825856 - 
       (4041469452727326499116457579734375*II[2]^3*II[3]^2*II[6])/
        2361183241434822606848 + (3663458487095264321421769599162375*II[1]^4*
         II[3]^3*II[6])/1180591620717411303424 - 
       (14572614051891619923644649945365625*II[1]*II[2]*II[3]^3*II[6])/
        2361183241434822606848 - (629170971724243982955796875*II[1]^12*II[4]*
         II[6])/576460752303423488 + (273868882935249138357148453125*II[1]^9*
         II[2]*II[4]*II[6])/2305843009213693952 - 
       (22817131469045788247262968203125*II[1]^6*II[2]^2*II[4]*II[6])/
        9223372036854775808 + (604547789807004143010671776640625*II[1]^3*
         II[2]^3*II[4]*II[6])/73786976294838206464 - 
       (2405653998106649664017740580859375*II[2]^4*II[4]*II[6])/
        2361183241434822606848 - (11763541111303288866893287078125*II[1]^7*
         II[3]*II[4]*II[6])/9223372036854775808 + 
       (6541972433125229741723618514103125*II[1]^4*II[2]*II[3]*II[4]*II[6])/
        295147905179352825856 - (26022738655928171413246728784921875*II[1]*
         II[2]^2*II[3]*II[4]*II[6])/1180591620717411303424 - 
       (93842210008630882792661843128078125*II[1]^2*II[3]^2*II[4]*II[6])/
        4722366482869645213696 + (2809673574847715897543735872734375*II[1]^5*
         II[4]^2*II[6])/590295810358705651712 - 
       (55858982025653670879203151791953125*II[1]^2*II[2]*II[4]^2*II[6])/
        2361183241434822606848 + (534451529220746989545316556605546875*II[3]*
         II[4]^2*II[6])/75557863725914323419136 + 
       (512873114311225759715045296875*II[1]^10*II[5]*II[6])/
        18446744073709551616 - (30498714537535776813238848515625*II[1]^7*
         II[2]*II[5]*II[6])/18446744073709551616 + 
       (16960890859425391115046053009390625*II[1]^4*II[2]^2*II[5]*II[6])/
        1180591620717411303424 - (22488976750451913409339392463828125*II[1]*
         II[2]^3*II[5]*II[6])/2361183241434822606848 + 
       (12237695357732573887685321216296875*II[1]^5*II[3]*II[5]*II[6])/
        1180591620717411303424 - (243296961471487417785422236496015625*
         II[1]^2*II[2]*II[3]*II[5]*II[6])/4722366482869645213696 + 
       (2327833711140884017982000539683609375*II[3]^2*II[5]*II[6])/
        302231454903657293676544 - (174103688240889934917913302357703125*
         II[1]^3*II[4]*II[5]*II[6])/4722366482869645213696 + 
       (1385625182687044908790506399058359375*II[2]*II[4]*II[5]*II[6])/
        75557863725914323419136 + (12953313970053756162334547059811953125*
         II[1]*II[5]^2*II[6])/604462909807314587353088 - 
       (75063064959147566639272137328125*II[1]^8*II[6]^2)/
        295147905179352825856 + (8344010014918620367827162676640625*II[1]^5*
         II[2]*II[6]^2)/1180591620717411303424 - 
       (165885901876520909532184045106671875*II[1]^2*II[2]^2*II[6]^2)/
        9444732965739290427392 - (199427927311465442733810529497009375*
         II[1]^3*II[3]*II[6]^2)/9444732965739290427392 + 
       (1587170945052783589386660591021328125*II[2]*II[3]*II[6]^2)/
        151115727451828646838272 + (3406553391385016346506355862210546875*
         II[1]*II[4]*II[6]^2)/151115727451828646838272 - 
       (1290745085423133965625*II[1]^17*II[7])/9007199254740992 + 
       (3444998632994344554253125*II[1]^14*II[2]*II[7])/72057594037927936 - 
       (1237417952218877185835203125*II[1]^11*II[2]^2*II[7])/
        288230376151711744 + (539136582668686149097872796875*II[1]^8*II[2]^3*
         II[7])/4611686018427387904 - (14982107904480044795512436015625*
         II[1]^5*II[2]^4*II[7])/18446744073709551616 + 
       (238281178444683105731178726421875*II[1]^2*II[2]^5*II[7])/
        295147905179352825856 - (1490656974998554377354965625*II[1]^12*II[3]*
         II[7])/1152921504606846976 + (648859646060653396776091059375*II[1]^9*
         II[2]*II[3]*II[7])/4611686018427387904 - 
       (54059090308174248245697357984375*II[1]^6*II[2]^2*II[3]*II[7])/
        18446744073709551616 + (1432313747866083072344917760071875*II[1]^3*
         II[2]^3*II[3]*II[7])/147573952589676412928 - 
       (5699550555738470499813738821953125*II[2]^4*II[3]*II[7])/
        4722366482869645213696 - (27870568741306887405169694709375*II[1]^7*
         II[3]^2*II[7])/36893488147419103232 + 
       (15499449174840824763294384263979375*II[1]^4*II[2]*II[3]^2*II[7])/
        1180591620717411303424 - (61653887076531396871761385864640625*II[1]*
         II[2]^2*II[3]^2*II[7])/4722366482869645213696 - 
       (74111303816640311644585975941253125*II[1]^2*II[3]^3*II[7])/
        9444732965739290427392 + (278980505209332206362910953125*II[1]^10*
         II[4]*II[7])/9223372036854775808 - (16589961754293340971830381484375*
         II[1]^7*II[2]*II[4]*II[7])/9223372036854775808 + 
       (9225979453793363400377741987859375*II[1]^4*II[2]^2*II[4]*II[7])/
        590295810358705651712 - (12233015024781709600756012996171875*II[1]*
         II[2]^3*II[4]*II[7])/1180591620717411303424 + 
       (6656768670637297200895230652453125*II[1]^5*II[3]*II[4]*II[7])/
        590295810358705651712 - (132342855291416827548393724931484375*II[1]^2*
         II[2]*II[3]*II[4]*II[7])/2361183241434822606848 + 
       (1266239229980269624985623634932640625*II[3]^2*II[4]*II[7])/
        151115727451828646838272 - (94704755860343671313949397641796875*
         II[1]^3*II[4]^2*II[7])/4722366482869645213696 + 
       (753719201033045722622735134812890625*II[2]*II[4]^2*II[7])/
        75557863725914323419136 - (155258650326140710538913551953125*II[1]^8*
         II[5]*II[7])/295147905179352825856 + 
       (17258550748820586760639683114140625*II[1]^5*II[2]*II[5]*II[7])/
        1180591620717411303424 - (343114430374519645261642094294296875*
         II[1]^2*II[2]^2*II[5]*II[7])/9444732965739290427392 - 
       (412491953460869133548265955245234375*II[1]^3*II[3]*II[5]*II[7])/
        9444732965739290427392 + (3282866402903559995780608598200078125*II[2]*
         II[3]*II[5]*II[7])/151115727451828646838272 + 
       (7046033520587842327695836692926796875*II[1]*II[4]*II[5]*II[7])/
        151115727451828646838272 + (14153107764591600479704579158984375*
         II[1]^6*II[6]*II[7])/2361183241434822606848 - 
       (281247651832071904125531615683578125*II[1]^3*II[2]*II[6]*II[7])/
        4722366482869645213696 + (2238334436964360325657162734997734375*
         II[2]^2*II[6]*II[7])/151115727451828646838272 + 
       (8070912852383459611469198453206640625*II[1]*II[3]*II[6]*II[7])/
        151115727451828646838272 - (1430697731347016721060848609624015625*
         II[1]^4*II[7]^2)/75557863725914323419136 + 
       (11382151880062700250698351829458671875*II[1]*II[2]*II[7]^2)/
        302231454903657293676544 + (600393149687155104905625*II[1]^15*II[8])/
        72057594037927936 - (1076646186365466080767528125*II[1]^12*II[2]*
         II[8])/576460752303423488 + (468635413828486922035765621875*II[1]^9*
         II[2]^2*II[8])/4611686018427387904 - 
       (13014463910021030060992653890625*II[1]^6*II[2]^3*II[8])/
        9223372036854775808 + (1034460640716028839851188610334375*II[1]^3*
         II[2]^4*II[8])/295147905179352825856 - 
       (823274564115896217064427716153125*II[2]^5*II[8])/
        2361183241434822606848 + (338497053540268899281411030625*II[1]^10*
         II[3]*II[8])/9223372036854775808 - (20129172469706703903111133396875*
         II[1]^7*II[2]*II[3]*II[8])/9223372036854775808 + 
       (11194193451748078077964417977091875*II[1]^4*II[2]^2*II[3]*II[8])/
        590295810358705651712 - (14842728328299521908506341452734375*II[1]*
         II[2]^3*II[3]*II[8])/1180591620717411303424 + 
       (8076883705640806901276984697770625*II[1]^5*II[3]^2*II[8])/
        1180591620717411303424 - (160576042075719421860207696519196875*
         II[1]^2*II[2]*II[3]^2*II[8])/4722366482869645213696 + 
       (512123512118620457262483095874429375*II[3]^3*II[8])/
        151115727451828646838272 - (43250629831599081418028455078125*II[1]^8*
         II[4]*II[8])/73786976294838206464 + 
       (4807739386589531994988375254890625*II[1]^5*II[2]*II[4]*II[8])/
        295147905179352825856 - (95581879065158081482463219689921875*II[1]^2*
         II[2]^2*II[4]*II[8])/2361183241434822606848 - 
       (114908475728434229930245834160859375*II[1]^3*II[3]*II[4]*II[8])/
        2361183241434822606848 + (914512793960035604974649027471578125*II[2]*
         II[3]*II[4]*II[8])/37778931862957161709568 + 
       (1962823651307400761924602250114296875*II[1]*II[4]^2*II[8])/
        75557863725914323419136 + (14991810616439861303326077741515625*
         II[1]^6*II[5]*II[8])/2361183241434822606848 - 
       (297914180524130280861793411666171875*II[1]^3*II[2]*II[5]*II[8])/
        4722366482869645213696 + (2370976481098534922185294783702265625*
         II[2]^2*II[5]*II[8])/151115727451828646838272 + 
       (8549189184576643785893954585326359375*II[1]*II[3]*II[5]*II[8])/
        151115727451828646838272 - (732690657042985974824427106704909375*
         II[1]^4*II[6]*II[8])/18889465931478580854784 + 
       (5829041419163376365156019452090578125*II[1]*II[2]*II[6]*II[8])/
        75557863725914323419136 + (29644495462900634818596449473383890625*
         II[1]^2*II[7]*II[8])/302231454903657293676544 - 
       (102424644558911573950145515405575215625*II[8]^2)/
        4835703278458516698824704 - (1761447549449815344539296875*II[1]^13*
         II[9])/4611686018427387904 + (1991233017663831782064302203125*
         II[1]^10*II[2]*II[9])/36893488147419103232 - 
       (118409444273534969272890281484375*II[1]^7*II[2]^2*II[9])/
        73786976294838206464 + (21949689095887931032950691974703125*II[1]^4*
         II[2]^3*II[9])/2361183241434822606848 - 
       (87310911426157648099571950546171875*II[1]*II[2]^4*II[9])/
        18889465931478580854784 - (427418492645799311433358222265625*II[1]^8*
         II[3]*II[9])/590295810358705651712 + 
       (47511803989518803418871034726203125*II[1]^5*II[2]*II[3]*II[9])/
        2361183241434822606848 - (944574130048231257675546655818984375*
         II[1]^2*II[2]^2*II[3]*II[9])/18889465931478580854784 - 
       (1135566496364064573768485592863671875*II[1]^3*II[3]^2*II[9])/
        37778931862957161709568 + (9037539818224397765311984435743890625*
         II[2]*II[3]^2*II[9])/604462909807314587353088 + 
       (34015034790681383455066350065390625*II[1]^6*II[4]*II[9])/
        4722366482869645213696 - (675939755826587055795056673029296875*
         II[1]^3*II[2]*II[4]*II[9])/9444732965739290427392 + 
       (5379526532999563709947936056819140625*II[2]^2*II[4]*II[9])/
        302231454903657293676544 + (19397320276476579555790312417886484375*
         II[1]*II[3]*II[4]*II[9])/302231454903657293676544 - 
       (6321252761753856531080779433646140625*II[1]^4*II[5]*II[9])/
        151115727451828646838272 + (50289769205121456410057316957970546875*
         II[1]*II[2]*II[5]*II[9])/604462909807314587353088 + 
       (123650836753918664750147444163416484375*II[1]^2*II[6]*II[9])/
        1208925819614629174706176 - (834227874273474607756962667661767265625*
         II[7]*II[9])/19342813113834066795298816 + 
       (487624306347165197326725984375*II[1]^11*II[10])/
        36893488147419103232 - (318697314505468682538538768359375*II[1]^8*
         II[2]*II[10])/295147905179352825856 + 
       (35426011861405540099959974661796875*II[1]^5*II[2]^2*II[10])/
        2361183241434822606848 - (234764871275499192505464045130546875*
         II[1]^2*II[2]^3*II[10])/9444732965739290427392 + 
       (42608336274876924805558653582609375*II[1]^6*II[3]*II[10])/
        4722366482869645213696 - (846703775804200876192874787371953125*
         II[1]^3*II[2]*II[3]*II[10])/9444732965739290427392 + 
       (6738566043106987111434477058978359375*II[2]^2*II[3]*II[10])/
        302231454903657293676544 + (24297701192412944497062629406029015625*
         II[1]*II[3]^2*II[10])/604462909807314587353088 - 
       (1817954335609734065690610263396671875*II[1]^4*II[4]*II[10])/
        37778931862957161709568 + (14463035344591297088941047553462265625*
         II[1]*II[2]*II[4]*II[10])/151115727451828646838272 + 
       (135220506039858584923833754236784921875*II[1]^2*II[5]*II[10])/
        1208925819614629174706176 - (441063062819841379770103599673403203125*
         II[6]*II[10])/9671406556917033397649408 - 
       (192797362647643458733514564203125*II[1]^9*II[11])/
        590295810358705651712 + (64251816725834222225756049331171875*II[1]^6*
         II[2]*II[11])/4722366482869645213696 - 
       (1276789894814675373633037649628140625*II[1]^3*II[2]^2*II[11])/
        18889465931478580854784 + (3387134929085226651350414276896640625*
         II[2]^3*II[11])/302231454903657293676544 - 
       (4605486269006068877977220025435459375*II[1]^4*II[3]*II[11])/
        75557863725914323419136 + (36639697627019029020831970000211953125*
         II[1]*II[2]*II[3]*II[11])/302231454903657293676544 + 
       (78648663170219847285975505544479921875*II[1]^2*II[4]*II[11])/
        604462909807314587353088 - (975472806835657907061987725914437421875*
         II[5]*II[11])/19342813113834066795298816 + 
       (25204635452849041097276656960546875*II[1]^7*II[12])/
        4722366482869645213696 - (3504219855190719759939833060807109375*
         II[1]^4*II[2]*II[12])/37778931862957161709568 + 
       (27878265628962797072133926956592578125*II[1]*II[2]^2*II[12])/
        302231454903657293676544 + (100533535548967794462852807182710546875*
         II[1]^2*II[3]*II[12])/604462909807314587353088 - 
       (286280065927794681638506102832574609375*II[4]*II[12])/
        4835703278458516698824704 - (7753798945265538393682515198684421875*
         II[1]^5*II[13])/151115727451828646838272 + 
       (308305815204605931367852390042928203125*II[1]^2*II[2]*II[13])/
        1208925819614629174706176 - (1474915157990797642264964873827913765625*
         II[3]*II[13])/19342813113834066795298816 + 
       (285994313966092558782042303573779296875*II[1]^3*II[14])/
        1208925819614629174706176 - (1138060132127140733911989028703935546875*
         II[2]*II[14])/9671406556917033397649408 - 
       (6367670444649976094497905436910185546875*II[1]*II[15])/
        19342813113834066795298816, A[32] -> (-3*II[1]^31)/268435456 + 
       (67425*II[1]^28*II[2])/4294967296 - (187751655*II[1]^25*II[2]^2)/
        17179869184 + (536761996875*II[1]^22*II[2]^3)/137438953472 - 
       (796544219323125*II[1]^19*II[2]^4)/1099511627776 + 
       (1207346939172444375*II[1]^16*II[2]^5)/17592186044416 - 
       (55491283513037334375*II[1]^13*II[2]^6)/17592186044416 + 
       (35879615999718018474375*II[1]^10*II[2]^7)/562949953421312 - 
       (2135000240154237278671875*II[1]^7*II[2]^8)/4503599627370496 + 
       (65992379015631008318240625*II[1]^4*II[2]^9)/72057594037927936 - 
       (52518820920209569868390625*II[1]*II[2]^10)/288230376151711744 - 
       (53521965*II[1]^26*II[3])/34359738368 + 
       (255949682625*II[1]^23*II[2]*II[3])/137438953472 - 
       (1736572873560525*II[1]^20*II[2]^2*II[3])/2199023255552 + 
       (1286239628721403125*II[1]^17*II[2]^3*II[3])/8796093022208 - 
       (429938386917898910625*II[1]^14*II[2]^4*II[3])/35184372088832 + 
       (247387726309346706549375*II[1]^11*II[2]^5*II[3])/562949953421312 - 
       (53936112089251061000296875*II[1]^8*II[2]^6*II[3])/9007199254740992 + 
       (428477369006640849573643875*II[1]^5*II[2]^7*II[3])/
        18014398509481984 - (8521751645039443780527271875*II[1]^2*II[2]^8*
         II[3])/576460752303423488 - (300891961945575*II[1]^21*II[3]^2)/
        4398046511104 + (1554201515854976625*II[1]^18*II[2]*II[3]^2)/
        35184372088832 - (311049502771030929675*II[1]^15*II[2]^2*II[3]^2)/
        35184372088832 + (1489578363028425117459375*II[1]^12*II[2]^3*II[3]^2)/
        2251799813685248 - (324490844166944528390191875*II[1]^9*II[2]^4*
         II[3]^2)/18014398509481984 + (10820608667208455009002801875*II[1]^6*
         II[2]^5*II[3]^2)/72057594037927936 - 
       (71705779404678784749809525625*II[1]^3*II[2]^6*II[3]^2)/
        288230376151711744 + (163102425098328474764122018125*II[2]^7*II[3]^2)/
        9223372036854775808 - (375265828507020319575*II[1]^16*II[3]^3)/
        562949953421312 + (414102333754579002364125*II[1]^13*II[2]*II[3]^3)/
        2251799813685248 - (234319339550520114399934425*II[1]^10*II[2]^2*
         II[3]^3)/18014398509481984 + (9296072507985903247595203125*II[1]^7*
         II[2]^3*II[3]^3)/36028797018963968 - 
       (1293077499275501553113816533875*II[1]^4*II[2]^4*II[3]^3)/
        1152921504606846976 + (4116375493898111310819976498125*II[1]*II[2]^5*
         II[3]^3)/9223372036854775808 - (76931790314445260081903925*II[1]^11*
         II[3]^4)/72057594037927936 + (100646211224048506539089009625*II[1]^8*
         II[2]*II[3]^4)/1152921504606846976 - 
       (2798552763630008110146936211515*II[1]^5*II[2]^2*II[3]^4)/
        2305843009213693952 + (74213699024262036461653507584375*II[1]^2*
         II[2]^3*II[3]^4)/36893488147419103232 - 
       (673074912689412050755514062395*II[1]^6*II[3]^5)/4611686018427387904 + 
       (53525396752656146176796922642525*II[1]^3*II[2]*II[3]^5)/
        36893488147419103232 - (213064744398281307625929441256035*II[2]^2*
         II[3]^5)/590295810358705651712 - (256061902922383201077494012373855*
         II[1]*II[3]^6)/1180591620717411303424 + 
       (186371128125*II[1]^24*II[4])/1099511627776 - 
       (179177202579375*II[1]^21*II[2]*II[4])/1099511627776 + 
       (925287362956490625*II[1]^18*II[2]^2*II[4])/17592186044416 - 
       (61721520556010450625*II[1]^15*II[2]^3*II[4])/8796093022208 + 
       (886693989066968794359375*II[1]^12*II[2]^4*II[4])/2251799813685248 - 
       (38630850679651330084359375*II[1]^9*II[2]^5*II[4])/4503599627370496 + 
       (2146979201441623519326890625*II[1]^6*II[2]^6*II[4])/
        36028797018963968 - (6097489752529130978169984375*II[1]^3*II[2]^7*
         II[4])/72057594037927936 + (97085405591734498759637578125*II[2]^8*
         II[4])/18446744073709551616 + (176703871338028125*II[1]^19*II[3]*
         II[4])/17592186044416 - (670187428134918238125*II[1]^16*II[2]*II[3]*
         II[4])/140737488355328 + (739508247660004490784375*II[1]^13*II[2]^2*
         II[3]*II[4])/1125899906842624 - (139479976326070413729320625*
         II[1]^10*II[2]^3*II[3]*II[4])/4503599627370496 + 
       (16600424875303102324793859375*II[1]^7*II[2]^4*II[3]*II[4])/
        36028797018963968 - (461818546285804042069697878125*II[1]^4*II[2]^5*
         II[3]*II[4])/288230376151711744 + (2450241457274258215209080578125*
         II[1]*II[2]^6*II[3]*II[4])/4611686018427387904 + 
       (381953241365024634834375*II[1]^14*II[3]^2*II[4])/4503599627370496 - 
       (137383033954291376860074375*II[1]^11*II[2]*II[3]^2*II[4])/
        9007199254740992 + (179729087498897547023239246875*II[1]^8*II[2]^2*
         II[3]^2*II[4])/288230376151711744 - (1665826529024801610523263445875*
         II[1]^5*II[2]^3*II[3]^2*II[4])/288230376151711744 + 
       (132525563682355477954051853953125*II[1]^2*II[2]^4*II[3]^2*II[4])/
        18446744073709551616 + (24028230919248940477953234375*II[1]^9*II[3]^3*
         II[4])/288230376151711744 - (2003228617745067832209876069375*II[1]^6*
         II[2]*II[3]^3*II[4])/576460752303423488 + 
       (159303281629417959704602948340625*II[1]^3*II[2]^2*II[3]^3*II[4])/
        9223372036854775808 - (211375090902169478275803868888125*II[2]^3*
         II[3]^3*II[4])/73786976294838206464 + 
       (574543025478520454450482835934375*II[1]^4*II[3]^4*II[4])/
        147573952589676412928 - (2286283316712430561753756751735625*II[1]*
         II[2]*II[3]^4*II[4])/295147905179352825856 - 
       (84998350751901496875*II[1]^17*II[4]^2)/281474976710656 + 
       (227367924096812137734375*II[1]^14*II[2]*II[4]^2)/2251799813685248 - 
       (81778529037954040276359375*II[1]^11*II[2]^2*II[4]^2)/
        9007199254740992 + (35661275988296767579274765625*II[1]^8*II[2]^3*
         II[4]^2)/144115188075855872 - (991576181075953249755231946875*
         II[1]^5*II[2]^4*II[4]^2)/576460752303423488 + 
       (15776984568575472516263405390625*II[1]^2*II[2]^5*II[4]^2)/
        9223372036854775808 - (98479061624895920567746875*II[1]^12*II[3]*
         II[4]^2)/36028797018963968 + (42908595879503592674764453125*II[1]^9*
         II[2]*II[3]*II[4]^2)/144115188075855872 - 
       (3577246962973512969771936703125*II[1]^6*II[2]^2*II[3]*II[4]^2)/
        576460752303423488 + (94824282901876773224381064140625*II[1]^3*
         II[2]^3*II[3]*II[4]^2)/4611686018427387904 - 
       (377457915909866730040103424609375*II[2]^4*II[3]*II[4]^2)/
        147573952589676412928 - (1843930398646047045550064428125*II[1]^7*
         II[3]^2*II[4]^2)/1152921504606846976 + 
       (1025980812323659262377393808203125*II[1]^4*II[2]*II[3]^2*II[4]^2)/
        36893488147419103232 - (4082678060839974838532422303171875*II[1]*
         II[2]^2*II[3]^2*II[4]^2)/147573952589676412928 - 
       (4907062586038932518295361008909375*II[1]^2*II[3]^3*II[4]^2)/
        295147905179352825856 + (6147880814244638434869028125*II[1]^10*
         II[4]^3)/288230376151711744 - (365865509224840613856431484375*
         II[1]^7*II[2]*II[4]^3)/288230376151711744 + 
       (203569841356174866778758016734375*II[1]^4*II[2]^2*II[4]^3)/
        18446744073709551616 - (270020335371133886254586277421875*II[1]*
         II[2]^3*II[4]^3)/36893488147419103232 + 
       (146858638998804669804256298398125*II[1]^5*II[3]*II[4]^3)/
        18446744073709551616 - (2920894426417374290323053795234375*II[1]^2*
         II[2]*II[3]*II[4]^3)/73786976294838206464 + 
       (27952720216347549301229481832715625*II[3]^2*II[4]^3)/
        4722366482869645213696 - (2089941238704329028208209408046875*II[1]^3*
         II[4]^4)/295147905179352825856 + 
       (16638628070800402897836290972765625*II[2]*II[4]^4)/
        4722366482869645213696 - (154029525024375*II[1]^22*II[5])/
        8796093022208 + (458237836947515625*II[1]^19*II[2]*II[5])/
        35184372088832 - (1737725496807868115625*II[1]^16*II[2]^2*II[5])/
        562949953421312 + (639118645119056685515625*II[1]^13*II[2]^3*II[5])/
        2251799813685248 - (361626310875735069467428125*II[1]^10*II[2]^4*
         II[5])/36028797018963968 + (8607788630315715564833484375*II[1]^7*
         II[2]^5*II[5])/72057594037927936 - (399107074572032956320449671875*
         II[1]^4*II[2]^6*II[5])/1152921504606846976 + 
       (907503686608169296301852109375*II[1]*II[2]^7*II[5])/
        9223372036854775808 - (370219643559311844375*II[1]^17*II[3]*II[5])/
        562949953421312 + (990318400058777403796875*II[1]^14*II[2]*II[3]*
         II[5])/4503599627370496 - (356191644319471203815446875*II[1]^11*
         II[2]^2*II[3]*II[5])/18014398509481984 + 
       (155324809529190602513039953125*II[1]^8*II[2]^3*II[3]*II[5])/
        288230376151711744 - (4318867031614535775572336514375*II[1]^5*II[2]^4*
         II[3]*II[5])/1152921504606846976 + (68717548227610865384586834328125*
         II[1]^2*II[2]^5*II[3]*II[5])/18446744073709551616 - 
       (428932077827471882132844375*II[1]^12*II[3]^2*II[5])/
        144115188075855872 + (186890978516973748970217890625*II[1]^9*II[2]*
         II[3]^2*II[5])/576460752303423488 - 
       (15580906077557493915687385565625*II[1]^6*II[2]^2*II[3]^2*II[5])/
        2305843009213693952 + (413012542927667917020421819078125*II[1]^3*
         II[2]^3*II[3]^2*II[5])/18446744073709551616 - 
       (1644039160557913123474815443896875*II[2]^4*II[3]^2*II[5])/
        590295810358705651712 - (2677115461995846962112454306875*II[1]^7*
         II[3]^3*II[5])/2305843009213693952 + 
       (1489572619922561124386747348296875*II[1]^4*II[2]*II[3]^3*II[5])/
        73786976294838206464 - (5927444719686755630307070329403125*II[1]*
         II[2]^2*II[3]^3*II[5])/295147905179352825856 - 
       (21372988061268214282219181635636875*II[1]^2*II[3]^4*II[5])/
        2361183241434822606848 + (142160848137610820161875*II[1]^15*II[4]*
         II[5])/4503599627370496 - (255327601226069985347109375*II[1]^12*
         II[2]*II[4]*II[5])/36028797018963968 + 
       (111247357152784126052794640625*II[1]^9*II[2]^2*II[4]*II[5])/
        288230376151711744 - (3091495787664632473069866796875*II[1]^6*II[2]^3*
         II[4]*II[5])/576460752303423488 + (245843149051093333431086887078125*
         II[1]^3*II[2]^4*II[4]*II[5])/18446744073709551616 - 
       (195720195814096128472566801984375*II[2]^5*II[4]*II[5])/
        147573952589676412928 + (80332419385145238837627976875*II[1]^10*II[3]*
         II[4]*II[5])/576460752303423488 - (4780645751818422437698387265625*
         II[1]^7*II[2]*II[3]*II[4]*II[5])/576460752303423488 + 
       (2659980128112969987102297200690625*II[1]^4*II[2]^2*II[3]*II[4]*II[5])/
        36893488147419103232 - (3528266329036783366397788337578125*II[1]*
         II[2]^3*II[3]*II[4]*II[5])/73786976294838206464 + 
       (1918953633452898916058203588444875*II[1]^5*II[3]^2*II[4]*II[5])/
        73786976294838206464 - (38166361723961293848260115367265625*II[1]^2*
         II[2]*II[3]^2*II[4]*II[5])/295147905179352825856 + 
       (121749642332591307918955361697763125*II[3]^3*II[4]*II[5])/
        9444732965739290427392 - (10269749039284263286041268359375*II[1]^8*
         II[4]^2*II[5])/9223372036854775808 + 
       (1142248662109504902087536322796875*II[1]^5*II[2]*II[4]^2*II[5])/
        36893488147419103232 - (22718258820586911687777740776640625*II[1]^2*
         II[2]^2*II[4]^2*II[5])/295147905179352825856 - 
       (27308572338912694497665465141953125*II[1]^3*II[3]*II[4]^2*II[5])/
        295147905179352825856 + (217411436615862403601908447441359375*II[2]*
         II[3]*II[4]^2*II[5])/4722366482869645213696 + 
       (155528195710184456535568920582421875*II[1]*II[4]^3*II[5])/
        4722366482869645213696 - (184030928602889950424390625*II[1]^13*
         II[5]^2)/288230376151711744 + (208275559487768437603072509375*
         II[1]^10*II[2]*II[5]^2)/2305843009213693952 - 
       (12394490363124149170599536953125*II[1]^7*II[2]^2*II[5]^2)/
        4611686018427387904 + (2298774251331172721064374727609375*II[1]^4*
         II[2]^3*II[5]^2)/147573952589676412928 - 
       (9147424975558873018962754121015625*II[1]*II[2]^4*II[5]^2)/
        1180591620717411303424 - (44730498458065851734311430296875*II[1]^8*
         II[3]*II[5]^2)/36893488147419103232 + 
       (4975129493046892538629119824349375*II[1]^5*II[2]*II[3]*II[5]^2)/
        147573952589676412928 - (98950659203156934748021873369453125*II[1]^2*
         II[2]^2*II[3]*II[5]^2)/1180591620717411303424 - 
       (118944033730574924547249885201515625*II[1]^3*II[3]^2*II[5]^2)/
        2361183241434822606848 + (946947720681802852442922947151571875*II[2]*
         II[3]^2*II[5]^2)/37778931862957161709568 + 
       (3561232205273612265751471913671875*II[1]^6*II[4]*II[5]^2)/
        295147905179352825856 - (70800683809282244777246468870390625*II[1]^3*
         II[2]*II[4]*II[5]^2)/590295810358705651712 + 
       (563662900978022586324316121050921875*II[2]^2*II[4]*II[5]^2)/
        18889465931478580854784 + (2032235425120613066628233587301953125*
         II[1]*II[3]*II[4]*II[5]^2)/18889465931478580854784 - 
       (220674628805967102281993680756640625*II[1]^4*II[5]^3)/
        9444732965739290427392 + (1756265646420667535179082477208046875*II[1]*
         II[2]*II[5]^3)/37778931862957161709568 + 
       (227070325790933625*II[1]^20*II[6])/140737488355328 - 
       (252459782548326478125*II[1]^17*II[2]*II[6])/281474976710656 + 
       (675265914428239950440625*II[1]^14*II[2]^2*II[6])/4503599627370496 - 
       (80955765378170304919171875*II[1]^11*II[2]^3*II[6])/9007199254740992 + 
       (105905618264546114086556859375*II[1]^8*II[2]^4*II[6])/
        576460752303423488 - (588944344135172443697499845625*II[1]^5*II[2]^5*
         II[6])/576460752303423488 + (15617759586045047621319082078125*
         II[1]^2*II[2]^6*II[6])/18446744073709551616 + 
       (162839973284392358579625*II[1]^15*II[3]*II[6])/4503599627370496 - 
       (292467016729099656547228125*II[1]^12*II[2]*II[3]*II[6])/
        36028797018963968 + (127428952448684763309429871875*II[1]^9*II[2]^2*
         II[3]*II[6])/288230376151711744 - (3541169993160747161591392640625*
         II[1]^6*II[2]^3*II[3]*II[6])/576460752303423488 + 
       (281602235421876683763839899884375*II[1]^3*II[2]^4*II[3]*II[6])/
        18446744073709551616 - (224188622905142795538403292653125*II[2]^5*
         II[3]*II[6])/147573952589676412928 + 
       (92017276676883601795835708625*II[1]^10*II[3]^2*II[6])/
        1152921504606846976 - (5476016310930777542249440996875*II[1]^7*II[2]*
         II[3]^2*II[6])/1152921504606846976 + 
       (3046887402728406537984363446641875*II[1]^4*II[2]^2*II[3]^2*II[6])/
        73786976294838206464 - (4041469452727326499116457579734375*II[1]*
         II[2]^3*II[3]^2*II[6])/147573952589676412928 + 
       (732691697419052864284353919832475*II[1]^5*II[3]^3*II[6])/
        73786976294838206464 - (14572614051891619923644649945365625*II[1]^2*
         II[2]*II[3]^3*II[6])/295147905179352825856 + 
       (139458701181333382874066959237695375*II[3]^4*II[6])/
        37778931862957161709568 - (48397767055711075611984375*II[1]^13*II[4]*
         II[6])/36028797018963968 + (54773776587049827671429690625*II[1]^10*
         II[2]*II[4]*II[6])/288230376151711744 - 
       (3259590209863684035323281171875*II[1]^7*II[2]^2*II[4]*II[6])/
        576460752303423488 + (604547789807004143010671776640625*II[1]^4*
         II[2]^3*II[4]*II[6])/18446744073709551616 - 
       (2405653998106649664017740580859375*II[1]*II[2]^4*II[4]*II[6])/
        147573952589676412928 - (11763541111303288866893287078125*II[1]^8*
         II[3]*II[4]*II[6])/4611686018427387904 + 
       (1308394486625045948344723702820625*II[1]^5*II[2]*II[3]*II[4]*II[6])/
        18446744073709551616 - (26022738655928171413246728784921875*II[1]^2*
         II[2]^2*II[3]*II[4]*II[6])/147573952589676412928 - 
       (31280736669543627597553947709359375*II[1]^3*II[3]^2*II[4]*II[6])/
        295147905179352825856 + (249034954414185224588791624139128125*II[2]*
         II[3]^2*II[4]*II[6])/4722366482869645213696 + 
       (936557858282571965847911957578125*II[1]^6*II[4]^2*II[6])/
        73786976294838206464 - (18619660675217890293067717263984375*II[1]^3*
         II[2]*II[4]^2*II[6])/147573952589676412928 + 
       (148236023818544551345138576346578125*II[2]^2*II[4]^2*II[6])/
        4722366482869645213696 + (534451529220746989545316556605546875*II[1]*
         II[3]*II[4]^2*II[6])/4722366482869645213696 + 
       (46624828573747796337731390625*II[1]^11*II[5]*II[6])/
        1152921504606846976 - (30498714537535776813238848515625*II[1]^8*II[2]*
         II[5]*II[6])/9223372036854775808 + 
       (3392178171885078223009210601878125*II[1]^5*II[2]^2*II[5]*II[6])/
        73786976294838206464 - (22488976750451913409339392463828125*II[1]^2*
         II[2]^3*II[5]*II[6])/295147905179352825856 + 
       (4079231785910857962561773738765625*II[1]^6*II[3]*II[5]*II[6])/
        147573952589676412928 - (81098987157162472595140745498671875*II[1]^3*
         II[2]*II[3]*II[5]*II[6])/295147905179352825856 + 
       (645650327028676089952707274790015625*II[2]^2*II[3]*II[5]*II[6])/
        9444732965739290427392 + (2327833711140884017982000539683609375*II[1]*
         II[3]^2*II[5]*II[6])/18889465931478580854784 - 
       (174103688240889934917913302357703125*II[1]^4*II[4]*II[5]*II[6])/
        1180591620717411303424 + (1385625182687044908790506399058359375*II[1]*
         II[2]*II[4]*II[5]*II[6])/4722366482869645213696 + 
       (12953313970053756162334547059811953125*II[1]^2*II[5]^2*II[6])/
        75557863725914323419136 - (8340340551016396293252459703125*II[1]^9*
         II[6]^2)/18446744073709551616 + (2781336671639540122609054225546875*
         II[1]^6*II[2]*II[6]^2)/147573952589676412928 - 
       (55295300625506969844061348368890625*II[1]^3*II[2]^2*II[6]^2)/
        590295810358705651712 + (146739659045561714024558930154515625*II[2]^3*
         II[6]^2)/9444732965739290427392 - 
       (199427927311465442733810529497009375*II[1]^4*II[3]*II[6]^2)/
        2361183241434822606848 + (1587170945052783589386660591021328125*II[1]*
         II[2]*II[3]*II[6]^2)/9444732965739290427392 + 
       (3406553391385016346506355862210546875*II[1]^2*II[4]*II[6]^2)/
        18889465931478580854784 - (42260186656691757597544320899826421875*
         II[5]*II[6]^2)/604462909807314587353088 - 
       (143416120602570440625*II[1]^18*II[7])/1125899906842624 + 
       (229666575532956303616875*II[1]^15*II[2]*II[7])/4503599627370496 - 
       (412472650739625728611734375*II[1]^12*II[2]^2*II[7])/
        72057594037927936 + (59904064740965127677541421875*II[1]^9*II[2]^3*
         II[7])/288230376151711744 - (4994035968160014931837478671875*II[1]^6*
         II[2]^4*II[7])/2305843009213693952 + 
       (79427059481561035243726242140625*II[1]^3*II[2]^5*II[7])/
        18446744073709551616 - (105388506181605680952243002803125*II[2]^6*
         II[7])/295147905179352825856 - (114665921153734952104228125*II[1]^13*
         II[3]*II[7])/72057594037927936 + (129771929212130679355218211875*
         II[1]^10*II[2]*II[3]*II[7])/576460752303423488 - 
       (7722727186882035463671051140625*II[1]^7*II[2]^2*II[3]*II[7])/
        1152921504606846976 + (1432313747866083072344917760071875*II[1]^4*
         II[2]^3*II[3]*II[7])/36893488147419103232 - 
       (5699550555738470499813738821953125*II[1]*II[2]^4*II[3]*II[7])/
        295147905179352825856 - (27870568741306887405169694709375*II[1]^8*
         II[3]^2*II[7])/18446744073709551616 + 
       (3099889834968164952658876852795875*II[1]^5*II[2]*II[3]^2*II[7])/
        73786976294838206464 - (61653887076531396871761385864640625*II[1]^2*
         II[2]^2*II[3]^2*II[7])/590295810358705651712 - 
       (24703767938880103881528658647084375*II[1]^3*II[3]^3*II[7])/
        590295810358705651712 + (196673787609983780342653670346208125*II[2]*
         II[3]^3*II[7])/9444732965739290427392 + 
       (25361864109939291487537359375*II[1]^11*II[4]*II[7])/
        576460752303423488 - (16589961754293340971830381484375*II[1]^8*II[2]*
         II[4]*II[7])/4611686018427387904 + 
       (1845195890758672680075548397571875*II[1]^5*II[2]^2*II[4]*II[7])/
        36893488147419103232 - (12233015024781709600756012996171875*II[1]^2*
         II[2]^3*II[4]*II[7])/147573952589676412928 + 
       (2218922890212432400298410217484375*II[1]^6*II[3]*II[4]*II[7])/
        73786976294838206464 - (44114285097138942516131241643828125*II[1]^3*
         II[2]*II[3]*II[4]*II[7])/147573952589676412928 + 
       (351205400742684565464322905328734375*II[2]^2*II[3]*II[4]*II[7])/
        4722366482869645213696 + (1266239229980269624985623634932640625*II[1]*
         II[3]^2*II[4]*II[7])/9444732965739290427392 - 
       (94704755860343671313949397641796875*II[1]^4*II[4]^2*II[7])/
        1180591620717411303424 + (753719201033045722622735134812890625*II[1]*
         II[2]*II[4]^2*II[7])/4722366482869645213696 - 
       (17250961147348967837657061328125*II[1]^9*II[5]*II[7])/
        18446744073709551616 + (5752850249606862253546561038046875*II[1]^6*
         II[2]*II[5]*II[7])/147573952589676412928 - 
       (114371476791506548420547364764765625*II[1]^3*II[2]^2*II[5]*II[7])/
        590295810358705651712 + (303512799334901943729940837480265625*II[2]^3*
         II[5]*II[7])/9444732965739290427392 - 
       (412491953460869133548265955245234375*II[1]^4*II[3]*II[5]*II[7])/
        2361183241434822606848 + (3282866402903559995780608598200078125*II[1]*
         II[2]*II[3]*II[5]*II[7])/9444732965739290427392 + 
       (7046033520587842327695836692926796875*II[1]^2*II[4]*II[5]*II[7])/
        18889465931478580854784 - (87409958789951701363399557213017296875*
         II[5]^2*II[7])/1208925819614629174706176 + 
       (2021872537798800068529225594140625*II[1]^7*II[6]*II[7])/
        147573952589676412928 - (281247651832071904125531615683578125*II[1]^4*
         II[2]*II[6]*II[7])/1180591620717411303424 + 
       (2238334436964360325657162734997734375*II[1]*II[2]^2*II[6]*II[7])/
        9444732965739290427392 + (8070912852383459611469198453206640625*
         II[1]^2*II[3]*II[6]*II[7])/18889465931478580854784 - 
       (22987684132968890486760367434128578125*II[4]*II[6]*II[7])/
        151115727451828646838272 - (286139546269403344212169721924803125*
         II[1]^5*II[7]^2)/4722366482869645213696 + 
       (11382151880062700250698351829458671875*II[1]^2*II[2]*II[7]^2)/
        37778931862957161709568 - (54463136340101525317673396239970109375*
         II[3]*II[7]^2)/604462909807314587353088 + 
       (600393149687155104905625*II[1]^16*II[8])/72057594037927936 - 
       (82818937412728160059040625*II[1]^13*II[2]*II[8])/36028797018963968 + 
       (93727082765697384407153124375*II[1]^10*II[2]^2*II[8])/
        576460752303423488 - (1859209130003004294427521984375*II[1]^7*II[2]^3*
         II[8])/576460752303423488 + (1034460640716028839851188610334375*
         II[1]^4*II[2]^4*II[8])/73786976294838206464 - 
       (823274564115896217064427716153125*II[1]*II[2]^5*II[8])/
        147573952589676412928 + (30772459412751718116491911875*II[1]^11*II[3]*
         II[8])/576460752303423488 - (20129172469706703903111133396875*
         II[1]^8*II[2]*II[3]*II[8])/4611686018427387904 + 
       (2238838690349615615592883595418375*II[1]^5*II[2]^2*II[3]*II[8])/
        36893488147419103232 - (14842728328299521908506341452734375*II[1]^2*
         II[2]^3*II[3]*II[8])/147573952589676412928 + 
       (2692294568546935633758994899256875*II[1]^6*II[3]^2*II[8])/
        147573952589676412928 - (53525347358573140620069232173065625*II[1]^3*
         II[2]*II[3]^2*II[8])/295147905179352825856 + 
       (426129282879980255591246981261386875*II[2]^2*II[3]^2*II[8])/
        9444732965739290427392 + (512123512118620457262483095874429375*II[1]*
         II[3]^3*II[8])/9444732965739290427392 - 
       (4805625536844342379780939453125*II[1]^9*II[4]*II[8])/
        4611686018427387904 + (1602579795529843998329458418296875*II[1]^6*
         II[2]*II[4]*II[8])/36893488147419103232 - 
       (31860626355052693827487739896640625*II[1]^3*II[2]^2*II[4]*II[8])/
        147573952589676412928 + (84549994882929998546986164443765625*II[2]^3*
         II[4]*II[8])/2361183241434822606848 - 
       (114908475728434229930245834160859375*II[1]^4*II[3]*II[4]*II[8])/
        590295810358705651712 + (914512793960035604974649027471578125*II[1]*
         II[2]*II[3]*II[4]*II[8])/2361183241434822606848 + 
       (1962823651307400761924602250114296875*II[1]^2*II[4]^2*II[8])/
        9444732965739290427392 + (2141687230919980186189439677359375*II[1]^7*
         II[5]*II[8])/147573952589676412928 - 
       (297914180524130280861793411666171875*II[1]^4*II[2]*II[5]*II[8])/
        1180591620717411303424 + (2370976481098534922185294783702265625*II[1]*
         II[2]^2*II[5]*II[8])/9444732965739290427392 + 
       (8549189184576643785893954585326359375*II[1]^2*II[3]*II[5]*II[8])/
        18889465931478580854784 - (24349917287736358653782874981350671875*
         II[4]*II[5]*II[8])/151115727451828646838272 - 
       (146538131408597194964885421340981875*II[1]^5*II[6]*II[8])/
        1180591620717411303424 + (5829041419163376365156019452090578125*
         II[1]^2*II[2]*II[6]*II[8])/9444732965739290427392 - 
       (27891727401958515598212088330542215625*II[3]*II[6]*II[8])/
        151115727451828646838272 + (9881498487633544939532149824461296875*
         II[1]^3*II[7]*II[8])/18889465931478580854784 - 
       (39334739121648836893893567527047096875*II[2]*II[7]*II[8])/
        151115727451828646838272 - (102424644558911573950145515405575215625*
         II[1]*II[8]^2)/302231454903657293676544 - 
       (251635364207116477791328125*II[1]^14*II[9])/576460752303423488 + 
       (181021183423984707460391109375*II[1]^11*II[2]*II[9])/
        2305843009213693952 - (118409444273534969272890281484375*II[1]^8*
         II[2]^2*II[9])/36893488147419103232 + 
       (4389937819177586206590138394940625*II[1]^5*II[2]^3*II[9])/
        147573952589676412928 - (87310911426157648099571950546171875*II[1]^2*
         II[2]^4*II[9])/2361183241434822606848 - 
       (47490943627311034603706469140625*II[1]^9*II[3]*II[9])/
        36893488147419103232 + (15837267996506267806290344908734375*II[1]^6*
         II[2]*II[3]*II[9])/295147905179352825856 - 
       (314858043349410419225182218606328125*II[1]^3*II[2]^2*II[3]*II[9])/
        1180591620717411303424 + (835553016796116886230966350050828125*
         II[2]^3*II[3]*II[9])/18889465931478580854784 - 
       (1135566496364064573768485592863671875*II[1]^4*II[3]^2*II[9])/
        9444732965739290427392 + (9037539818224397765311984435743890625*II[1]*
         II[2]*II[3]^2*II[9])/37778931862957161709568 + 
       (4859290684383054779295192866484375*II[1]^7*II[4]*II[9])/
        295147905179352825856 - (675939755826587055795056673029296875*II[1]^4*
         II[2]*II[4]*II[9])/2361183241434822606848 + 
       (5379526532999563709947936056819140625*II[1]*II[2]^2*II[4]*II[9])/
        18889465931478580854784 + (19397320276476579555790312417886484375*
         II[1]^2*II[3]*II[4]*II[9])/37778931862957161709568 - 
       (55247711940961354114389320406096796875*II[4]^2*II[9])/
        604462909807314587353088 - (1264250552350771306216155886729228125*
         II[1]^5*II[5]*II[9])/9444732965739290427392 + 
       (50289769205121456410057316957970546875*II[1]^2*II[2]*II[5]*II[9])/
        75557863725914323419136 - (240634511136923057854770365145459984375*
         II[3]*II[5]*II[9])/1208925819614629174706176 + 
       (41216945584639554916715814721138828125*II[1]^3*II[6]*II[9])/
        75557863725914323419136 - (164070034867245280250834708531633578125*
         II[2]*II[6]*II[9])/604462909807314587353088 - 
       (834227874273474607756962667661767265625*II[1]*II[7]*II[9])/
        1208925819614629174706176 + (162541435449055065775575328125*II[1]^12*
         II[10])/9223372036854775808 - (35410812722829853615393196484375*
         II[1]^9*II[2]*II[10])/18446744073709551616 + 
       (11808670620468513366653324887265625*II[1]^6*II[2]^2*II[10])/
        295147905179352825856 - (78254957091833064168488015043515625*II[1]^3*
         II[2]^3*II[10])/590295810358705651712 + 
       (623004104019686663400057629244421875*II[2]^4*II[10])/
        37778931862957161709568 + (6086905182125274972222664797515625*II[1]^7*
         II[3]*II[10])/295147905179352825856 - 
       (846703775804200876192874787371953125*II[1]^4*II[2]*II[3]*II[10])/
        2361183241434822606848 + (6738566043106987111434477058978359375*II[1]*
         II[2]^2*II[3]*II[10])/18889465931478580854784 + 
       (24297701192412944497062629406029015625*II[1]^2*II[3]^2*II[10])/
        75557863725914323419136 - (363590867121946813138122052679334375*
         II[1]^5*II[4]*II[10])/2361183241434822606848 + 
       (14463035344591297088941047553462265625*II[1]^2*II[2]*II[4]*II[10])/
        18889465931478580854784 - (69205038542857542599879772795455953125*
         II[3]*II[4]*II[10])/302231454903657293676544 + 
       (45073502013286194974611251412261640625*II[1]^3*II[5]*II[10])/
        75557863725914323419136 - (179421617251594196892876458254524890625*
         II[2]*II[5]*II[10])/604462909807314587353088 - 
       (441063062819841379770103599673403203125*II[1]*II[6]*II[10])/
        604462909807314587353088 - (38559472529528691746702912840625*II[1]^10*
         II[11])/73786976294838206464 + (9178830960833460317965149904453125*
         II[1]^7*II[2]*II[11])/295147905179352825856 - 
       (1276789894814675373633037649628140625*II[1]^4*II[2]^2*II[11])/
        4722366482869645213696 + (3387134929085226651350414276896640625*II[1]*
         II[2]^3*II[11])/18889465931478580854784 - 
       (921097253801213775595444005087091875*II[1]^5*II[3]*II[11])/
        4722366482869645213696 + (36639697627019029020831970000211953125*
         II[1]^2*II[2]*II[3]*II[11])/37778931862957161709568 - 
       (175319456108006582455303362497946215625*II[3]^2*II[11])/
        1208925819614629174706176 + (26216221056739949095325168514826640625*
         II[1]^3*II[4]*II[11])/37778931862957161709568 - 
       (104357472141227932797424588300482140625*II[2]*II[4]*II[11])/
        302231454903657293676544 - (975472806835657907061987725914437421875*
         II[1]*II[5]*II[11])/1208925819614629174706176 + 
       (25204635452849041097276656960546875*II[1]^8*II[12])/
        2361183241434822606848 - (700843971038143951987966612161421875*
         II[1]^5*II[2]*II[12])/2361183241434822606848 + 
       (27878265628962797072133926956592578125*II[1]^2*II[2]^2*II[12])/
        37778931862957161709568 + (33511178516322598154284269060903515625*
         II[1]^3*II[3]*II[12])/37778931862957161709568 - 
       (133396092494371424906480421945206015625*II[2]*II[3]*II[12])/
        302231454903657293676544 - (286280065927794681638506102832574609375*
         II[1]*II[4]*II[12])/302231454903657293676544 - 
       (2584599648421846131227505066228140625*II[1]^6*II[13])/
        18889465931478580854784 + (102768605068201977122617463347642734375*
         II[1]^3*II[2]*II[13])/75557863725914323419136 - 
       (409083981463103728136536027649912484375*II[2]^2*II[13])/
        1208925819614629174706176 - (1474915157990797642264964873827913765625*
         II[1]*II[3]*II[13])/1208925819614629174706176 + 
       (285994313966092558782042303573779296875*II[1]^4*II[14])/
        302231454903657293676544 - (1138060132127140733911989028703935546875*
         II[1]*II[2]*II[14])/604462909807314587353088 - 
       (6367670444649976094497905436910185546875*II[1]^2*II[15])/
        2417851639229258349412352 + 
       (380047221183593089356129827076491138671875*II[16])/
        309485009821345068724781056, A[33] -> (-99*II[1]^32)/17179869184 + 
       (76725*II[1]^29*II[2])/8589934592 - (476600355*II[1]^26*II[2]^2)/
        68719476736 + (770136778125*II[1]^23*II[2]^3)/274877906944 - 
       (5257191847532625*II[1]^20*II[2]^4)/8796093022208 + 
       (2343673470158274375*II[1]^17*II[2]^5)/35184372088832 - 
       (261601765132890290625*II[1]^14*II[2]^6)/70368744177664 + 
       (107638847999154055423125*II[1]^11*II[2]^7)/1125899906842624 - 
       (70455007925089830196171875*II[1]^8*II[2]^8)/72057594037927936 + 
       (435549701503164654900388125*II[1]^5*II[2]^9)/144115188075855872 - 
       (1733121090366915805656890625*II[1]^2*II[2]^10)/1152921504606846976 - 
       (65415735*II[1]^27*II[3])/68719476736 + 
       (2815446508875*II[1]^24*II[2]*II[3])/2199023255552 - 
       (2728900229880825*II[1]^21*II[2]^2*II[3])/4398046511104 + 
       (4716211971978478125*II[1]^18*II[2]^3*II[3])/35184372088832 - 
       (945864451219377603375*II[1]^15*II[2]^4*II[3])/70368744177664 + 
       (2721264989402813772043125*II[1]^12*II[2]^5*II[3])/4503599627370496 - 
       (197765744327253890334421875*II[1]^9*II[2]^6*II[3])/
        18014398509481984 + (4713251059073049345310082625*II[1]^6*II[2]^7*
         II[3])/72057594037927936 - (93739268095433881585799990625*II[1]^3*
         II[2]^8*II[3])/1152921504606846976 + 
       (165887701105252424534486971875*II[2]^9*II[3])/36893488147419103232 - 
       (902675885836725*II[1]^22*II[3]^2)/17592186044416 + 
       (2699402632800748875*II[1]^19*II[2]*II[3]^2)/70368744177664 - 
       (10264633591444020679275*II[1]^16*II[2]^2*II[3]^2)/1125899906842624 + 
       (3781237383072156067396875*II[1]^13*II[2]^3*II[3]^2)/
        4503599627370496 - (2141639571501833887375266375*II[1]^10*II[2]^4*
         II[3]^2)/72057594037927936 + (51011440859697002185298923125*II[1]^7*
         II[2]^5*II[3]^2)/144115188075855872 - 
       (2366290720354399896743714345625*II[1]^4*II[2]^6*II[3]^2)/
        2305843009213693952 + (5382380028244839667216026598125*II[1]*II[2]^7*
         II[3]^2)/18446744073709551616 - (728457196513627679175*II[1]^17*
         II[3]^3)/1125899906842624 + (1952196716271586725430875*II[1]^14*
         II[2]*II[3]^3)/9007199254740992 - (702958018651560343199803275*
         II[1]^11*II[2]^2*II[3]^3)/36028797018963968 + 
       (306770392763534807170641703125*II[1]^8*II[2]^3*II[3]^3)/
        576460752303423488 - (8534311495218310250551189123575*II[1]^5*II[2]^4*
         II[3]^3)/2305843009213693952 + (135840391298637673257059224438125*
         II[1]^2*II[2]^5*II[3]^3)/36893488147419103232 - 
       (846249693458897860900943175*II[1]^12*II[3]^4)/576460752303423488 + 
       (369036107821511190643326368625*II[1]^9*II[2]*II[3]^4)/
        2305843009213693952 - (30784080399930089211616298326665*II[1]^6*
         II[2]^2*II[3]^4)/9223372036854775808 + 
       (816350689266882401078188583428125*II[1]^3*II[2]^3*II[3]^4)/
        73786976294838206464 - (3250560566734415390386915931590875*II[2]^4*
         II[3]^4)/2361183241434822606848 - (3173067445535799667847423437005*
         II[1]^7*II[3]^5)/9223372036854775808 + 
       (1766338092837652823834298447203325*II[1]^4*II[2]*II[3]^5)/
        295147905179352825856 - (7031136565143283151655671561449155*II[1]*
         II[2]^2*II[3]^5)/1180591620717411303424 - 
       (8450042796438645635557302408337215*II[1]^2*II[3]^6)/
        4722366482869645213696 + (246009889125*II[1]^25*II[4])/
        2199023255552 - (537531607738125*II[1]^22*II[2]*II[4])/
        4398046511104 + (1607078051450746875*II[1]^19*II[2]^2*II[4])/
        35184372088832 - (2036810178348344870625*II[1]^16*II[2]^3*II[4])/
        281474976710656 + (2250838587631536170296875*II[1]^13*II[2]^4*II[4])/
        4503599627370496 - (254963614485698778556771875*II[1]^10*II[2]^5*
         II[4])/18014398509481984 + (10121473378224796591112484375*II[1]^7*
         II[2]^6*II[4])/72057594037927936 - (201217161833461322279609484375*
         II[1]^4*II[2]^7*II[4])/576460752303423488 + 
       (3203818384527238459068040078125*II[1]*II[2]^8*II[4])/
        36893488147419103232 + (1166245550830985625*II[1]^20*II[3]*II[4])/
        140737488355328 - (1300952066379547168125*II[1]^17*II[2]*II[3]*II[4])/
        281474976710656 + (3486253167540021170840625*II[1]^14*II[2]^2*II[3]*
         II[4])/4503599627370496 - (418439928978211241187961875*II[1]^11*
         II[2]^3*II[3]*II[4])/9007199254740992 + 
       (547814020885002376718197359375*II[1]^8*II[2]^4*II[3]*II[4])/
        576460752303423488 - (3048002405486306677660005995625*II[1]^5*II[2]^5*
         II[3]*II[4])/576460752303423488 + (80857968090050521101899659078125*
         II[1]^2*II[2]^6*II[3]*II[4])/18446744073709551616 + 
       (840297131003054196635625*II[1]^15*II[3]^2*II[4])/9007199254740992 - 
       (1511213373497205145460818125*II[1]^12*II[2]*II[3]^2*II[4])/
        72057594037927936 + (659006654162624339085210571875*II[1]^9*II[2]^2*
         II[3]^2*II[4])/576460752303423488 - 
       (18324091819272817715755897904625*II[1]^6*II[2]^3*II[3]^2*II[4])/
        1152921504606846976 + (1457781200505910257494570393484375*II[1]^3*
         II[2]^4*II[3]^2*II[4])/36893488147419103232 - 
       (1160921005062735075419972312803125*II[2]^5*II[3]^2*II[4])/
        295147905179352825856 + (158586324067043007154491346875*II[1]^10*
         II[3]^3*II[4])/1152921504606846976 - 
       (9443792055083891208989415755625*II[1]^7*II[2]*II[3]^3*II[4])/
        1152921504606846976 + (5257008293770792670251897295240625*II[1]^4*
         II[2]^2*II[3]^3*II[4])/73786976294838206464 - 
       (6975377999771592783101527673308125*II[1]*II[2]^3*II[3]^3*II[4])/
        147573952589676412928 + (3791983968158234999373186717166875*II[1]^5*
         II[3]^4*II[4])/295147905179352825856 - 
       (75447349451510208537873972807275625*II[1]^2*II[2]*II[3]^4*II[4])/
        1180591620717411303424 + (144433000449070332940106743705387875*
         II[3]^5*II[4])/37778931862957161709568 - 
       (311660619423638821875*II[1]^18*II[4]^2)/1125899906842624 + 
       (500209433012986703015625*II[1]^15*II[2]*II[4]^2)/4503599627370496 - 
       (899563819417494443039953125*II[1]^12*II[2]^2*II[4]^2)/
        72057594037927936 + (130758011957088147790674140625*II[1]^9*II[2]^3*
         II[4]^2)/288230376151711744 - (10907337991835485747307551415625*
         II[1]^6*II[2]^4*II[4]^2)/2305843009213693952 + 
       (173546830254330197678897459296875*II[1]^3*II[2]^5*II[4]^2)/
        18446744073709551616 - (230342767274932848967157095359375*II[2]^6*
         II[4]^2)/295147905179352825856 - (249985310278581952210434375*
         II[1]^13*II[3]*II[4]^2)/72057594037927936 + 
       (283196732804723711653445390625*II[1]^10*II[2]*II[3]*II[4]^2)/
        576460752303423488 - (16864164254017989714639130171875*II[1]^7*
         II[2]^2*II[3]*II[4]^2)/1152921504606846976 + 
       (3129201335761933516404575116640625*II[1]^4*II[2]^3*II[3]*II[4]^2)/
        36893488147419103232 - (12456111225025602091323413012109375*II[1]*
         II[2]^4*II[3]*II[4]^2)/295147905179352825856 - 
       (60849703155319552503152126128125*II[1]^8*II[3]^2*II[4]^2)/
        18446744073709551616 + (6771473361336151131690799134140625*II[1]^5*
         II[2]*II[3]^2*II[4]^2)/73786976294838206464 - 
       (134728376007719169671569936004671875*II[1]^2*II[2]^2*II[3]^2*II[4]^2)/
        590295810358705651712 - (53977688446428257701248971098003125*II[1]^3*
         II[3]^3*II[4]^2)/590295810358705651712 + 
       (429862493113895325617795551200609375*II[2]*II[3]^3*II[4]^2)/
        9444732965739290427392 + (18443642442733915304607084375*II[1]^11*
         II[4]^3)/576460752303423488 - (12073561804419740257262238984375*
         II[1]^8*II[2]*II[4]^3)/4611686018427387904 + 
       (1343560952950754120739802910446875*II[1]^5*II[2]^2*II[4]^3)/
        36893488147419103232 - (8910671067247418246401347154921875*II[1]^2*
         II[2]^3*II[4]^3)/147573952589676412928 + 
       (1615445028986851367846819282379375*II[1]^6*II[3]*II[4]^3)/
        73786976294838206464 - (32129838690591117193553591747578125*II[1]^3*
         II[2]*II[3]*II[4]^3)/147573952589676412928 + 
       (255871949063086644754487937592359375*II[2]^2*II[3]*II[4]^3)/
        4722366482869645213696 + (922439767139469126940572900479615625*II[1]*
         II[3]^2*II[4]^3)/9444732965739290427392 - 
       (68968060877242857930870910465546875*II[1]^4*II[4]^4)/
        2361183241434822606848 + (549074726336413295628597602101265625*II[1]*
         II[2]*II[4]^4)/9444732965739290427392 - 
       (220998883730625*II[1]^23*II[5])/17592186044416 + 
       (3024369723853603125*II[1]^20*II[2]*II[5])/281474976710656 - 
       (3373231846744685165625*II[1]^17*II[2]^2*II[5])/1125899906842624 + 
       (3012987898418410088859375*II[1]^14*II[2]^3*II[5])/9007199254740992 - 
       (1084878932627205208402284375*II[1]^11*II[2]^4*II[5])/
        72057594037927936 + (284057024800418613639504984375*II[1]^8*II[2]^5*
         II[5])/1152921504606846976 - (2634106692175417511714967834375*
         II[1]^5*II[2]^6*II[5])/2305843009213693952 + 
       (29947621658069586777961119609375*II[1]^2*II[2]^7*II[5])/
        36893488147419103232 - (1357472026384143429375*II[1]^18*II[3]*II[5])/
        2251799813685248 + (2178700480129310288353125*II[1]^15*II[2]*II[3]*
         II[5])/9007199254740992 - (3918108087514183241969915625*II[1]^12*
         II[2]^2*II[3]*II[5])/144115188075855872 + 
       (569524301607032209214479828125*II[1]^9*II[2]^3*II[3]*II[5])/
        576460752303423488 - (47507537347759893531295701658125*II[1]^6*
         II[2]^4*II[3]*II[5])/4611686018427387904 + 
       (755893030503719519230455177609375*II[1]^3*II[2]^5*II[3]*II[5])/
        36893488147419103232 - (1003270842486287319691167400546875*II[2]^6*
         II[3]*II[5])/590295810358705651712 - 
       (1088827582177428623875681875*II[1]^13*II[3]^2*II[5])/
        288230376151711744 + (1233480458212026743203438078125*II[1]^10*II[2]*
         II[3]^2*II[5])/2305843009213693952 - 
       (73452842937056757031097674809375*II[1]^7*II[2]^2*II[3]^2*II[5])/
        4611686018427387904 + (13629413916613041261673920029578125*II[1]^4*
         II[2]^3*II[3]^2*II[5])/147573952589676412928 - 
       (54253292298411133074668909648596875*II[1]*II[2]^4*II[3]^2*II[5])/
        1180591620717411303424 - (88344810245862949749710992126875*II[1]^8*
         II[3]^3*II[5])/36893488147419103232 + 
       (9831179291488903420952532498759375*II[1]^5*II[2]*II[3]^3*II[5])/
        147573952589676412928 - (195605675749662935800133320870303125*II[1]^2*
         II[2]^2*II[3]^3*II[5])/1180591620717411303424 - 
       (235102868673950357104410997992005625*II[1]^3*II[3]^4*II[5])/
        4722366482869645213696 + (1872290182638917261800927371325021875*II[2]*
         II[3]^4*II[5])/75557863725914323419136 + 
       (4691307988541157065341875*II[1]^16*II[4]*II[5])/144115188075855872 - 
       (648139295420023808958046875*II[1]^13*II[2]*II[4]*II[5])/
        72057594037927936 + (734232557208375231948444628125*II[1]^10*II[2]^2*
         II[4]*II[5])/1152921504606846976 - (14574194427561838801615086328125*
         II[1]^7*II[2]^3*II[4]*II[5])/1152921504606846976 + 
       (8112823918686080003225867273578125*II[1]^4*II[2]^4*II[4]*II[5])/
        147573952589676412928 - (6458766461865172239594704465484375*II[1]*
         II[2]^5*II[4]*II[5])/295147905179352825856 + 
       (240997258155435716512883930625*II[1]^11*II[3]*II[4]*II[5])/
        1152921504606846976 - (157761309810007940444046779765625*II[1]^8*
         II[2]*II[3]*II[4]*II[5])/9223372036854775808 + 
       (17555868845545601914875161524558125*II[1]^5*II[2]^2*II[3]*II[4]*
         II[5])/73786976294838206464 - (116432788858213851091127015140078125*
         II[1]^2*II[2]^3*II[3]*II[4]*II[5])/295147905179352825856 + 
       (21108489967981888076640239472893625*II[1]^6*II[3]^2*II[4]*II[5])/
        295147905179352825856 - (419829978963574232330861269039921875*II[1]^3*
         II[2]*II[3]^2*II[4]*II[5])/590295810358705651712 + 
       (3343393851829312406207853519824315625*II[2]^2*II[3]^2*II[4]*II[5])/
        18889465931478580854784 + (4017738196975513161325526936026183125*
         II[1]*II[3]^3*II[4]*II[5])/18889465931478580854784 - 
       (37655746477375632048817983984375*II[1]^9*II[4]^2*II[5])/
        18446744073709551616 + (12564735283204553922962899550765625*II[1]^6*
         II[2]*II[4]^2*II[5])/147573952589676412928 - 
       (249900847026456028565555148543046875*II[1]^3*II[2]^2*II[4]^2*II[5])/
        590295810358705651712 + (663375485191706361030014515426921875*II[2]^3*
         II[4]^2*II[5])/9444732965739290427392 - 
       (901182887184118918422960349684453125*II[1]^4*II[3]*II[4]^2*II[5])/
        2361183241434822606848 + (7174577408323459318862978765564859375*II[1]*
         II[2]*II[3]*II[4]^2*II[5])/9444732965739290427392 + 
       (5132430458436087065673774379219921875*II[1]^2*II[4]^3*II[5])/
        18889465931478580854784 - (867574377699338337714984375*II[1]^14*
         II[5]^2)/1152921504606846976 + (624826678463305312809217528125*
         II[1]^11*II[2]*II[5]^2)/4611686018427387904 - 
       (409018181983096922629784719453125*II[1]^8*II[2]^2*II[5]^2)/
        73786976294838206464 + (15171910058785739959024873202221875*II[1]^5*
         II[2]^3*II[5]^2)/295147905179352825856 - 
       (301865024193442809625770885993515625*II[1]^2*II[2]^4*II[5]^2)/
        4722366482869645213696 - (164011827679574789692475244421875*II[1]^9*
         II[3]*II[5]^2)/73786976294838206464 + 
       (54726424423515817924920318067843125*II[1]^6*II[2]*II[3]*II[5]^2)/
        590295810358705651712 - (1088457251234726282228240607063984375*
         II[1]^3*II[2]^2*II[3]*II[5]^2)/2361183241434822606848 + 
       (2889369116209090931970720440075484375*II[2]^3*II[3]*II[5]^2)/
        37778931862957161709568 - (3925153113108972510059246211650015625*
         II[1]^4*II[3]^2*II[5]^2)/18889465931478580854784 + 
       (31249274782499494130616457256001871875*II[1]*II[2]*II[3]^2*II[5]^2)/
        75557863725914323419136 + (16788666110575600681399796164453125*
         II[1]^7*II[4]*II[5]^2)/590295810358705651712 - 
       (2336422565706314077649133472722890625*II[1]^4*II[2]*II[4]*II[5]^2)/
        4722366482869645213696 + (18600875732274745348702431994680421875*
         II[1]*II[2]^2*II[4]*II[5]^2)/37778931862957161709568 + 
       (67063769028980231198731708380964453125*II[1]^2*II[3]*II[4]*II[5]^2)/
        75557863725914323419136 - (191048824302879460204392516650081390625*
         II[4]^2*II[5]^2)/1208925819614629174706176 - 
       (1456452550119382875061158292993828125*II[1]^5*II[5]^3)/
        18889465931478580854784 + (57956766331882028660909721747865546875*
         II[1]^2*II[2]*II[5]^3)/151115727451828646838272 - 
       (277374620232609131969351324997588984375*II[3]*II[5]^3)/
        2417851639229258349412352 + (356824797671467125*II[1]^21*II[6])/
        281474976710656 - (925685869343863753125*II[1]^18*II[2]*II[6])/
        1125899906842624 + (1485585011742127890969375*II[1]^15*II[2]^2*II[6])/
        9007199254740992 - (890513419159873354110890625*II[1]^12*II[2]^3*
         II[6])/72057594037927936 + (388320600303335751650708484375*II[1]^9*
         II[2]^4*II[6])/1152921504606846976 - 
       (6478387785486896880672498301875*II[1]^6*II[2]^5*II[6])/
        2305843009213693952 + (171795355446495523834509902859375*II[1]^3*
         II[2]^6*II[6])/36893488147419103232 - 
       (97721751797197757359839893559375*II[2]^7*II[6])/
        295147905179352825856 + (5373719118384947833127625*II[1]^16*II[3]*
         II[6])/144115188075855872 - (742416273235406820466040625*II[1]^13*
         II[2]*II[3]*II[6])/72057594037927936 + 
       (841031086161319437842237154375*II[1]^10*II[2]^2*II[3]*II[6])/
        1152921504606846976 - (16694087110614950904645136734375*II[1]^7*
         II[2]^3*II[3]*II[6])/1152921504606846976 + 
       (9292873768921930564206716696184375*II[1]^4*II[2]^4*II[3]*II[6])/
        147573952589676412928 - (7398224555869712252767308657553125*II[1]*
         II[2]^5*II[3]*II[6])/295147905179352825856 + 
       (276051830030650805387507125875*II[1]^11*II[3]^2*II[6])/
        2305843009213693952 - (180708538260715658894231552896875*II[1]^8*
         II[2]*II[3]^2*II[6])/18446744073709551616 + 
       (20109456858007483150696798747836375*II[1]^5*II[2]^2*II[3]^2*II[6])/
        147573952589676412928 - (133368491940001774470843100131234375*II[1]^2*
         II[2]^3*II[3]^2*II[6])/590295810358705651712 + 
       (8059608671609581507127893118157225*II[1]^6*II[3]^3*II[6])/
        295147905179352825856 - (160298754570807819160091149399021875*II[1]^3*
         II[2]*II[3]^3*II[6])/590295810358705651712 + 
       (1276568716261440479361144226947005625*II[2]^2*II[3]^3*II[6])/
        18889465931478580854784 + (4602137138984001634844209654843947375*
         II[1]*II[3]^4*II[6])/75557863725914323419136 - 
       (228160901834066499313640625*II[1]^14*II[4]*II[6])/
        144115188075855872 + (164321329761149483014289071875*II[1]^11*II[2]*
         II[4]*II[6])/576460752303423488 - (107566476925501573165668278671875*
         II[1]^8*II[2]^2*II[4]*II[6])/9223372036854775808 + 
       (3990015412726227343870433725828125*II[1]^5*II[2]^3*II[4]*II[6])/
        36893488147419103232 - (79386581937519438912585439168359375*II[1]^2*
         II[2]^4*II[4]*II[6])/590295810358705651712 - 
       (43132984074778725845275385953125*II[1]^9*II[3]*II[4]*II[6])/
        9223372036854775808 + (14392339352875505431791960731026875*II[1]^6*
         II[2]*II[3]*II[4]*II[6])/73786976294838206464 - 
       (286250125215209885545714016634140625*II[1]^3*II[2]^2*II[3]*II[4]*
         II[6])/295147905179352825856 + (759866558055754450199728874435015625*
         II[2]^3*II[3]*II[4]*II[6])/4722366482869645213696 - 
       (1032264310094939710719280274408859375*II[1]^4*II[3]^2*II[4]*II[6])/
        2361183241434822606848 + (8218153495668112411430123596591228125*II[1]*
         II[2]*II[3]^2*II[4]*II[6])/9444732965739290427392 + 
       (4415201331903553553283013514296875*II[1]^7*II[4]^2*II[6])/
        147573952589676412928 - (614448802282190379671234669711484375*II[1]^4*
         II[2]*II[4]^2*II[6])/1180591620717411303424 + 
       (4891788786011970194389573019437078125*II[1]*II[2]^2*II[4]^2*II[6])/
        9444732965739290427392 + (17636900464284650654995446367983046875*
         II[1]^2*II[3]*II[4]^2*II[6])/18889465931478580854784 - 
       (16747786639450046370248276956190578125*II[4]^3*II[6])/
        151115727451828646838272 + (512873114311225759715045296875*II[1]^12*
         II[5]*II[6])/9223372036854775808 - 
       (111828619970964514981875777890625*II[1]^9*II[2]*II[5]*II[6])/
        18446744073709551616 + (37313959890735860453101316620659375*II[1]^6*
         II[2]^2*II[5]*II[6])/295147905179352825856 - 
       (247378744254971047502733317102109375*II[1]^3*II[2]^3*II[5]*II[6])/
        590295810358705651712 + (1970035641590105671106270628710953125*
         II[2]^4*II[5]*II[6])/37778931862957161709568 + 
       (19230664133579758966362647625609375*II[1]^7*II[3]*II[5]*II[6])/
        295147905179352825856 - (2676266576186361595639644601456171875*
         II[1]^4*II[2]*II[3]*II[5]*II[6])/2361183241434822606848 + 
       (21306460791946310968439340068070515625*II[1]*II[2]^2*II[3]*II[5]*
         II[6])/18889465931478580854784 + 
       (76818512467649172593406017809559109375*II[1]^2*II[3]^2*II[5]*II[6])/
        75557863725914323419136 - (1149084342389873570458227795560840625*
         II[1]^5*II[4]*II[5]*II[6])/2361183241434822606848 + 
       (45725631028672481990086711168925859375*II[1]^2*II[2]*II[4]*II[5]*
         II[6])/18889465931478580854784 - 
       (218837769785436768463537016628949171875*II[3]*II[4]*II[5]*II[6])/
        302231454903657293676544 + (142486453670591317785680017657931484375*
         II[1]^3*II[5]^2*II[6])/151115727451828646838272 - 
       (567360372895300487649513377224573734375*II[2]*II[5]^2*II[6])/
        1208925819614629174706176 - (55046247636708215535466234040625*
         II[1]^10*II[6]^2)/73786976294838206464 + 
       (13112015737729260578014112777578125*II[1]^7*II[2]*II[6]^2)/
        295147905179352825856 - (1824744920641730004854024496173390625*
         II[1]^4*II[2]^2*II[6]^2)/4722366482869645213696 + 
       (4842408748503536562810444695099015625*II[1]*II[2]^3*II[6]^2)/
        18889465931478580854784 - (1316224320255671922043149494680261875*
         II[1]^5*II[3]*II[6]^2)/4722366482869645213696 + 
       (52376641186741858449759799503703828125*II[1]^2*II[2]*II[3]*II[6]^2)/
        37778931862957161709568 - (250668747468115297188888688680302915625*
         II[3]^2*II[6]^2)/1208925819614629174706176 + 
       (37472087305235179811569914484316015625*II[1]^3*II[4]*II[6]^2)/
        37778931862957161709568 - (149208410614008803187622289530248140625*
         II[2]*II[4]*II[6]^2)/302231454903657293676544 - 
       (1394586159670828000718962589694271921875*II[1]*II[5]*II[6]^2)/
        1208925819614629174706176 - (249091156836043396875*II[1]^19*II[7])/
        2251799813685248 + (7578996992587558019356875*II[1]^16*II[2]*II[7])/
        144115188075855872 - (1047045959569819157245171875*II[1]^13*II[2]^2*
         II[7])/144115188075855872 + (395366827290369842671773384375*II[1]^10*
         II[2]^3*II[7])/1152921504606846976 - 
       (23543312421325784678662399453125*II[1]^7*II[2]^4*II[7])/
        4611686018427387904 + (2621092962891514163042965990640625*II[1]^4*
         II[2]^5*II[7])/147573952589676412928 - 
       (3477820703992987471424019092503125*II[1]*II[2]^6*II[7])/
        590295810358705651712 - (540567914010464774205646875*II[1]^14*II[3]*
         II[7])/288230376151711744 + (389315787636392038065654635625*II[1]^11*
         II[2]*II[3]*II[7])/1152921504606846976 - 
       (254849997167107170301144687640625*II[1]^8*II[2]^2*II[3]*II[7])/
        18446744073709551616 + (9453270735916148277476457216474375*II[1]^5*
         II[2]^3*II[3]*II[7])/73786976294838206464 - 
       (188085168339369526493853381124453125*II[1]^2*II[2]^4*II[3]*II[7])/
        1180591620717411303424 - (102192085384791920485622213934375*II[1]^9*
         II[3]^2*II[7])/36893488147419103232 + 
       (34098788184649814479247645380754625*II[1]^6*II[2]*II[3]^2*II[7])/
        295147905179352825856 - (678192757841845365589375244511046875*II[1]^3*
         II[2]^2*II[3]^2*II[7])/1180591620717411303424 + 
       (1800299452340237201029349087987446875*II[2]^3*II[3]^2*II[7])/
        18889465931478580854784 - (815224341983043428090445735353784375*
         II[1]^4*II[3]^3*II[7])/4722366482869645213696 + 
       (6490234991129464751307571121424868125*II[1]*II[2]*II[3]^3*II[7])/
        18889465931478580854784 + (278980505209332206362910953125*II[1]^12*
         II[4]*II[7])/4611686018427387904 - (60829859765742250230044732109375*
         II[1]^9*II[2]*II[4]*II[7])/9223372036854775808 + 
       (20297154798345399480831032373290625*II[1]^6*II[2]^2*II[4]*II[7])/
        147573952589676412928 - (134563165272598805608316142957890625*II[1]^3*
         II[2]^3*II[4]*II[7])/295147905179352825856 + 
       (1071612801770642145193407007701796875*II[2]^4*II[4]*II[7])/
        18889465931478580854784 + (10460636482430038458549648168140625*
         II[1]^7*II[3]*II[4]*II[7])/147573952589676412928 - 
       (1455771408205585103032330974246328125*II[1]^4*II[2]*II[3]*II[4]*
         II[7])/1180591620717411303424 + 
       (11589778224508590660322655875848234375*II[1]*II[2]^2*II[3]*II[4]*
         II[7])/9444732965739290427392 + 
       (41785894589348897624525579952777140625*II[1]^2*II[3]^2*II[4]*II[7])/
        37778931862957161709568 - (625051388678268230672066024435859375*
         II[1]^5*II[4]^2*II[7])/2361183241434822606848 + 
       (24872733634090508846550259448825390625*II[1]^2*II[2]*II[4]^2*II[7])/
        18889465931478580854784 - (119038128252732531384081505105843828125*
         II[3]*II[4]^2*II[7])/302231454903657293676544 - 
       (113856343572503187728536604765625*II[1]^10*II[5]*II[7])/
        73786976294838206464 + (27120579748146636338148073465078125*II[1]^7*
         II[2]*II[5]*II[7])/295147905179352825856 - 
       (3774258734119716097878063037237265625*II[1]^4*II[2]^2*II[5]*II[7])/
        4722366482869645213696 + (10015922378051764143088047636848765625*
         II[1]*II[2]^3*II[5]*II[7])/18889465931478580854784 - 
       (2722446892841736281418555304618546875*II[1]^5*II[3]*II[5]*II[7])/
        4722366482869645213696 + (108334591295817479860760083740602578125*
         II[1]^2*II[2]*II[3]*II[5]*II[7])/37778931862957161709568 - 
       (518477238638477752184754041263941140625*II[3]^2*II[5]*II[7])/
        1208925819614629174706176 + (77506368726466265604654203622194765625*
         II[1]^3*II[4]*II[5]*II[7])/37778931862957161709568 - 
       (308619105890991091855521747745501265625*II[2]*II[4]*II[5]*II[7])/
        302231454903657293676544 - (2884528640068406144992185388029570796875*
         II[1]*II[5]^2*II[7])/2417851639229258349412352 + 
       (66721793747360402261464444606640625*II[1]^8*II[6]*II[7])/
        2361183241434822606848 - (1856234502091674567228508663511615625*
         II[1]^5*II[2]*II[6]*II[7])/2361183241434822606848 + 
       (73865036419823890746686370254925234375*II[1]^2*II[2]^2*II[6]*II[7])/
        37778931862957161709568 + (88780041376218055726161182985273046875*
         II[1]^3*II[3]*II[6]*II[7])/37778931862957161709568 - 
       (353509199601282779916986074731702796875*II[2]*II[3]*II[6]*II[7])/
        302231454903657293676544 - (758593576387973386063092125326243078125*
         II[1]*II[4]*II[6]*II[7])/302231454903657293676544 - 
       (3147535008963436786333866941172834375*II[1]^6*II[7]^2)/
        18889465931478580854784 + (125203670680689702757681870124045390625*
         II[1]^3*II[2]*II[7]^2)/75557863725914323419136 - 
       (498541434950712033566795101781304140625*II[2]^2*II[7]^2)/
        1208925819614629174706176 - (1797283499223350335483222075919013609375*
         II[1]*II[3]*II[7]^2)/1208925819614629174706176 + 
       (1165469055275065791875625*II[1]^17*II[8])/144115188075855872 - 
       (390432133517147040278334375*II[1]^14*II[2]*II[8])/
        144115188075855872 + (281181248297092153221459373125*II[1]^11*II[2]^2*
         II[8])/1152921504606846976 - (61353901290099141716108225484375*
         II[1]^8*II[2]^3*II[8])/9223372036854775808 + 
       (6827440228725790343017844828206875*II[1]^5*II[2]^4*II[8])/
        147573952589676412928 - (27168060615824575163126114633053125*II[1]^2*
         II[2]^5*II[8])/590295810358705651712 + 
       (338497053540268899281411030625*II[1]^12*II[3]*II[8])/
        4611686018427387904 - (73806965722257914311407489121875*II[1]^9*II[2]*
         II[3]*II[8])/9223372036854775808 + 
       (24627225593845771771521719549602125*II[1]^6*II[2]^2*II[3]*II[8])/
        147573952589676412928 - (163270011611294740993569755980078125*II[1]^3*
         II[2]^3*II[3]*II[8])/295147905179352825856 + 
       (1300223696108726123789996376819759375*II[2]^4*II[3]*II[8])/
        18889465931478580854784 + (12692245823149839416292404525068125*
         II[1]^7*II[3]^2*II[8])/295147905179352825856 - 
       (1766336462832913640462284661711165625*II[1]^4*II[2]*II[3]^2*II[8])/
        2361183241434822606848 + (14062266335039348434511150381625766875*
         II[1]*II[2]^2*II[3]^2*II[8])/18889465931478580854784 + 
       (16900075899914475089661942163856169375*II[1]^2*II[3]^3*II[8])/
        37778931862957161709568 - (31717128543172659706554200390625*II[1]^10*
         II[4]*II[8])/18446744073709551616 + 
       (7555019036069264563553161114828125*II[1]^7*II[2]*II[4]*II[8])/
        73786976294838206464 - (1051400669716738896307095416589140625*II[1]^4*
         II[2]^2*II[4]*II[8])/1180591620717411303424 + 
       (2790149831136689952050543426644265625*II[1]*II[2]^3*II[4]*II[8])/
        4722366482869645213696 - (758395939807665917539622505461671875*
         II[1]^5*II[3]*II[4]*II[8])/1180591620717411303424 + 
       (30178922200681174964163417906562078125*II[1]^2*II[2]*II[3]*II[4]*
         II[8])/9444732965739290427392 - 
       (144432945955817126962931098963081265625*II[3]^2*II[4]*II[8])/
        302231454903657293676544 + (21591060164381408381170624751257265625*
         II[1]^3*II[4]^2*II[8])/18889465931478580854784 - 
       (85972465765717865647126011325392890625*II[2]*II[4]^2*II[8])/
        151115727451828646838272 + (70675678620359346144251509352859375*
         II[1]^8*II[5]*II[8])/2361183241434822606848 - 
       (1966233591459259853687836516996734375*II[1]^5*II[2]*II[5]*II[8])/
        2361183241434822606848 + (78242223876251652432114727862174765625*
         II[1]^2*II[2]^2*II[5]*II[8])/37778931862957161709568 + 
       (94041081030343081644833500438589953125*II[1]^3*II[3]*II[5]*II[8])/
        37778931862957161709568 - (374457893164639418322088606295417953125*
         II[2]*II[3]*II[5]*II[8])/302231454903657293676544 - 
       (803547270495299835574834874384572171875*II[1]*II[4]*II[5]*II[8])/
        302231454903657293676544 - (1611919445494569144613739634750800625*
         II[1]^6*II[6]*II[8])/4722366482869645213696 + 
       (64119455610797140016716213972996359375*II[1]^3*II[2]*II[6]*II[8])/
        18889465931478580854784 - (255313643986500868093506938052355434375*
         II[2]^2*II[6]*II[8])/302231454903657293676544 - 
       (920427004264631014740998914907893115625*II[1]*II[3]*II[6]*II[8])/
        302231454903657293676544 + (326089450091906983004560944207222796875*
         II[1]^4*II[7]*II[8])/151115727451828646838272 - 
       (1298046391014411617498487728392554196875*II[1]*II[2]*II[7]*II[8])/
        302231454903657293676544 - (3380013270444081940354802008383982115625*
         II[1]^2*II[8]^2)/1208925819614629174706176 - 
       (553597801255656251140921875*II[1]^15*II[9])/1152921504606846976 + 
       (1991233017663831782064302203125*II[1]^12*II[2]*II[9])/
        18446744073709551616 - (434167962336294887333931032109375*II[1]^9*
         II[2]^2*II[9])/73786976294838206464 + 
       (48289316010953448272491522344346875*II[1]^6*II[2]^3*II[9])/
        590295810358705651712 - (960420025687734129095291456007890625*II[1]^3*
         II[2]^4*II[9])/4722366482869645213696 + 
       (1529683709596143031537797078623109375*II[2]^5*II[9])/
        75557863725914323419136 - (313440227940252828384462696328125*II[1]^10*
         II[3]*II[9])/147573952589676412928 + 
       (74661406269243833943940197426890625*II[1]^7*II[2]*II[3]*II[9])/
        590295810358705651712 - (10390315430530543834431013214008828125*
         II[1]^4*II[2]^2*II[3]*II[9])/9444732965739290427392 + 
       (27573249554271857245621889551677328125*II[1]*II[2]^3*II[3]*II[9])/
        37778931862957161709568 - (7494738876002826186872004912900234375*
         II[1]^5*II[3]^2*II[9])/18889465931478580854784 + 
       (298238814001405126255295486379548390625*II[1]^2*II[2]*II[3]^2*II[9])/
        151115727451828646838272 - (475779172226835732997262815695760734375*
         II[3]^3*II[9])/2417851639229258349412352 + 
       (160356592584640807716741364593984375*II[1]^8*II[4]*II[9])/
        4722366482869645213696 - (4461202388455474568247374041993359375*
         II[1]^5*II[2]*II[4]*II[9])/4722366482869645213696 + 
       (177524375588985602428281889875031640625*II[1]^2*II[2]^2*II[4]*II[9])/
        75557863725914323419136 + (213370523041242375113693436596751328125*
         II[1]^3*II[3]*II[4]*II[9])/75557863725914323419136 - 
       (849610351359260519080744979883298828125*II[2]*II[3]*II[4]*II[9])/
        604462909807314587353088 - (1823174494051724685774847573401194296875*
         II[1]*II[4]^2*II[9])/1208925819614629174706176 - 
       (13906756075858484368377714754021509375*II[1]^6*II[5]*II[9])/
        37778931862957161709568 + (553187461256336020510630486537676015625*
         II[1]^3*II[2]*II[5]*II[9])/151115727451828646838272 - 
       (2202705949757013883948581793262926265625*II[2]^2*II[5]*II[9])/
        2417851639229258349412352 - (7940938867518460909207422049800179484375*
         II[1]*II[3]*II[5]*II[9])/2417851639229258349412352 + 
       (1360159204293105312251621885797581328125*II[1]^4*II[6]*II[9])/
        604462909807314587353088 - (5414311150619094248277545381543908078125*
         II[1]*II[2]*II[6]*II[9])/1208925819614629174706176 - 
       (27529519851024662055979768032838319765625*II[1]^2*II[7]*II[9])/
        4835703278458516698824704 + 
       (1522492780883791261653611870887128749765625*II[8]*II[9])/
        618970019642690137449562112 + (412605182293755166968768140625*
         II[1]^13*II[10])/18446744073709551616 - 
       (233711363970677033861595096796875*II[1]^10*II[2]*II[10])/
        73786976294838206464 + (55669447210780134442794245897109375*II[1]^7*
         II[2]^2*II[10])/590295810358705651712 - 
       (2582413584030491117560104496436015625*II[1]^4*II[2]^3*II[10])/
        4722366482869645213696 + (20559135432649659892201901765065921875*
         II[1]*II[2]^4*II[10])/75557863725914323419136 + 
       (200867871010134074083347938318015625*II[1]^8*II[3]*II[10])/
        4722366482869645213696 - (5588244920307725782872973596654890625*
         II[1]^5*II[2]*II[3]*II[10])/4722366482869645213696 + 
       (222372679422530574677337742946285859375*II[1]^2*II[2]^2*II[3]*II[10])/
        75557863725914323419136 + (267274713116542389467688923466319171875*
         II[1]^3*II[3]^2*II[10])/151115727451828646838272 - 
       (1064248883218256601021579547578000421875*II[2]*II[3]^2*II[10])/
        1208925819614629174706176 - (3999499538341414944519342579472678125*
         II[1]^6*II[4]*II[10])/9444732965739290427392 + 
       (159093388790504267978351523088084921875*II[1]^3*II[2]*II[4]*II[10])/
        37778931862957161709568 - (633484986051876768589781479426370296875*
         II[2]^2*II[4]*II[10])/604462909807314587353088 - 
       (2283766271914298905796032502250046453125*II[1]*II[3]*II[4]*II[10])/
        604462909807314587353088 + (1487425566438444434162171296604634140625*
         II[1]^4*II[5]*II[10])/604462909807314587353088 - 
       (5920913369302608497464923122399321390625*II[1]*II[2]*II[5]*II[10])/
        1208925819614629174706176 - 
       (14555081073054765532413418789222305703125*II[1]^2*II[6]*II[10])/
        2417851639229258349412352 + 
       (1571804287995914495856193655314299076171875*II[7]*II[10])/
        618970019642690137449562112 - (115678417588586075240108738521875*
         II[1]^11*II[11])/147573952589676412928 + 
       (302901421707504190492849946846953125*II[1]^8*II[2]*II[11])/
        4722366482869645213696 - (8426813305776857465978048487545728125*
         II[1]^5*II[2]^2*II[11])/9444732965739290427392 + 
       (111775452659812479494563671137589140625*II[1]^2*II[2]^3*II[11])/
        75557863725914323419136 - (10132069791813351531549884055958010625*
         II[1]^6*II[3]*II[11])/18889465931478580854784 + 
       (403036673897209319229151670002331484375*II[1]^3*II[2]*II[3]*II[11])/
        75557863725914323419136 - (1604828826012969475131488347269556734375*
         II[2]^2*II[3]*II[11])/1208925819614629174706176 - 
       (5785542051564217221025010962432225115625*II[1]*II[3]^2*II[11])/
        2417851639229258349412352 + (865135294872418320145730560989279140625*
         II[1]^4*II[4]*II[11])/302231454903657293676544 - 
       (3443796580660521782315011413915910640625*II[1]*II[2]*II[4]*II[11])/
        604462909807314587353088 - (32190602625576710933045594955176434921875*
         II[1]^2*II[5]*II[11])/4835703278458516698824704 + 
       (1680673849253671379488117181806658750578125*II[6]*II[11])/
        618970019642690137449562112 + (92416996660446484023347742188671875*
         II[1]^9*II[12])/4722366482869645213696 - 
       (7709283681419583471867632733775640625*II[1]^6*II[2]*II[12])/
        9444732965739290427392 + (306660921918590767793473196522518359375*
         II[1]^3*II[2]^2*II[12])/75557863725914323419136 - 
       (407024116517034814503131872487995078125*II[2]^3*II[12])/
        604462909807314587353088 + (1105868891038645739091380879009816015625*
         II[1]^4*II[3]*II[12])/302231454903657293676544 - 
       (4402071052314257021913853924191798515625*II[1]*II[2]*II[3]*II[12])/
        604462909807314587353088 - (9447242175617224494070701393474962109375*
         II[1]^2*II[4]*II[12])/1208925819614629174706176 + 
       (1875534586599863465857147226417451052734375*II[5]*II[12])/
        618970019642690137449562112 - (12184541199702988904358238169361234375*
         II[1]^7*II[13])/37778931862957161709568 + 
       (3391363967250665245046376290472210234375*II[1]^4*II[2]*II[13])/
        604462909807314587353088 - (13499771388282423028505688912447111984375*
         II[1]*II[2]^2*II[13])/2417851639229258349412352 - 
       (48672200213696322194743840836321154265625*II[1]^2*II[3]*II[13])/
        4835703278458516698824704 + 
       (2218489496185132202657440578879399486328125*II[4]*II[13])/
        618970019642690137449562112 + 
       (1887562472176210887961479203586943359375*II[1]^5*II[14])/
        604462909807314587353088 - (37555984360195644219095637947229873046875*
         II[1]^2*II[2]*II[14])/2417851639229258349412352 + 
       (2875820055147640776035308921030673349609375*II[3]*II[14])/
        618970019642690137449562112 - 
       (70044374891149737039476959806012041015625*II[1]^3*II[15])/
        4835703278458516698824704 + 
       (4462504529355507440418290181189476806640625*II[2]*II[15])/
        618970019642690137449562112 + 
       (12541558299058571948752284293524207576171875*II[1]*II[16])/
        618970019642690137449562112, A[34] -> (-51*II[1]^33)/17179869184 + 
       (86955*II[1]^30*II[2])/17179869184 - (300081705*II[1]^27*II[2]^2)/
        68719476736 + (4364108409375*II[1]^24*II[2]^3)/2199023255552 - 
       (4255821971812125*II[1]^21*II[2]^4)/8796093022208 + 
       (4426938776965629375*II[1]^18*II[2]^5)/70368744177664 - 
       (296482000483942329375*II[1]^15*II[2]^6)/70368744177664 + 
       (609953471995206314064375*II[1]^12*II[2]^7)/4503599627370496 - 
       (133081681636280790370546875*II[1]^9*II[2]^8)/72057594037927936 + 
       (2468114975184599711102199375*II[1]^6*II[2]^9)/288230376151711744 - 
       (9821019512079189565389046875*II[1]^3*II[2]^10)/1152921504606846976 + 
       (14223888254822344545208171875*II[2]^11)/36893488147419103232 - 
       (158866785*II[1]^28*II[3])/274877906944 + 
       (1914503626035*II[1]^25*II[2]*II[3])/2199023255552 - 
       (4217391264361275*II[1]^22*II[2]^2*II[3])/8796093022208 + 
       (4219768606507059375*II[1]^19*II[2]^3*II[3])/35184372088832 - 
       (16079695670729419257375*II[1]^16*II[2]^4*II[3])/1125899906842624 + 
       (3558577293834448778825625*II[1]^13*II[2]^5*II[3])/4503599627370496 - 
       (672403530712663227137034375*II[1]^10*II[2]^6*II[3])/
        36028797018963968 + (11446466857748834124324486375*II[1]^7*II[2]^7*
         II[3])/72057594037927936 - (1593567557622375986958599840625*II[1]^4*
         II[2]^8*II[3])/4611686018427387904 + 
       (2820090918789291217086278521875*II[1]*II[2]^9*II[3])/
        36893488147419103232 - (667195219966275*II[1]^23*II[3]^2)/
        17592186044416 + (9177968951522546175*II[1]^20*II[2]*II[3]^2)/
        281474976710656 - (10264633591444020679275*II[1]^17*II[2]^2*II[3]^2)/
        1125899906842624 + (9183005073175236163678125*II[1]^14*II[2]^3*
         II[3]^2)/9007199254740992 - (3309806610502834189579957125*II[1]^11*
         II[2]^4*II[3]^2)/72057594037927936 + 
       (867194494614849037150081693125*II[1]^8*II[2]^5*II[3]^2)/
        1152921504606846976 - (8045388449204959648928628775125*II[1]^5*
         II[2]^6*II[3]^2)/2305843009213693952 + 
       (91500460480162274342672452168125*II[1]^2*II[2]^7*II[3]^2)/
        36893488147419103232 - (1375974704525741171775*II[1]^18*II[3]^3)/
        2251799813685248 + (2212489611774464955488325*II[1]^15*II[2]*II[3]^3)/
        9007199254740992 - (3983428772358841944798885225*II[1]^12*II[2]^2*
         II[3]^3)/144115188075855872 + (579455186331121302433434328125*
         II[1]^9*II[2]^3*II[3]^3)/576460752303423488 - 
       (48361098472903758086456738366925*II[1]^6*II[2]^4*II[3]^3)/
        4611686018427387904 + (769762217358946815123335605149375*II[1]^3*
         II[2]^5*II[3]^3)/36893488147419103232 - 
       (1021963201957613261140024908706875*II[2]^6*II[3]^3)/
        590295810358705651712 - (1106634214523174125793541075*II[1]^13*
         II[3]^4)/576460752303423488 + (1254722766593138048187309653325*
         II[1]^10*II[2]*II[3]^4)/4611686018427387904 - 
       (74761338114115930942496724507615*II[1]^7*II[2]^2*II[3]^4)/
        9223372036854775808 + (13877961717537000818329205918278125*II[1]^4*
         II[2]^3*II[3]^4)/295147905179352825856 - 
       (55259529634485061636577570837044875*II[1]*II[2]^4*II[3]^4)/
        2361183241434822606848 - (53942146574108594353406198429085*II[1]^8*
         II[3]^5)/73786976294838206464 + (6005549515648019601036614720491305*
         II[1]^5*II[2]*II[3]^5)/295147905179352825856 - 
       (119529321607435813578146416544635635*II[1]^2*II[2]^2*II[3]^5)/
        2361183241434822606848 - (47883575846485658601491380313910885*II[1]^3*
         II[3]^6)/4722366482869645213696 + 
       (381436017774256320707008845772691895*II[2]*II[3]^6)/
        75557863725914323419136 + (321705239625*II[1]^26*II[4])/
        4398046511104 - (397305970936875*II[1]^23*II[2]*II[4])/
        4398046511104 + (5464065374932539375*II[1]^20*II[2]^2*II[4])/
        140737488355328 - (2036810178348344870625*II[1]^17*II[2]^3*II[4])/
        281474976710656 + (5466322284248016413578125*II[1]^14*II[2]^4*II[4])/
        9007199254740992 - (394034676932443566860465625*II[1]^11*II[2]^5*
         II[4])/18014398509481984 + (172065047429821542048912234375*II[1]^8*
         II[2]^6*II[4])/576460752303423488 - (684138350233768495750672246875*
         II[1]^5*II[2]^7*II[4])/576460752303423488 + 
       (54464912536963053804156681328125*II[1]^2*II[2]^8*II[4])/
        73786976294838206464 + (944103541148893125*II[1]^21*II[3]*II[4])/
        140737488355328 - (2457353903161366873125*II[1]^18*II[2]*II[3]*II[4])/
        562949953421312 + (3951086923212023993619375*II[1]^15*II[2]^2*II[3]*
         II[4])/4503599627370496 - (2371159597543197033398450625*II[1]^12*
         II[2]^3*II[3]*II[4])/36028797018963968 + 
       (1034759817227226711578817234375*II[1]^9*II[2]^4*II[3]*II[4])/
        576460752303423488 - (17272013631089071173406700641875*II[1]^6*
         II[2]^5*II[3]*II[4])/1152921504606846976 + 
       (458195152510286286244098068109375*II[1]^3*II[2]^6*II[3]*II[4])/
        18446744073709551616 - (260706201102975358880364199359375*II[2]^7*
         II[3]*II[4])/147573952589676412928 + 
       (14285051227051921342805625*II[1]^16*II[3]^2*II[4])/
        144115188075855872 - (1976202103804037497910300625*II[1]^13*II[2]*
         II[3]^2*II[4])/72057594037927936 + (2240622624152922752889715944375*
         II[1]^10*II[2]^2*II[3]^2*II[4])/1152921504606846976 - 
       (44501365846805414452550037768375*II[1]^7*II[2]^3*II[3]^2*II[4])/
        1152921504606846976 + (24782280408600474377407696689234375*II[1]^4*
         II[2]^4*II[3]^2*II[4])/147573952589676412928 - 
       (19735657086066496282139529317653125*II[1]*II[2]^5*II[3]^2*II[4])/
        295147905179352825856 + (245087955376339192875122990625*II[1]^11*
         II[3]^3*II[4])/1152921504606846976 - 
       (160544464936426150552820067845625*II[1]^8*II[2]*II[3]^3*II[4])/
        9223372036854775808 + (17873828198820695078856450803818125*II[1]^5*
         II[2]^2*II[3]^3*II[4])/73786976294838206464 - 
       (118581425996117077312725970446238125*II[1]^2*II[2]^3*II[3]^3*II[4])/
        295147905179352825856 + (21487909152896664996448058063945625*II[1]^6*
         II[3]^4*II[4])/590295810358705651712 - 
       (427534980225224515047952512574561875*II[1]^3*II[2]*II[3]^4*II[4])/
        1180591620717411303424 + (3405695424072373960251247691391695625*
         II[2]^2*II[3]^4*II[4])/37778931862957161709568 + 
       (2455361007634195659981814642991593875*II[1]*II[3]^5*II[4])/
        37778931862957161709568 - (278854238431676840625*II[1]^19*II[4]^2)/
        1125899906842624 + (8503560361220773951265625*II[1]^16*II[2]*II[4]^2)/
        72057594037927936 - (1176352686930569656283015625*II[1]^13*II[2]^2*
         II[4]^2)/72057594037927936 + (444577240654099702488292078125*
         II[1]^10*II[2]^3*II[4]^2)/576460752303423488 - 
       (26489249408743322529175482009375*II[1]^7*II[2]^4*II[4]^2)/
        2305843009213693952 + (2950296114323613360541256808046875*II[1]^4*
         II[2]^5*II[4]^2)/73786976294838206464 - 
       (3915827043673858432441670621109375*II[1]*II[2]^6*II[4]^2)/
        295147905179352825856 - (607107182105127598225340625*II[1]^14*II[3]*
         II[4]^2)/144115188075855872 + (437667677970936645282597421875*
         II[1]^11*II[2]*II[3]*II[4]^2)/576460752303423488 - 
       (286690792318305825148865212921875*II[1]^8*II[2]^2*II[3]*II[4]^2)/
        9223372036854775808 + (10639284541590573955775555396578125*II[1]^5*
         II[2]^3*II[3]*II[4]^2)/36893488147419103232 - 
       (211753890825435235552498021205859375*II[1]^2*II[2]^4*II[3]*II[4]^2)/
        590295810358705651712 - (114938328182270265839287349353125*II[1]^9*
         II[3]^2*II[4]^2)/18446744073709551616 + 
       (38371682380904856412914528426796875*II[1]^6*II[2]*II[3]^2*II[4]^2)/
        147573952589676412928 - (763460797377075294805562970693140625*II[1]^3*
         II[2]^2*II[3]^2*II[4]^2)/590295810358705651712 + 
       (2027209627492300235954093073782765625*II[2]^3*II[3]^2*II[4]^2)/
        9444732965739290427392 - (917620703589280380921232508666053125*
         II[1]^4*II[3]^3*II[4]^2)/2361183241434822606848 + 
       (7307662382936220535502524370410359375*II[1]*II[2]*II[3]^3*II[4]^2)/
        9444732965739290427392 + (104513973842158853392773478125*II[1]^12*
         II[4]^3)/2305843009213693952 - (22805616741681731597050895859375*
         II[1]^9*II[2]*II[4]^3)/4611686018427387904 + 
       (7613512066720940017525549825865625*II[1]^6*II[2]^2*II[4]^3)/
        73786976294838206464 - (50493802714402036729607633877890625*II[1]^3*
         II[2]^3*II[4]^3)/147573952589676412928 + 
       (402226117401154276124925272799046875*II[2]^4*II[4]^3)/
        9444732965739290427392 + (3923223641825210464770846828635625*II[1]^7*
         II[3]*II[4]^3)/73786976294838206464 - 
       (546207257740048992290411059708828125*II[1]^4*II[2]*II[3]*II[4]^3)/
        590295810358705651712 + (4349823134072472960826294939070109375*II[1]*
         II[2]^2*II[3]*II[4]^3)/4722366482869645213696 + 
       (15681476041370975157989739308153465625*II[1]^2*II[3]^2*II[4]^3)/
        18889465931478580854784 - (234491406982625716964961095582859375*
         II[1]^5*II[4]^4)/2361183241434822606848 + 
       (9334270347719026025686159235721515625*II[1]^2*II[2]*II[4]^4)/
        18889465931478580854784 - (44680666848580163162324163354711890625*
         II[3]*II[4]^4)/302231454903657293676544 - 
       (1252327007806875*II[1]^24*II[5])/140737488355328 + 
       (2448299300262440625*II[1]^21*II[2]*II[5])/281474976710656 - 
       (6371660154962183090625*II[1]^18*II[2]^2*II[5])/2251799813685248 + 
       (3414719618207531434040625*II[1]^15*II[2]^3*II[5])/9007199254740992 - 
       (6147647284887496180946278125*II[1]^12*II[2]^4*II[5])/
        288230376151711744 + (536552157956346270207953859375*II[1]^9*II[2]^5*
         II[5])/1152921504606846976 - (14926604588994032566384817728125*
         II[1]^6*II[2]^6*II[5])/4611686018427387904 + 
       (169703189395727658408446344453125*II[1]^3*II[2]^7*II[5])/
        36893488147419103232 - (675908425373046195779319013171875*II[2]^8*
         II[5])/2361183241434822606848 - (1214580234133180963125*II[1]^19*
         II[3]*II[5])/2251799813685248 + (37037908162198274902003125*II[1]^16*
         II[2]*II[3]*II[5])/144115188075855872 - 
       (5123679806749316547191428125*II[1]^13*II[2]^2*II[3]*II[5])/
        144115188075855872 + (1936382625463909511329231415625*II[1]^10*
         II[2]^3*II[3]*II[5])/1152921504606846976 - 
       (115375447844559741433146704026875*II[1]^7*II[2]^4*II[3]*II[5])/
        4611686018427387904 + (12850181518563231826917738019359375*II[1]^4*
         II[2]^5*II[3]*II[5])/147573952589676412928 - 
       (17055604322266884434749845809296875*II[1]*II[2]^6*II[3]*II[5])/
        590295810358705651712 - (2644295556716612372269513125*II[1]^14*
         II[3]^2*II[5])/576460752303423488 + (1906287980873132239496222484375*
         II[1]^11*II[2]*II[3]^2*II[5])/2305843009213693952 - 
       (1248698329929964869528660471759375*II[1]^8*II[2]^2*II[3]^2*II[5])/
        36893488147419103232 + (46340007316484340289691328100565625*II[1]^5*
         II[2]^3*II[3]^2*II[5])/147573952589676412928 - 
       (922305969072989262269371464026146875*II[1]^2*II[2]^4*II[3]^2*II[5])/
        2361183241434822606848 - (166873530464407793971676318461875*II[1]^9*
         II[3]^3*II[5])/36893488147419103232 + 
       (55710015985103786052064350826303125*II[1]^6*II[2]*II[3]^3*II[5])/
        295147905179352825856 - (1108432162581423302867422151598384375*
         II[1]^3*II[2]^2*II[3]^3*II[5])/1180591620717411303424 + 
       (2943208335819173620053211590428184375*II[2]^3*II[3]^3*II[5])/
        18889465931478580854784 - (3996748767457156070774986965864095625*
         II[1]^4*II[3]^4*II[5])/18889465931478580854784 + 
       (31828933104861593450615765312525371875*II[1]*II[2]*II[3]^4*II[5])/
        75557863725914323419136 + (4691307988541157065341875*II[1]^17*II[4]*
         II[5])/144115188075855872 - (1574052574591486393183828125*II[1]^14*
         II[2]*II[4]*II[5])/144115188075855872 + 
       (1134723042958398085738505334375*II[1]^11*II[2]^2*II[4]*II[5])/
        1152921504606846976 - (247761305268551259627456467578125*II[1]^8*
         II[2]^3*II[4]*II[5])/9223372036854775808 + 
       (27583601323532672010967948730165625*II[1]^5*II[2]^4*II[4]*II[5])/
        147573952589676412928 - (109799029851707928073109975913234375*II[1]^2*
         II[2]^5*II[4]*II[5])/590295810358705651712 + 
       (1365651129547469060239675606875*II[1]^12*II[3]*II[4]*II[5])/
        4611686018427387904 - (297993585196681665283199472890625*II[1]^9*
         II[2]*II[3]*II[4]*II[5])/9223372036854775808 + 
       (99483256791425077517625915305829375*II[1]^6*II[2]^2*II[3]*II[4]*
         II[5])/147573952589676412928 - (659785803529878489516386419127109375*
         II[1]^3*II[2]^3*II[3]*II[4]*II[5])/295147905179352825856 + 
       (5255755113571800594860581415015203125*II[2]^4*II[3]*II[4]*II[5])/
        18889465931478580854784 + (51263475636527442471840581577027375*
         II[1]^7*II[3]^2*II[4]*II[5])/295147905179352825856 - 
       (7137109642380761949624641573678671875*II[1]^4*II[2]*II[3]^2*II[4]*
         II[5])/2361183241434822606848 + 
       (56837695481098310905533509837013365625*II[1]*II[2]^2*II[3]^2*II[4]*
         II[5])/18889465931478580854784 + 
       (68301549348583723742533957912445113125*II[1]^2*II[3]^3*II[4]*II[5])/
        37778931862957161709568 - (128029538023077148965981145546875*II[1]^10*
         II[4]^2*II[5])/36893488147419103232 + 
       (30514357116353916670052756051859375*II[1]^7*II[2]*II[4]^2*II[5])/
        147573952589676412928 - (4248314399449752485614437525231796875*
         II[1]^4*II[2]^2*II[4]^2*II[5])/2361183241434822606848 + 
       (11277383248259008137510246762257671875*II[1]*II[2]^3*II[4]^2*II[5])/
        9444732965739290427392 - (3064021816426004322638065188927140625*
         II[1]^5*II[3]*II[4]^2*II[5])/2361183241434822606848 + 
       (121967815941498808420670639014602609375*II[1]^2*II[2]*II[3]*II[4]^2*
         II[5])/18889465931478580854784 - 
       (583827434174348408237103827996645671875*II[3]^2*II[4]^2*II[5])/
        604462909807314587353088 + (29083772597804493372151388148912890625*
         II[1]^3*II[4]^3*II[5])/18889465931478580854784 - 
       (115839341749728516809307719304807890625*II[2]*II[4]^3*II[5])/
        151115727451828646838272 - (983250961392583449410315625*II[1]^15*
         II[5]^2)/1152921504606846976 + (3540684511292063439252232659375*
         II[1]^12*II[2]*II[5]^2)/18446744073709551616 - 
       (772589899301405298300704470078125*II[1]^9*II[2]^2*II[5]^2)/
        73786976294838206464 + (85974156999785859767807614812590625*II[1]^6*
         II[2]^3*II[5]^2)/590295810358705651712 - 
       (1710568470429509254546035020629921875*II[1]^3*II[2]^4*II[5]^2)/
        4722366482869645213696 + (2725220122423955467145976459271078125*
         II[2]^5*II[5]^2)/75557863725914323419136 - 
       (557640214110554284954415831034375*II[1]^10*II[3]*II[5]^2)/
        147573952589676412928 + (132907030742824129246235058164761875*II[1]^7*
         II[2]*II[3]*II[5]^2)/590295810358705651712 - 
       (18503773270990346797880090320087734375*II[1]^4*II[2]^2*II[3]*II[5]^2)/
        9444732965739290427392 + (49119274975554545843502247481283234375*
         II[1]*II[2]^3*II[3]*II[5]^2)/37778931862957161709568 - 
       (13345520584570506534201437119610053125*II[1]^5*II[3]^2*II[5]^2)/
        18889465931478580854784 + (531237671302491400220479773352031821875*
         II[1]^2*II[2]*II[3]^2*II[5]^2)/151115727451828646838272 - 
       (847631019979143392576308572648644353125*II[3]^3*II[5]^2)/
        2417851639229258349412352 + (285407323879785211583796534795703125*
         II[1]^8*II[4]*II[5]^2)/4722366482869645213696 - 
       (7943836723401467864007053807257828125*II[1]^5*II[2]*II[4]*II[5]^2)/
        4722366482869645213696 + (316214887448670670927941343909567171875*
         II[1]^2*II[2]^2*II[4]*II[5]^2)/75557863725914323419136 + 
       (380028024497554643459479680825465234375*II[1]^3*II[3]*II[4]*II[5]^2)/
        75557863725914323419136 - (1513634207171798669554925731650760734375*
         II[2]*II[3]*II[4]*II[5]^2)/604462909807314587353088 - 
       (3247830013148950823474672783051383640625*II[1]*II[4]^2*II[5]^2)/
        1208925819614629174706176 - (8253231117343169625346563660298359375*
         II[1]^6*II[5]^3)/37778931862957161709568 + 
       (328421675880664829078488423237904765625*II[1]^3*II[2]*II[5]^3)/
        151115727451828646838272 - (1308085472119673562027671574727271015625*
         II[2]^2*II[5]^3)/2417851639229258349412352 - 
       (4715368543954355243478972524959012734375*II[1]*II[3]*II[5]^3)/
        2417851639229258349412352 + (551456505492267375*II[1]^22*II[6])/
        562949953421312 - (828245251518193884375*II[1]^19*II[2]*II[6])/
        1125899906842624 + (25254945199616174146479375*II[1]^16*II[2]^2*
         II[6])/144115188075855872 - (1164517548132142078452703125*II[1]^13*
         II[2]^3*II[6])/72057594037927936 + (1320290041031341555612408846875*
         II[1]^10*II[2]^4*II[6])/2305843009213693952 - 
       (15733227479039606710204638733125*II[1]^7*II[2]^5*II[6])/
        2305843009213693952 + (2920521042590423905186668348609375*II[1]^4*
         II[2]^6*II[6])/147573952589676412928 - 
       (1661269780552361875117278190509375*II[1]*II[2]^7*II[6])/
        295147905179352825856 + (5373719118384947833127625*II[1]^17*II[3]*
         II[6])/144115188075855872 - (1803010949285987992560384375*II[1]^14*
         II[2]*II[3]*II[6])/144115188075855872 + 
       (1299775314976584585756184693125*II[1]^11*II[2]^2*II[3]*II[6])/
        1152921504606846976 - (283799480880454165378967324484375*II[1]^8*
         II[2]^3*II[3]*II[6])/9223372036854775808 + 
       (31595770814334563918302836767026875*II[1]^5*II[2]^4*II[3]*II[6])/
        147573952589676412928 - (125769817449785108297044247178403125*II[1]^2*
         II[2]^5*II[3]*II[6])/590295810358705651712 + 
       (1564293703507021230529207046625*II[1]^12*II[3]^2*II[6])/
        9223372036854775808 - (341338350048018466800215155471875*II[1]^9*
         II[2]*II[3]^2*II[6])/18446744073709551616 + 
       (113953588862042404520615192904406125*II[1]^6*II[2]^2*II[3]^2*II[6])/
        295147905179352825856 - (755754787660010055334777567410328125*II[1]^3*
         II[2]^3*II[3]^2*II[6])/590295810358705651712 + 
       (6020229203244176141975685640993659375*II[2]^4*II[3]^2*II[6])/
        37778931862957161709568 + (19573335345337555088739169001238975*
         II[1]^7*II[3]^3*II[6])/295147905179352825856 - 
       (2725078827703732925721549539783371875*II[1]^4*II[2]*II[3]^3*II[6])/
        2361183241434822606848 + (21701668176444488149139451858099095625*
         II[1]*II[2]^2*II[3]^3*II[6])/18889465931478580854784 + 
       (78236331362728027792351564132347105375*II[1]^2*II[3]^4*II[6])/
        151115727451828646838272 - (258582355411942032555459375*II[1]^15*
         II[4]*II[6])/144115188075855872 + (931154201979847070414304740625*
         II[1]^12*II[2]*II[4]*II[6])/2305843009213693952 - 
       (203181123081502971535151193046875*II[1]^9*II[2]^2*II[4]*II[6])/
        9223372036854775808 + (22610087338781954948599124446359375*II[1]^6*
         II[2]^3*II[4]*II[6])/73786976294838206464 - 
       (449857297645943487171317488620703125*II[1]^3*II[2]^4*II[4]*II[6])/
        590295810358705651712 + (716697503436288479363013845010796875*II[2]^5*
         II[4]*II[6])/9444732965739290427392 - 
       (146652145854247667873936312240625*II[1]^10*II[3]*II[4]*II[6])/
        18446744073709551616 + (34952824142697656048637618918208125*II[1]^7*
         II[2]*II[3]*II[4]*II[6])/73786976294838206464 - 
       (4866252128658568054277138282780390625*II[1]^4*II[2]^2*II[3]*II[4]*
         II[6])/1180591620717411303424 + 
       (12917731486947825653395390865395265625*II[1]*II[2]^3*II[3]*II[4]*
         II[6])/4722366482869645213696 - 
       (3509698654322795016445552932990121875*II[1]^5*II[3]^2*II[4]*II[6])/
        2361183241434822606848 + (139708609426357910994312101142050878125*
         II[1]^2*II[2]*II[3]^2*II[4]*II[6])/18889465931478580854784 - 
       (222915951040810207177751894578284721875*II[3]^3*II[4]*II[6])/
        302231454903657293676544 + (75058422642360410405811229743046875*
         II[1]^8*II[4]^2*II[6])/1180591620717411303424 - 
       (2089125927759447290882197877019046875*II[1]^5*II[2]*II[4]^2*II[6])/
        1180591620717411303424 + (83160409362203493304622741330430328125*
         II[1]^2*II[2]^2*II[4]^2*II[6])/18889465931478580854784 + 
       (99942435964279687044974196085237265625*II[1]^3*II[3]*II[4]^2*II[6])/
        18889465931478580854784 - (398066140690426997714737409338568953125*
         II[2]*II[3]*II[4]^2*II[6])/151115727451828646838272 - 
       (284712372870650788294220708255239828125*II[1]*II[4]^3*II[6])/
        151115727451828646838272 + (670680226406987531935059234375*II[1]^13*
         II[5]*II[6])/9223372036854775808 - 
       (380217307901279350938377644828125*II[1]^10*II[2]*II[5]*II[6])/
        36893488147419103232 + (90619616877501375386103197507315625*II[1]^7*
         II[2]^2*II[5]*II[6])/295147905179352825856 - 
       (4205438652334507807546466390735859375*II[1]^4*II[2]^3*II[5]*II[6])/
        2361183241434822606848 + (33490605907031796408806600688086203125*
         II[1]*II[2]^4*II[5]*II[6])/37778931862957161709568 + 
       (326921290270855902428165009635359375*II[1]^8*II[3]*II[5]*II[6])/
        2361183241434822606848 - (9099306359033629425174791644950984375*
         II[1]^5*II[2]*II[3]*II[5]*II[6])/2361183241434822606848 + 
       (362209833463087286463468781157198765625*II[1]^2*II[2]^2*II[3]*II[5]*
         II[6])/37778931862957161709568 + 
       (435304903983345311362634100920834953125*II[1]^3*II[3]^2*II[5]*II[6])/
        75557863725914323419136 - (1733799353013091558323343538715969703125*
         II[2]*II[3]^2*II[5]*II[6])/604462909807314587353088 - 
       (6511477940209283565929957508178096875*II[1]^6*II[4]*II[5]*II[6])/
        4722366482869645213696 + (259111909162477397943824696623913203125*
         II[1]^3*II[2]*II[4]*II[5]*II[6])/18889465931478580854784 - 
       (1032028477900262622671972387920691203125*II[2]^2*II[4]*II[5]*II[6])/
        302231454903657293676544 - (3720242086352425063880129282692135921875*
         II[1]*II[3]*II[4]*II[5]*II[6])/302231454903657293676544 + 
       (2422269712400052402356560300184835234375*II[1]^4*II[5]^2*II[6])/
        604462909807314587353088 - (9645126339220108290041727412817753484375*
         II[1]*II[2]*II[5]^2*II[6])/1208925819614629174706176 - 
       (85071473620367242191175088971875*II[1]^11*II[6]^2)/
        73786976294838206464 + (222904267541397429826239917218828125*II[1]^8*
         II[2]*II[6]^2)/2361183241434822606848 - 
       (6204132730181882016503683286989528125*II[1]^5*II[2]^2*II[6]^2)/
        4722366482869645213696 + (82320948724560121567777559816683265625*
         II[1]^2*II[2]^3*II[6]^2)/37778931862957161709568 - 
       (7458604481448807558244513803188150625*II[1]^6*II[3]*II[6]^2)/
        9444732965739290427392 + (296800966724870531215305530520988359375*
         II[1]^3*II[2]*II[3]*II[6]^2)/37778931862957161709568 - 
       (1182141828584983983822922703267928421875*II[2]^2*II[3]*II[6]^2)/
        604462909807314587353088 - (4261368706957960052211107707565149565625*
         II[1]*II[3]^2*II[6]^2)/1208925819614629174706176 + 
       (637025484188998056796688546233372265625*II[1]^4*II[4]*II[6]^2)/
        151115727451828646838272 - (2536542980438149654189578922014218390625*
         II[1]*II[2]*II[4]*II[6]^2)/302231454903657293676544 - 
       (23707964714404076012222364024802622671875*II[1]^2*II[5]*II[6]^2)/
        2417851639229258349412352 + 
       (412670722133494366512274019226098196984375*II[6]^3)/
        309485009821345068724781056 - (846909933242547549375*II[1]^20*II[7])/
        9007199254740992 + (7578996992587558019356875*II[1]^17*II[2]*II[7])/
        144115188075855872 - (2542825901812417953309703125*II[1]^14*II[2]^2*
         II[7])/288230376151711744 + (611021460357844302310922503125*II[1]^11*
         II[2]^3*II[7])/1152921504606846976 - 
       (400236311162538339537260790703125*II[1]^8*II[2]^4*II[7])/
        36893488147419103232 + (8911716073831148154346084368178125*II[1]^5*
         II[2]^5*II[7])/147573952589676412928 - 
       (59122951967880787014208324572553125*II[1]^2*II[2]^6*II[7])/
        1180591620717411303424 - (612643635878526744099733125*II[1]^15*II[3]*
         II[7])/288230376151711744 + (2206122796606221549038709601875*
         II[1]^12*II[2]*II[3]*II[7])/4611686018427387904 - 
       (481383327982313543902162187765625*II[1]^9*II[2]^2*II[3]*II[7])/
        18446744073709551616 + (53568534170191506905699924226688125*II[1]^6*
         II[2]^3*II[3]*II[7])/147573952589676412928 - 
       (1065815953923093983465169159705234375*II[1]^3*II[2]^4*II[3]*II[7])/
        1180591620717411303424 + (1698021955240638785422616665654565625*
         II[2]^5*II[3]*II[7])/18889465931478580854784 - 
       (347453090308292529651115527376875*II[1]^10*II[3]^2*II[7])/
        73786976294838206464 + (82811342734149549449601424496118375*II[1]^7*
         II[2]*II[3]^2*II[7])/295147905179352825856 - 
       (11529276883311371215019379156687796875*II[1]^4*II[2]^2*II[3]^2*II[7])/
        4722366482869645213696 + (30605090689784032417498934495786596875*
         II[1]*II[2]^3*II[3]^2*II[7])/18889465931478580854784 - 
       (2771762762742347655507515500202866875*II[1]^5*II[3]^3*II[7])/
        4722366482869645213696 + (110333994849200900772228709064222758125*
         II[1]^2*II[2]*II[3]^3*II[7])/37778931862957161709568 - 
       (528139381691447571360964420030614980625*II[3]^4*II[7])/
        2417851639229258349412352 + (364820660658357500628422015625*II[1]^13*
         II[4]*II[7])/4611686018427387904 - 
       (206821523203523650782152089171875*II[1]^10*II[2]*II[4]*II[7])/
        18446744073709551616 + (49293090224553113024875364335134375*II[1]^7*
         II[2]^2*II[4]*II[7])/147573952589676412928 - 
       (2287573809634179695341374430284140625*II[1]^4*II[2]^3*II[4]*II[7])/
        1180591620717411303424 + (18217417630100916468287919130930546875*
         II[1]*II[2]^4*II[4]*II[7])/18889465931478580854784 + 
       (177830820201310653795344018858390625*II[1]^8*II[3]*II[4]*II[7])/
        1180591620717411303424 - (4949622787898989350309925312437515625*
         II[1]^5*II[2]*II[3]*II[4]*II[7])/1180591620717411303424 + 
       (197026229816646041225485149889419984375*II[1]^2*II[2]^2*II[3]*II[4]*
         II[7])/18889465931478580854784 + 
       (236786736006310419872311619732403796875*II[1]^3*II[3]^2*II[4]*II[7])/
        37778931862957161709568 - (943110641747773238596674662910237046875*
         II[2]*II[3]^2*II[4]*II[7])/302231454903657293676544 - 
       (3541957869176853307141707471803203125*II[1]^6*II[4]^2*II[7])/
        4722366482869645213696 + (140945490593179550130451470210010546875*
         II[1]^3*II[2]*II[4]^2*II[7])/18889465931478580854784 - 
       (561378130934624840283138126636060234375*II[2]^2*II[4]^2*II[7])/
        302231454903657293676544 - (2023648180296453033529385586799345078125*
         II[1]*II[3]*II[4]^2*II[7])/302231454903657293676544 - 
       (175959803702959471944102025546875*II[1]^11*II[5]*II[7])/
        73786976294838206464 + (461049855718492817748517248906328125*II[1]^8*
         II[2]*II[5]*II[7])/2361183241434822606848 - 
       (12832479696007034732785414326606703125*II[1]^5*II[2]^2*II[5]*II[7])/
        4722366482869645213696 + (170270680426879990432496809826429015625*
         II[1]^2*II[2]^3*II[5]*II[7])/37778931862957161709568 - 
       (15427199059436505594705146726171765625*II[1]^6*II[3]*II[5]*II[7])/
        9444732965739290427392 + (613896017342965719210973807863414609375*
         II[1]^3*II[2]*II[3]*II[5]*II[7])/37778931862957161709568 - 
       (2445113868773658442694200060270060359375*II[2]^2*II[3]*II[5]*II[7])/
        604462909807314587353088 - (8814113056854121787140818701486999390625*
         II[1]*II[3]^2*II[5]*II[7])/1208925819614629174706176 + 
       (1317608268349926515279121461577311015625*II[1]^4*II[4]*II[5]*II[7])/
        151115727451828646838272 - (5246524800146848561543869711673521515625*
         II[1]*II[2]*II[4]*II[5]*II[7])/302231454903657293676544 - 
       (49036986881162904464867151596502703546875*II[1]^2*II[5]^2*II[7])/
        4835703278458516698824704 + (126030054856125204271655062034765625*
         II[1]^9*II[6]*II[7])/2361183241434822606848 - 
       (10518662178519489214294882426565821875*II[1]^6*II[2]*II[6]*II[7])/
        4722366482869645213696 + (418568539712335380897889431444576328125*
         II[1]^3*II[2]^2*II[6]*II[7])/37778931862957161709568 - 
       (555710484232204569546758695364070796875*II[2]^3*II[6]*II[7])/
        302231454903657293676544 + (1509260703395706947344740110749641796875*
         II[1]^4*II[3]*II[6]*II[7])/151115727451828646838272 - 
       (6009656393221807258588763270438947546875*II[1]*II[2]*II[3]*II[6]*
         II[7])/302231454903657293676544 - 
       (12896090798595547563072566130546132328125*II[1]^2*II[4]*II[6]*II[7])/
        604462909807314587353088 + 
       (2560674738332149997368147254487759016953125*II[5]*II[6]*II[7])/
        309485009821345068724781056 - (7644013593196917909667962571419740625*
         II[1]^7*II[7]^2)/18889465931478580854784 + 
       (2128462401571724946880591792108771640625*II[1]^4*II[2]*II[7]^2)/
        302231454903657293676544 - (8475204394162104570635516730282170390625*
         II[1]*II[2]^2*II[7]^2)/1208925819614629174706176 - 
       (30553819486796955703214775290623231359375*II[1]^2*II[3]*II[7]^2)/
        2417851639229258349412352 + 
       (1392894507080475163410118535728733489296875*II[4]*II[7]^2)/
        309485009821345068724781056 + (2201441548852902051320625*II[1]^18*
         II[8])/288230376151711744 - (442489751319433312315445625*II[1]^15*
         II[2]*II[8])/144115188075855872 + (1593360407016855534921603114375*
         II[1]^12*II[2]^2*II[8])/4611686018427387904 - 
       (115890702436853934352648870359375*II[1]^9*II[2]^3*II[8])/
        9223372036854775808 + (38688827962779478610434454026505625*II[1]^6*
         II[2]^4*II[8])/295147905179352825856 - 
       (153952343489672592591047982920634375*II[1]^3*II[2]^5*II[8])/
        590295810358705651712 + (408785139581479344839091926523909375*II[2]^6*
         II[8])/18889465931478580854784 + (442649993091120868291075963125*
         II[1]^13*II[3]*II[8])/4611686018427387904 - 
       (250943683455676908658785463014375*II[1]^10*II[2]*II[3]*II[8])/
        18446744073709551616 + (59808976442196874302267033191890875*II[1]^7*
         II[2]^2*II[3]*II[8])/147573952589676412928 - 
       (2775590197392010596890685851661328125*II[1]^4*II[2]^3*II[3]*II[8])/
        1180591620717411303424 + (22103802833848344104429938405935909375*
         II[1]*II[2]^4*II[3]*II[8])/18889465931478580854784 + 
       (215768178993547270076970876926158125*II[1]^8*II[3]^2*II[8])/
        2361183241434822606848 - (6005543973631906377571767849817963125*
         II[1]^5*II[2]*II[3]^2*II[8])/2361183241434822606848 + 
       (239058527695668923386689556487638036875*II[1]^2*II[2]^2*II[3]^2*
         II[8])/37778931862957161709568 + 
       (95767096766182025508084338928518293125*II[1]^3*II[3]^3*II[8])/
        37778931862957161709568 - (381435897264138706100369125856907043125*
         II[2]*II[3]^3*II[8])/302231454903657293676544 - 
       (49017380475812292273765582421875*II[1]^11*II[4]*II[8])/
        18446744073709551616 + (128435323613177497580403738952078125*II[1]^8*
         II[2]*II[4]*II[8])/590295810358705651712 - 
       (3574762277036912247444124416403078125*II[1]^5*II[2]^2*II[4]*II[8])/
        1180591620717411303424 + (47432547129323729184859238252952515625*
         II[1]^2*II[2]^3*II[4]*II[8])/9444732965739290427392 - 
       (4297576992243440199391194197616140625*II[1]^6*II[3]*II[4]*II[8])/
        2361183241434822606848 + (171013892470526658130259368137185109375*
         II[1]^3*II[2]*II[3]*II[4]*II[8])/9444732965739290427392 - 
       (681138866968714791752618786437701421875*II[2]^2*II[3]*II[4]*II[8])/
        151115727451828646838272 - (2455360081248891158369828682372381515625*
         II[1]*II[3]^2*II[4]*II[8])/302231454903657293676544 + 
       (367048022794483942479900620771373515625*II[1]^4*II[4]^2*II[8])/
        75557863725914323419136 - (1461531918017203716001142192531679140625*
         II[1]*II[2]*II[4]^2*II[8])/151115727451828646838272 + 
       (133498504060678764939141739888734375*II[1]^9*II[5]*II[8])/
        2361183241434822606848 - (11141990351602472504231073596314828125*
         II[1]^6*II[2]*II[5]*II[8])/4722366482869645213696 + 
       (443372601965426030448650124552323671875*II[1]^3*II[2]^2*II[5]*II[8])/
        37778931862957161709568 - (588641476217503373960922075413229890625*
         II[2]^3*II[5]*II[8])/302231454903657293676544 + 
       (1598698377515832387962169507456029203125*II[1]^4*II[3]*II[5]*II[8])/
        151115727451828646838272 - (6365784183798870111475506307022105203125*
         II[1]*II[2]*II[3]*II[5]*II[8])/302231454903657293676544 - 
       (13660303598420097204772192864537726921875*II[1]^2*II[4]*II[5]*II[8])/
        604462909807314587353088 + 
       (2712418427736116775134938417681238167546875*II[5]^2*II[8])/
        618970019642690137449562112 - (3914661510486810779776224827251944375*
         II[1]^7*II[6]*II[8])/4722366482869645213696 + 
       (1090030745383551380284175637540938109375*II[1]^4*II[2]*II[6]*II[8])/
        75557863725914323419136 - (4340331947770514757589617946890042384375*
         II[1]*II[2]^2*II[6]*II[8])/302231454903657293676544 - 
       (15647259072498727250596981553434182965625*II[1]^2*II[3]*II[6]*II[8])/
        604462909807314587353088 + 
       (713330823364267975146262779794471552203125*II[4]*II[6]*II[8])/
        77371252455336267181195264 + 
       (1108704130312483742215507210304557509375*II[1]^5*II[7]*II[8])/
        151115727451828646838272 - (22066788647244997497474291382673421346875*
         II[1]^2*II[2]*II[7]*II[8])/604462909807314587353088 + 
       (1690045499358894273541148160536630936259375*II[3]*II[7]*II[8])/
        154742504910672534362390528 - 
       (19153408532516464328677211380842565321875*II[1]^3*II[8]^2)/
        1208925819614629174706176 + 
       (1220594489072860037940104452938478889071875*II[2]*II[8]^2)/
        154742504910672534362390528 - (9411162621346156269395671875*II[1]^16*
         II[9])/18446744073709551616 + (2603920100021933868853318265625*
         II[1]^13*II[2]*II[9])/18446744073709551616 - 
       (1476171071943402616935365509171875*II[1]^10*II[2]^2*II[9])/
        147573952589676412928 + (117274053169458374376050839979128125*II[1]^7*
         II[2]^3*II[9])/590295810358705651712 - 
       (16327140436691480194619954752134140625*II[1]^4*II[2]^4*II[9])/
        18889465931478580854784 + (26004623063134431536142550336592859375*
         II[1]*II[2]^5*II[9])/75557863725914323419136 - 
       (484407624998572552957805985234375*II[1]^11*II[3]*II[9])/
        147573952589676412928 + (1269243906577145177046983356257140625*
         II[1]^8*II[2]*II[3]*II[9])/4722366482869645213696 - 
       (35327072463803849037065444927630015625*II[1]^5*II[2]^2*II[3]*II[9])/
        9444732965739290427392 + (468745242422621573175572122378514578125*
         II[1]^2*II[2]^3*II[3]*II[9])/75557863725914323419136 - 
       (42470186964016015058941361173101328125*II[1]^6*II[3]^2*II[9])/
        37778931862957161709568 + (1690019946007962382113341089484107546875*
         II[1]^3*II[2]*II[3]^2*II[9])/151115727451828646838272 - 
       (6731255359583460699303584025560730796875*II[2]^2*II[3]^2*II[9])/
        2417851639229258349412352 - (8088245927856207460953467866827932484375*
         II[1]*II[3]^3*II[9])/2417851639229258349412352 + 
       (302895785993210414576067022010859375*II[1]^9*II[4]*II[9])/
        4722366482869645213696 - (25280146867914355886735119571295703125*
         II[1]^6*II[2]*II[4]*II[9])/9444732965739290427392 + 
       (1005971461670918413760264042625179296875*II[1]^3*II[2]^2*II[4]*II[9])/
        75557863725914323419136 - (1335573104458207932305043858593806640625*
         II[2]^3*II[4]*II[9])/604462909807314587353088 + 
       (3627298891701120376932788422144772578125*II[1]^4*II[3]*II[4]*II[9])/
        302231454903657293676544 - (14443375973107428824372664658016080078125*
         II[1]*II[2]*II[3]*II[4]*II[9])/604462909807314587353088 - 
       (30993966398879319658172408747820303046875*II[1]^2*II[4]^2*II[9])/
        2417851639229258349412352 - (33773550469942033466060164402623665625*
         II[1]^7*II[5]*II[9])/37778931862957161709568 + 
       (9404186841357712348680718271140492265625*II[1]^4*II[2]*II[5]*II[9])/
        604462909807314587353088 - (37446001145869236027125890485469746515625*
         II[1]*II[2]^2*II[5]*II[9])/2417851639229258349412352 - 
       (134995960747813835456526174846603051234375*II[1]^2*II[3]*II[5]*II[9])/
        4835703278458516698824704 + 
       (6154226714204974244471243937246225601171875*II[4]*II[5]*II[9])/
        618970019642690137449562112 + 
       (4624541294596558061655514411711776515625*II[1]^5*II[6]*II[9])/
        604462909807314587353088 - (92043289560524602220718271486246437328125*
         II[1]^2*II[2]*II[6]*II[9])/2417851639229258349412352 + 
       (7049387644894756684837550019111778090265625*II[3]*II[6]*II[9])/
        618970019642690137449562112 - 
       (156000612489139751650552018852750478671875*II[1]^3*II[7]*II[9])/
        4835703278458516698824704 + 
       (9941493576303666244339130253779162650546875*II[2]*II[7]*II[9])/
        618970019642690137449562112 + 
       (25882377275024451448111401805081188746015625*II[1]*II[8]*II[9])/
        618970019642690137449562112 + (1002041156999119691209865484375*
         II[1]^14*II[10])/36893488147419103232 - 
       (361190289772864506877010604140625*II[1]^11*II[2]*II[10])/
        73786976294838206464 + (946380602583262285527502180250859375*II[1]^8*
         II[2]^2*II[10])/4722366482869645213696 - 
       (8780206185703669799704355287882453125*II[1]^5*II[2]^3*II[10])/
        4722366482869645213696 + (349505302355044218167432330006120671875*
         II[1]^2*II[2]^4*II[10])/151115727451828646838272 + 
       (379417089685808806601879439045140625*II[1]^9*II[3]*II[10])/
        4722366482869645213696 - (31666721215077112769613517047711046875*
         II[1]^6*II[2]*II[3]*II[10])/9444732965739290427392 + 
       (1260111850061006589838247210028953203125*II[1]^3*II[2]^2*II[3]*
         II[10])/75557863725914323419136 - 
       (1672981216446589893832161703353245296875*II[2]^3*II[3]*II[10])/
        604462909807314587353088 + (4543670122981220620950711698927425921875*
         II[1]^4*II[3]^2*II[10])/604462909807314587353088 - 
       (18092231014710362217366852308826007171875*II[1]*II[2]*II[3]^2*II[10])/
        1208925819614629174706176 - (9713070307400579150975546264433646875*
         II[1]^7*II[4]*II[10])/9444732965739290427392 + 
       (2704587609438572555631975892497443671875*II[1]^4*II[2]*II[4]*II[10])/
        151115727451828646838272 - (10769244762881905066026285150248295046875*
         II[1]*II[2]^2*II[4]*II[10])/604462909807314587353088 - 
       (38824026622543081398532552538250789703125*II[1]^2*II[3]*II[4]*II[10])/
        1208925819614629174706176 + 
       (1769918593580869828932604511578445375390625*II[4]^2*II[10])/
        309485009821345068724781056 + 
       (5057246925890711076151382408455756078125*II[1]^5*II[5]*II[10])/
        604462909807314587353088 - 
       (100655527278144344456903693080788463640625*II[1]^2*II[2]*II[5]*
         II[10])/2417851639229258349412352 + 
       (7708979474937028184826879036647366509828125*II[3]*II[5]*II[10])/
        618970019642690137449562112 - 
       (82478792747310338017009373138926398984375*II[1]^3*II[6]*II[10])/
        2417851639229258349412352 + 
       (5256148518048750594513106210422328110234375*II[2]*II[6]*II[10])/
        309485009821345068724781056 + 
       (26720672895930546429555292140343084294921875*II[1]*II[7]*II[10])/
        618970019642690137449562112 - (655511033001987759693949518290625*
         II[1]^12*II[11])/590295810358705651712 + 
       (572147129891952359819827677377578125*II[1]^9*II[2]*II[11])/
        4722366482869645213696 - (47751942066068858973875608096092459375*
         II[1]^6*II[2]^2*II[11])/18889465931478580854784 + 
       (633394231738937383802527469779671796875*II[1]^3*II[2]^3*II[11])/
        75557863725914323419136 - (2522762158182913670754987132386494359375*
         II[2]^4*II[11])/2417851639229258349412352 - 
       (24606455208689568005192575564469454375*II[1]^7*II[3]*II[11])/
        18889465931478580854784 + (6851623456252558426895578390039635234375*
         II[1]^4*II[2]*II[3]*II[11])/302231454903657293676544 - 
       (27282090042220481077235301903582464484375*II[1]*II[2]^2*II[3]*II[11])/
        1208925819614629174706176 - 
       (98354214876591692757425186361347826965625*II[1]^2*II[3]^2*II[11])/
        4835703278458516698824704 + (2941460002566222288495483907363549078125*
         II[1]^5*II[4]*II[11])/302231454903657293676544 - 
       (58544541871228870299355194036570480890625*II[1]^2*II[2]*II[4]*II[11])/
        1208925819614629174706176 + 
       (4483794206006385493541360565403057380328125*II[3]*II[4]*II[11])/
        309485009821345068724781056 - 
       (182413414878268028620591704745999797890625*II[1]^3*II[5]*II[11])/
        4835703278458516698824704 + 
       (11624709426639159531539821436929107543515625*II[2]*II[5]*II[11])/
        618970019642690137449562112 + 
       (28571455437312413451297992090713198759828125*II[1]*II[6]*II[11])/
        618970019642690137449562112 + (314217788645518045679382323441484375*
         II[1]^10*II[12])/9444732965739290427392 - 
       (18722546083447559860249965210597984375*II[1]^7*II[2]*II[12])/
        9444732965739290427392 + (5213235672616043052489044340882812109375*
         II[1]^4*II[2]^2*II[12])/302231454903657293676544 - 
       (6919409980789591846553241832295916328125*II[1]*II[2]^3*II[12])/
        604462909807314587353088 + (3759954229531395512910694988633374453125*
         II[1]^5*II[3]*II[12])/302231454903657293676544 - 
       (74835207889342369372535516711260574765625*II[1]^2*II[2]*II[3]*II[12])/
        1208925819614629174706176 + 
       (5731459238342363321919286848326709645703125*II[3]^2*II[12])/
        618970019642690137449562112 - 
       (53534372328497605466400641229691451953125*II[1]^3*II[4]*II[12])/
        1208925819614629174706176 + 
       (3411599522563929691693313459865050108203125*II[2]*II[4]*II[12])/
        154742504910672534362390528 + 
       (31884087972197678919571502849096667896484375*II[1]*II[5]*II[12])/
        618970019642690137449562112 - 
       (207137200394950811374090048879140984375*II[1]^8*II[13])/
        302231454903657293676544 + (11530637488652261833157679387605514796875*
         II[1]^5*II[2]*II[13])/604462909807314587353088 - 
       (229496113600801191484596711511600903734375*II[1]^2*II[2]^2*II[13])/
        4835703278458516698824704 - 
       (275809134544279159103548431405819874171875*II[1]^3*II[3]*II[13])/
        4835703278458516698824704 + 
       (17576562471540717377018942434746977181046875*II[2]*II[3]*II[13])/
        618970019642690137449562112 + 
       (37714321435147247445176489840949791267578125*II[1]*II[4]*II[13])/
        618970019642690137449562112 + 
       (10696187342331861698448382153659345703125*II[1]^6*II[14])/
        1208925819614629174706176 - 
       (212817244707775317241541948367635947265625*II[1]^3*II[2]*II[14])/
        2417851639229258349412352 + 
       (13562230145816060996506374847595428916015625*II[2]^2*II[14])/
        618970019642690137449562112 + 
       (48888940937509893192600251657521446943359375*II[1]*II[3]*II[14])/
        618970019642690137449562112 - 
       (1190754373149545529671108316702204697265625*II[1]^4*II[15])/
        19342813113834066795298816 + 
       (75862576999043626487110933080221105712890625*II[1]*II[2]*II[15])/
        618970019642690137449562112 + 
       (213206491083995723128788832989911528794921875*II[1]^2*II[16])/
        1237940039285380274899124224 - 
       (12782888284510153560493426733717779449228515625*II[17])/
        158456325028528675187087900672, 
     A[35] -> (-105*II[1]^34)/68719476736 + (98175*II[1]^31*II[2])/
        34359738368 - (1500408525*II[1]^28*II[2]^2)/549755813888 + 
       (6109751773125*II[1]^25*II[2]^3)/4398046511104 - 
       (13541251728493125*II[1]^22*II[2]^4)/35184372088832 + 
       (8154887220726159375*II[1]^19*II[2]^5)/140737488355328 - 
       (10376870016937981528125*II[1]^16*II[2]^6)/2251799813685248 + 
       (1642182424602478537865625*II[1]^13*II[2]^7)/9007199254740992 - 
       (931571771453965532593828125*II[1]^10*II[2]^8)/288230376151711744 + 
       (12340574875922998555510996875*II[1]^7*II[2]^9)/576460752303423488 - 
       (343735682922771634788616640625*II[1]^4*II[2]^10)/
        9223372036854775808 + (497836088918782059082286015625*II[1]*II[2]^11)/
        73786976294838206464 - (191735775*II[1]^29*II[3])/549755813888 + 
       (5154432839325*II[1]^26*II[2]*II[3])/8796093022208 - 
       (6417769315332375*II[1]^23*II[2]^2*II[3])/17592186044416 + 
       (29538380245549415625*II[1]^20*II[2]^3*II[3])/281474976710656 - 
       (33105255792678216118125*II[1]^17*II[2]^4*II[3])/2251799813685248 + 
       (17792886469172243894128125*II[1]^14*II[2]^5*II[3])/
        18014398509481984 - (2139465779540292086345109375*II[1]^11*II[2]^6*
         II[3])/72057594037927936 + (400626340021209194351357023125*II[1]^8*
         II[2]^7*II[3])/1152921504606846976 - 
       (11154972903356631908710198884375*II[1]^5*II[2]^8*II[3])/
        9223372036854775808 + (98703182157625192598019748265625*II[1]^2*
         II[2]^9*II[3])/147573952589676412928 - 
       (7783944232939875*II[1]^24*II[3]^2)/281474976710656 + 
       (15296614919204243625*II[1]^21*II[2]*II[3]^2)/562949953421312 - 
       (39918019522282302641625*II[1]^18*II[2]^2*II[3]^2)/4503599627370496 + 
       (21427011837408884381915625*II[1]^15*II[2]^3*II[3]^2)/
        18014398509481984 - (38614410455866398878432833125*II[1]^12*II[2]^4*
         II[3]^2)/576460752303423488 + (3372423034613301811139206584375*
         II[1]^9*II[2]^5*II[3]^2)/2305843009213693952 - 
       (93862865240724529237500669043125*II[1]^6*II[2]^6*II[3]^2)/
        9223372036854775808 + (1067505372268559867331178608628125*II[1]^3*
         II[2]^7*II[3]^2)/73786976294838206464 - 
       (4252832670902482780799117714296875*II[2]^8*II[3]^2)/
        4722366482869645213696 - (2534690245178996895375*II[1]^19*II[3]^3)/
        4503599627370496 + (77437136412106273442091375*II[1]^16*II[2]*
         II[3]^3)/288230376151711744 - (10724615925581497543689306375*
         II[1]^13*II[2]^2*II[3]^3)/288230376151711744 + 
       (4056186304317849117034040296875*II[1]^10*II[2]^3*II[3]^3)/
        2305843009213693952 - (241805492364518790432283691834625*II[1]^7*
         II[2]^4*II[3]^3)/9223372036854775808 + 
       (26941677607563138529316746180228125*II[1]^4*II[2]^5*II[3]^3)/
        295147905179352825856 - (35768712068516464139900871804740625*II[1]*
         II[2]^6*II[3]^3)/1180591620717411303424 - 
       (5533171072615870628967705375*II[1]^14*II[3]^4)/2305843009213693952 + 
       (3992299711887257426050530715125*II[1]^11*II[2]*II[3]^4)/
        9223372036854775808 - (2616646833994057582987385357766525*II[1]^8*
         II[2]^2*II[3]^4)/147573952589676412928 + 
       (97145732022759005728304441427946875*II[1]^5*II[2]^3*II[3]^4)/
        590295810358705651712 - (1934083537206977157280214979296570625*
         II[1]^2*II[2]^4*II[3]^4)/9444732965739290427392 - 
       (209775014454866755818801882779775*II[1]^9*II[3]^5)/
        147573952589676412928 + (70064744349226895345427171739065225*II[1]^6*
         II[2]*II[3]^5)/1180591620717411303424 - 
       (1394508752086751158411708193020749075*II[1]^3*II[2]^2*II[3]^5)/
        4722366482869645213696 + (3703758988693780278981726037721341875*
         II[2]^3*II[3]^5)/75557863725914323419136 - 
       (1675925154626998051052198310986880975*II[1]^4*II[3]^6)/
        37778931862957161709568 + (13350260622098971224745309602044216325*
         II[1]*II[2]*II[3]^6)/151115727451828646838272 + 
       (417025310625*II[1]^27*II[4])/8796093022208 - 
       (4635236327596875*II[1]^24*II[2]*II[4])/70368744177664 + 
       (9106775624887565625*II[1]^21*II[2]^2*II[4])/281474976710656 - 
       (7920928471354674496875*II[1]^18*II[2]^3*II[4])/1125899906842624 + 
       (12754751996578704965015625*II[1]^15*II[2]^4*II[4])/
        18014398509481984 - (4597071230878508280038765625*II[1]^12*II[2]^5*
         II[4])/144115188075855872 + (669141851115972663523547578125*II[1]^9*
         II[2]^6*II[4])/1152921504606846976 - 
       (7981614086060632450424509546875*II[1]^6*II[2]^7*II[4])/
        2305843009213693952 + (635423979597902294381827948828125*II[1]^3*
         II[2]^8*II[4])/147573952589676412928 - 
       (281273256139898179267454260546875*II[2]^9*II[4])/
        1180591620717411303424 + (3003965812746478125*II[1]^22*II[3]*II[4])/
        562949953421312 - (4526704558455149503125*II[1]^19*II[2]*II[3]*II[4])/
        1125899906842624 + (138288042312420839776678125*II[1]^16*II[2]^2*
         II[3]*II[4])/144115188075855872 - (6383891224154761243765059375*
         II[1]^13*II[2]^3*II[3]*II[4])/72057594037927936 + 
       (7243318720590586981051720640625*II[1]^10*II[2]^4*II[3]*II[4])/
        2305843009213693952 - (86360068155445355867033503209375*II[1]^7*
         II[2]^5*II[3]*II[4])/2305843009213693952 + 
       (16036830337860020018543432383828125*II[1]^4*II[2]^6*II[3]*II[4])/
        147573952589676412928 - (9124717038604137560812746977578125*II[1]*
         II[2]^7*II[3]*II[4])/295147905179352825856 + 
       (29410399585106896882246875*II[1]^17*II[3]^2*II[4])/
        288230376151711744 - (9881010519020187489551503125*II[1]^14*II[2]*
         II[3]^2*II[4])/288230376151711744 + (7129253804122936031921823459375*
         II[1]^11*II[2]^2*II[3]^2*II[4])/2305843009213693952 - 
       (1557547804638189505839251321893125*II[1]^8*II[2]^3*II[3]^2*II[4])/
        18446744073709551616 + (173475962860203320641853876824640625*II[1]^5*
         II[2]^4*II[3]^2*II[4])/295147905179352825856 - 
       (690747998012327369874883526117859375*II[1]^2*II[2]^5*II[3]^2*II[4])/
        1180591620717411303424 + (2859359479390623916876434890625*II[1]^12*
         II[3]^3*II[4])/9223372036854775808 - 
       (624339585863879474372078041621875*II[1]^9*II[2]*II[3]^3*II[4])/
        18446744073709551616 + (208527995652908109253325259377878125*II[1]^6*
         II[2]^2*II[3]^3*II[4])/295147905179352825856 - 
       (1383449969954699235315136321872778125*II[1]^3*II[2]^3*II[3]^3*II[4])/
        590295810358705651712 + (11023140501565913146947814102990359375*
         II[2]^4*II[3]^3*II[4])/37778931862957161709568 + 
       (107439545764483324982240290319728125*II[1]^7*II[3]^4*II[4])/
        1180591620717411303424 - (14963724307882858026678337940109665625*
         II[1]^4*II[2]*II[3]^4*II[4])/9444732965739290427392 + 
       (119199339842533088608793669198709346875*II[1]*II[2]^2*II[3]^4*II[4])/
        75557863725914323419136 + (85937635267196848099363512504705785625*
         II[1]^2*II[3]^5*II[4])/151115727451828646838272 - 
       (1951979669021737884375*II[1]^20*II[4]^2)/9007199254740992 + 
       (17507330155454534605546875*II[1]^17*II[2]*II[4]^2)/
        144115188075855872 - (5881763434652848281415078125*II[1]^14*II[2]^2*
         II[4]^2)/288230376151711744 + (1414563947535771780644565703125*
         II[1]^11*II[2]^3*II[4]^2)/1152921504606846976 - 
       (927123729306016288521141870328125*II[1]^8*II[2]^4*II[4]^2)/
        36893488147419103232 + (20652072800265293523788797656328125*II[1]^5*
         II[2]^5*II[4]^2)/147573952589676412928 - 
       (137053946528585045135458471738828125*II[1]^2*II[2]^6*II[4]^2)/
        1180591620717411303424 - (1416583424911964395859128125*II[1]^15*II[3]*
         II[4]^2)/288230376151711744 + (5106122909660927528296969921875*
         II[1]^12*II[2]*II[3]*II[4]^2)/4611686018427387904 - 
       (1114908636793411542245586939140625*II[1]^9*II[2]^2*II[3]*II[4]^2)/
        18446744073709551616 + (124124986318556696150714812960078125*II[1]^6*
         II[2]^3*II[3]*II[4]^2)/147573952589676412928 - 
       (2470462059630077748112476914068359375*II[1]^3*II[2]^4*II[3]*II[4]^2)/
        1180591620717411303424 + (3936853188398728358725875277002890625*
         II[2]^5*II[3]*II[4]^2)/18889465931478580854784 - 
       (804568297275891860875011445471875*II[1]^10*II[3]^2*II[4]^2)/
        73786976294838206464 + (191858411904524282064572642133984375*II[1]^7*
         II[2]*II[3]^2*II[4]^2)/295147905179352825856 - 
       (26721127908197635318194703974259921875*II[1]^4*II[2]^2*II[3]^2*
         II[4]^2)/4722366482869645213696 + 
       (70952336962230508258393257582396796875*II[1]*II[2]^3*II[3]^2*II[4]^2)/
        18889465931478580854784 - (6423344925124962666448627560662371875*
         II[1]^5*II[3]^3*II[4]^2)/4722366482869645213696 + 
       (255768183402767718742588352964362578125*II[1]^2*II[2]*II[3]^3*
         II[4]^2)/37778931862957161709568 - 
       (1224491374579607448407676089168762165625*II[3]^4*II[4]^2)/
        2417851639229258349412352 + (281383775728889220672851671875*II[1]^13*
         II[4]^3)/4611686018427387904 - (159639317191772121179356271015625*
         II[1]^10*II[2]*II[4]^3)/18446744073709551616 + 
       (38067560333604700087627749129328125*II[1]^7*II[2]^2*II[4]^3)/
        147573952589676412928 - (1767283095004071285536267185726171875*
         II[1]^4*II[2]^3*II[4]^3)/1180591620717411303424 + 
       (14077914109040399664372384547966640625*II[1]*II[2]^4*II[4]^3)/
        18889465931478580854784 + (137312827463882366266979639002246875*
         II[1]^8*II[3]*II[4]^3)/1180591620717411303424 - 
       (3823450804180342946032877417961796875*II[1]^5*II[2]*II[3]*II[4]^3)/
        1180591620717411303424 + (152243809692536553628920322867453828125*
         II[1]^2*II[2]^2*II[3]*II[4]^3)/18889465931478580854784 + 
       (182950553815994710176546958595123765625*II[1]^3*II[3]^2*II[4]^3)/
        37778931862957161709568 - (728867071404094796825952001626476015625*
         II[2]*II[3]^2*II[4]^3)/302231454903657293676544 - 
       (2735733081463966697924546115133359375*II[1]^6*II[4]^4)/
        9444732965739290427392 + (108899820723388636966338524416751015625*
         II[1]^3*II[2]*II[4]^4)/37778931862957161709568 - 
       (433851332708229472380300766527448828125*II[2]^2*II[4]^4)/
        604462909807314587353088 - (1563823339700305710681345717414916171875*
         II[1]*II[3]*II[4]^4)/604462909807314587353088 - 
       (1753257810929625*II[1]^25*II[5])/281474976710656 + 
       (7790043228107765625*II[1]^22*II[2]*II[5])/1125899906842624 - 
       (11737268706509284640625*II[1]^19*II[2]^2*II[5])/4503599627370496 + 
       (119515186637263600191421875*II[1]^16*II[2]^3*II[5])/
        288230376151711744 - (16551358074697105102547671875*II[1]^13*II[2]^4*
         II[5])/576460752303423488 + (3755865105694423891455677015625*
         II[1]^10*II[2]^5*II[5])/4611686018427387904 - 
       (74633022944970162831924088640625*II[1]^7*II[2]^6*II[5])/
        9223372036854775808 + (5939611628850468044295622055859375*II[1]^4*
         II[2]^7*II[5])/295147905179352825856 - 
       (23656794888056616852276165461015625*II[1]*II[2]^8*II[5])/
        4722366482869645213696 - (8502061638932266741875*II[1]^20*II[3]*
         II[5])/18014398509481984 + (76254516804525860092359375*II[1]^17*
         II[2]*II[3]*II[5])/288230376151711744 - 
       (25618399033746582735957140625*II[1]^14*II[2]^2*II[3]*II[5])/
        576460752303423488 + (6161217444657893899683918140625*II[1]^11*
         II[2]^3*II[3]*II[5])/2305843009213693952 - 
       (4038140674559590950160134640940625*II[1]^8*II[2]^4*II[3]*II[5])/
        73786976294838206464 + (89951270629942622788424166135515625*II[1]^5*
         II[2]^5*II[3]*II[5])/295147905179352825856 - 
       (596946151279340955216244603325390625*II[1]^2*II[2]^6*II[3]*II[5])/
        2361183241434822606848 - (6170022965672095535295530625*II[1]^15*
         II[3]^2*II[5])/1152921504606846976 + 
       (22240026443519876127455928984375*II[1]^12*II[2]*II[3]^2*II[5])/
        18446744073709551616 - (4856049060838752270389235167953125*II[1]^9*
         II[2]^2*II[3]^2*II[5])/73786976294838206464 + 
       (540633418692317303379732161173265625*II[1]^6*II[2]^3*II[3]^2*II[5])/
        590295810358705651712 - (10760236305851541393142667080305046875*
         II[1]^3*II[2]^4*II[3]^2*II[5])/4722366482869645213696 + 
       (17147184185645497513305850345175953125*II[2]^5*II[3]^2*II[5])/
        75557863725914323419136 - (1168114713250854557801734229233125*
         II[1]^10*II[3]^3*II[5])/147573952589676412928 + 
       (278550079925518930260321754131515625*II[1]^7*II[2]*II[3]^3*II[5])/
        590295810358705651712 - (38795125690349815600359775305943453125*
         II[1]^4*II[2]^2*II[3]^3*II[5])/9444732965739290427392 + 
       (103012291753671076701862405664986453125*II[1]*II[2]^3*II[3]^3*II[5])/
        37778931862957161709568 - (27977241372200092495424908761048669375*
         II[1]^5*II[3]^4*II[5])/37778931862957161709568 + 
       (1114012658670155770771551785938388015625*II[1]^2*II[2]*II[3]^4*II[5])/
        302231454903657293676544 - (1066668124448984065668594492867381389625*
         II[3]^5*II[5])/4835703278458516698824704 + 
       (18243975510993388587440625*II[1]^18*II[4]*II[5])/576460752303423488 - 
       (3672789340713468250762265625*II[1]^15*II[2]*II[4]*II[5])/
        288230376151711744 + (13238435501181311000282562234375*II[1]^12*
         II[2]^2*II[4]*II[5])/9223372036854775808 - 
       (963516187155477120773441818359375*II[1]^9*II[2]^3*II[4]*II[5])/
        18446744073709551616 + (321808682107881173461292735185265625*II[1]^6*
         II[2]^4*II[4]*II[5])/590295810358705651712 - 
       (1280988681603259160852949718987734375*II[1]^3*II[2]^5*II[4]*II[5])/
        1180591620717411303424 + (3402234081472314476427919928552109375*
         II[2]^6*II[4]*II[5])/37778931862957161709568 + 
       (3676753041089339777568357403125*II[1]^13*II[3]*II[4]*II[5])/
        9223372036854775808 - (2085955096376771656982396310234375*II[1]^10*
         II[2]*II[3]*II[4]*II[5])/36893488147419103232 + 
       (497416283957125387588129576529146875*II[1]^7*II[2]^2*II[3]*II[4]*
         II[5])/295147905179352825856 - 
       (23092503123545747133073524669448828125*II[1]^4*II[2]^3*II[3]*II[4]*
         II[5])/2361183241434822606848 + 
       (183951428975013020820120349525532109375*II[1]*II[2]^4*II[3]*II[4]*
         II[5])/37778931862957161709568 + 
       (1794221647278460486514420355195958125*II[1]^8*II[3]^2*II[4]*II[5])/
        4722366482869645213696 - (49959767496665333647372491015750703125*
         II[1]^5*II[2]*II[3]^2*II[4]*II[5])/4722366482869645213696 + 
       (1989319341838440881693672844295467796875*II[1]^2*II[2]^2*II[3]^2*
         II[4]*II[5])/75557863725914323419136 + 
       (796851409066810110329562842311859653125*II[1]^3*II[3]^3*II[4]*II[5])/
        75557863725914323419136 - (3174621270286010339612736516429833203125*
         II[2]*II[3]^3*II[4]*II[5])/604462909807314587353088 - 
       (407366711891609110346303644921875*II[1]^11*II[4]^2*II[5])/
        73786976294838206464 + (1068002499072387083451846461815078125*II[1]^8*
         II[2]*II[4]^2*II[5])/2361183241434822606848 - 
       (29738200796148267399301062676622578125*II[1]^5*II[2]^2*II[4]^2*II[5])/
        4722366482869645213696 + (394708413689065284812858636679018515625*
         II[1]^2*II[2]^3*II[4]^2*II[5])/37778931862957161709568 - 
       (35746921191636717097444093870816640625*II[1]^6*II[3]*II[4]^2*II[5])/
        9444732965739290427392 + (1422957852650819431574490788503697109375*
         II[1]^3*II[2]*II[3]*II[4]^2*II[5])/37778931862957161709568 - 
       (5668991194860578595219888719840433046875*II[2]^2*II[3]*II[4]^2*II[5])/
        604462909807314587353088 - (20433960196102194288298633979882598515625*
         II[1]*II[3]^2*II[4]^2*II[5])/1208925819614629174706176 + 
       (1017932040923157268025298585211951171875*II[1]^4*II[4]^3*II[5])/
        151115727451828646838272 - (4054376961240498088325770175668276171875*
         II[1]*II[2]*II[4]^3*II[5])/302231454903657293676544 - 
       (34413783648740420729361046875*II[1]^16*II[5]^2)/
        36893488147419103232 + (9532612145786324644140626390625*II[1]^13*
         II[2]*II[5]^2)/36893488147419103232 - 
       (5408129295109837088104931290546875*II[1]^10*II[2]^2*II[5]^2)/
        295147905179352825856 + (429870784998929298839038074062953125*II[1]^7*
         II[2]^3*II[5]^2)/1180591620717411303424 - 
       (59869896465032823909111225722047265625*II[1]^4*II[2]^4*II[5]^2)/
        37778931862957161709568 + (95382704284838441350109176074487734375*
         II[1]*II[2]^5*II[5]^2)/151115727451828646838272 - 
       (1774309772169945452127686735109375*II[1]^11*II[3]*II[5]^2)/
        295147905179352825856 + (4651746075998844523618227035766665625*
         II[1]^8*II[2]*II[3]*II[5]^2)/9444732965739290427392 - 
       (129526412896932427585160632240614140625*II[1]^5*II[2]^2*II[3]*
         II[5]^2)/18889465931478580854784 + 
       (1719174624144409104522578661844913203125*II[1]^2*II[2]^3*II[3]*
         II[5]^2)/151115727451828646838272 - 
       (155697740153322576232350099728783953125*II[1]^6*II[3]^2*II[5]^2)/
        75557863725914323419136 + (6197772831862399669238930689107037921875*
         II[1]^3*II[2]*II[3]^2*II[5]^2)/302231454903657293676544 - 
       (24691608044126929363819003550699011171875*II[2]^2*II[3]^2*II[5]^2)/
        4835703278458516698824704 - 
       (29667085699270018740170800042702552359375*II[1]*II[3]^3*II[5]^2)/
        4835703278458516698824704 + (1109917370643609156159208746427734375*
         II[1]^9*II[4]*II[5]^2)/9444732965739290427392 - 
       (92678095106350458413415627751341328125*II[1]^6*II[2]*II[4]*II[5]^2)/
        18889465931478580854784 + (3689173686901157827492649012278283671875*
         II[1]^3*II[2]^2*II[4]*II[5]^2)/151115727451828646838272 - 
       (4899149943827674523906928799478984765625*II[2]^3*II[4]*II[5]^2)/
        1208925819614629174706176 + 
       (13300980857414412521081788828891283203125*II[1]^4*II[3]*II[4]*
         II[5]^2)/604462909807314587353088 - 
       (52977197251012953434422400607776625703125*II[1]*II[2]*II[3]*II[4]*
         II[5]^2)/1208925819614629174706176 - 
       (113674050460213278821613547406798427421875*II[1]^2*II[4]^2*II[5]^2)/
        4835703278458516698824704 - (41266155586715848126732818301491796875*
         II[1]^7*II[5]^3)/75557863725914323419136 + 
       (11494758655823269017747094813326666796875*II[1]^4*II[2]*II[5]^3)/
        1208925819614629174706176 - 
       (45782991524188574670968505115454485546875*II[1]*II[2]^2*II[5]^3)/
        4835703278458516698824704 - 
       (165037899038402433521764038373565445703125*II[1]^2*II[3]*II[5]^3)/
        9671406556917033397649408 + 
       (7524992417774682941787669402405315153515625*II[4]*II[5]^3)/
        1237940039285380274899124224 + (839172943140406875*II[1]^23*II[6])/
        1125899906842624 - (5797716760627357190625*II[1]^20*II[2]*II[6])/
        9007199254740992 + (51995475410974476183928125*II[1]^17*II[2]^2*
         II[6])/288230376151711744 - (5822587740660710392263515625*II[1]^14*
         II[2]^3*II[6])/288230376151711744 + (4200922857826995858766755421875*
         II[1]^11*II[2]^4*II[6])/4611686018427387904 - 
       (550662961766386234857162355659375*II[1]^8*II[2]^5*II[6])/
        36893488147419103232 + (20443647298132967336306678440265625*II[1]^5*
         II[2]^6*II[6])/295147905179352825856 - 
       (58144442319332665629104736667828125*II[1]^2*II[2]^7*II[6])/
        1180591620717411303424 + (20897796571497019351051875*II[1]^18*II[3]*
         II[6])/576460752303423488 - (4207025548333971982640896875*II[1]^15*
         II[2]*II[3]*II[6])/288230376151711744 + 
       (15164045341393486833822154753125*II[1]^12*II[2]^2*II[3]*II[6])/
        9223372036854775808 - (1103664647868432865362650706328125*II[1]^9*
         II[2]^3*II[3]*II[6])/18446744073709551616 + 
       (368617326167236579046866428948646875*II[1]^6*II[2]^4*II[3]*II[6])/
        590295810358705651712 - (1467314536914159596798849550414703125*
         II[1]^3*II[2]^5*II[3]*II[6])/1180591620717411303424 + 
       (3897104833737184757718577612018078125*II[2]^6*II[3]*II[6])/
        37778931862957161709568 + (4211559970980441774501711279375*II[1]^13*
         II[3]^2*II[6])/18446744073709551616 - 
       (2389368450336129267601506088303125*II[1]^10*II[2]*II[3]^2*II[6])/
        73786976294838206464 + (569767944310212022603075964522030625*II[1]^7*
         II[2]^2*II[3]^2*II[6])/590295810358705651712 - 
       (26451417568100351936717214859361484375*II[1]^4*II[2]^3*II[3]^2*II[6])/
        4722366482869645213696 + (210708022113546164969148997434778078125*
         II[1]*II[2]^4*II[3]^2*II[6])/75557863725914323419136 + 
       (685066737086814428105870915043364125*II[1]^8*II[3]^3*II[6])/
        4722366482869645213696 - (19075551793926130480050846778483603125*
         II[1]^5*II[2]*II[3]^3*II[6])/4722366482869645213696 + 
       (759558386175557085219880815033468346875*II[1]^2*II[2]^2*II[3]^3*
         II[6])/75557863725914323419136 + 
       (912757199231826990910768248210716229375*II[1]^3*II[3]^4*II[6])/
        302231454903657293676544 - (3636384661648060159452932665306743159375*
         II[2]*II[3]^4*II[6])/2417851639229258349412352 - 
       (9050382439417971139441078125*II[1]^16*II[4]*II[6])/
        4611686018427387904 + (2506953620714972881884666609375*II[1]^13*II[2]*
         II[4]*II[6])/4611686018427387904 - 
       (1422267861570520800746058351328125*II[1]^10*II[2]^2*II[4]*II[6])/
        36893488147419103232 + (113050436693909774742995622231796875*II[1]^7*
         II[2]^3*II[4]*II[6])/147573952589676412928 - 
       (15745005417608022050996112101724609375*II[1]^4*II[2]^4*II[4]*II[6])/
        4722366482869645213696 + (25084412620270096777705484575377890625*
         II[1]*II[2]^5*II[4]*II[6])/18889465931478580854784 - 
       (466620464081697125053433720765625*II[1]^11*II[3]*II[4]*II[6])/
        36893488147419103232 + (1223348844994417961702316662137284375*II[1]^8*
         II[2]*II[3]*II[4]*II[6])/1180591620717411303424 - 
       (34063764900609976379939967979462734375*II[1]^5*II[2]^2*II[3]*II[4]*
         II[6])/2361183241434822606848 + 
       (452120602043173897868838680288834296875*II[1]^2*II[2]^3*II[3]*II[4]*
         II[6])/18889465931478580854784 - 
       (40946484300432608525198117551551421875*II[1]^6*II[3]^2*II[4]*II[6])/
        9444732965739290427392 + (1629933776640842294933641179990593578125*
         II[1]^3*II[2]*II[3]^2*II[4]*II[6])/37778931862957161709568 - 
       (6493572269004311287443443971424953828125*II[2]^2*II[3]^2*II[4]*II[6])/
        604462909807314587353088 - (7802058286428357251221316310239965265625*
         II[1]*II[3]^3*II[4]*II[6])/604462909807314587353088 + 
       (291893865831401596022599226778515625*II[1]^9*II[4]^2*II[6])/
        2361183241434822606848 - (24373135823860218393625641898555546875*
         II[1]^6*II[2]*II[4]^2*II[6])/4722366482869645213696 + 
       (970204775892374088553931982188353828125*II[1]^3*II[2]^2*II[4]^2*
         II[6])/37778931862957161709568 - 
       (1288412814694386273958259377115354296875*II[2]^3*II[4]^2*II[6])/
        302231454903657293676544 + (3497985258749789046574096862983304296875*
         II[1]^4*II[3]*II[4]^2*II[6])/151115727451828646838272 - 
       (13932314924164944920015809326849913359375*II[1]*II[2]*II[3]*II[4]^2*
         II[6])/302231454903657293676544 - 
       (9964933050472777590297724788933393984375*II[1]^2*II[4]^3*II[6])/
        604462909807314587353088 + (3353401132034937659675296171875*II[1]^14*
         II[5]*II[6])/36893488147419103232 - 
       (1209782343322252480258474324453125*II[1]^11*II[2]*II[5]*II[6])/
        73786976294838206464 + (3171686590712548138513611912756046875*II[1]^8*
         II[2]^2*II[5]*II[6])/4722366482869645213696 - 
       (29438070566341554652825264735151015625*II[1]^5*II[2]^3*II[5]*II[6])/
        4722366482869645213696 + (1172171206746112874308231024083017109375*
         II[1]^2*II[2]^4*II[5]*II[6])/151115727451828646838272 + 
       (1271360573275550731665086148581953125*II[1]^9*II[3]*II[5]*II[6])/
        4722366482869645213696 - (106158574188725676627039235857761484375*
         II[1]^6*II[2]*II[3]*II[5]*II[6])/9444732965739290427392 + 
       (4225781390402685008740469113500652265625*II[1]^3*II[2]^2*II[3]*II[5]*
         II[6])/75557863725914323419136 - 
       (5611754041222067953104298889785288359375*II[2]^3*II[3]*II[5]*II[6])/
        604462909807314587353088 + (15235671639417085897692193532229223359375*
         II[1]^4*II[3]^2*II[5]*II[6])/604462909807314587353088 - 
       (60682977355458204541317023855058939609375*II[1]*II[2]*II[3]^2*II[5]*
         II[6])/1208925819614629174706176 - 
       (32557389701046417829649787540890484375*II[1]^7*II[4]*II[5]*II[6])/
        9444732965739290427392 + (9068916820686708928033864381836962109375*
         II[1]^4*II[2]*II[4]*II[5]*II[6])/151115727451828646838272 - 
       (36120996726509191793519033577224192109375*II[1]*II[2]^2*II[4]*II[5]*
         II[6])/604462909807314587353088 - 
       (130208473022334877235804524894224757265625*II[1]^2*II[3]*II[4]*II[5]*
         II[6])/1208925819614629174706176 + 
       (5936925856228100306613494244778342433203125*II[4]^2*II[5]*II[6])/
        309485009821345068724781056 + 
       (16955887986800366816495922101293846640625*II[1]^5*II[5]^2*II[6])/
        1208925819614629174706176 - 
       (337579421872703790151460459448621371953125*II[1]^2*II[2]*II[5]^2*
         II[6])/4835703278458516698824704 + 
       (25858612387649180616981378795823026890390625*II[3]*II[5]^2*II[6])/
        1237940039285380274899124224 - (992500525570951158897042704671875*
         II[1]^12*II[6]^2)/590295810358705651712 + 
       (866849929327656671546488566962109375*II[1]^9*II[2]*II[6]^2)/
        4722366482869645213696 - (72381548518788623525876305014877828125*
         II[1]^6*II[2]^2*II[6]^2)/18889465931478580854784 + 
       (960411068453201418290738197861304765625*II[1]^3*II[2]^3*II[6]^2)/
        75557863725914323419136 - (3826213000928165830721181997183082578125*
         II[2]^4*II[6]^2)/2417851639229258349412352 - 
       (37293022407244037791222569015940753125*II[1]^7*II[3]*II[6]^2)/
        18889465931478580854784 + (10388033835370468592535693568234592578125*
         II[1]^4*II[2]*II[3]*II[6]^2)/302231454903657293676544 - 
       (41374964000474439433802294614377494765625*II[1]*II[2]^2*II[3]*
         II[6]^2)/1208925819614629174706176 - 
       (149147904743528601827388769764780234796875*II[1]^2*II[3]^2*II[6]^2)/
        4835703278458516698824704 + (4459178389322986397576819823633605859375*
         II[1]^5*II[4]*II[6]^2)/302231454903657293676544 - 
       (88779004315335237896635262270497643671875*II[1]^2*II[2]*II[4]*
         II[6]^2)/1208925819614629174706176 + 
       (6800479254953907757458820338654082655859375*II[3]*II[4]*II[6]^2)/
        309485009821345068724781056 - 
       (276592921668047553475927580289363931171875*II[1]^3*II[5]*II[6]^2)/
        4835703278458516698824704 + 
       (17630949853937107811595542086421803444921875*II[2]*II[5]*II[6]^2)/
        618970019642690137449562112 + 
       (14443475274672302827929590672913436894453125*II[1]*II[6]^3)/
        618970019642690137449562112 - (1411516555404245915625*II[1]^21*II[7])/
        18014398509481984 + (29473877193396058964165625*II[1]^18*II[2]*II[7])/
        576460752303423488 - (5933260437562308557722640625*II[1]^15*II[2]^2*
         II[7])/576460752303423488 + (7128583704174850193627429203125*
         II[1]^12*II[2]^3*II[7])/9223372036854775808 - 
       (1556474543409871320422680852734375*II[1]^9*II[2]^4*II[7])/
        73786976294838206464 + (103970020861363395134037650962078125*II[1]^6*
         II[2]^5*II[7])/590295810358705651712 - 
       (689767772958609181832430453346453125*II[1]^3*II[2]^6*II[7])/
        2361183241434822606848 + (785134553161525427358800150364140625*
         II[2]^7*II[7])/37778931862957161709568 - 
       (21442527255748436043490659375*II[1]^16*II[3]*II[7])/
        9223372036854775808 + (5939561375478288785873448928125*II[1]^13*II[2]*
         II[3]*II[7])/9223372036854775808 - 
       (3369683295876194807315135314359375*II[1]^10*II[2]^2*II[3]*II[7])/
        73786976294838206464 + (267842670850957534528499621133440625*II[1]^7*
         II[2]^3*II[3]*II[7])/295147905179352825856 - 
       (37303558387308289421280920589683203125*II[1]^4*II[2]^4*II[3]*II[7])/
        9444732965739290427392 + (59430768433422357489791583297909796875*
         II[1]*II[2]^5*II[3]*II[7])/37778931862957161709568 - 
       (1105532560071839867071731223471875*II[1]^11*II[3]^2*II[7])/
        147573952589676412928 + (2898396995695234230736049857364143125*
         II[1]^8*II[2]*II[3]^2*II[7])/4722366482869645213696 - 
       (80704938183179598505135654096814578125*II[1]^5*II[2]^2*II[3]^2*II[7])/
        9444732965739290427392 + (1071178174142441134612462707352530890625*
         II[1]^2*II[2]^3*II[3]^2*II[7])/75557863725914323419136 - 
       (32337232231994055980921014169033446875*II[1]^6*II[3]^3*II[7])/
        18889465931478580854784 + (1287229939907343842342668272415932178125*
         II[1]^3*II[2]*II[3]^3*II[7])/75557863725914323419136 - 
       (5128257500147421964423093425852624328125*II[2]^2*II[3]^3*II[7])/
        1208925819614629174706176 - 
       (18484878359200664997633754701071524321875*II[1]*II[3]^4*II[7])/
        4835703278458516698824704 + (1824103303291787503142110078125*II[1]^14*
         II[4]*II[7])/18446744073709551616 - 
       (658068482920302525215938465546875*II[1]^11*II[2]*II[4]*II[7])/
        36893488147419103232 + (1725258157859358955870637751729703125*II[1]^8*
         II[2]^2*II[4]*II[7])/2361183241434822606848 - 
       (16013016667439257867389621011988984375*II[1]^5*II[2]^3*II[4]*II[7])/
        2361183241434822606848 + (637609617053532076390077169582569140625*
         II[1]^2*II[2]^4*II[4]*II[7])/75557863725914323419136 + 
       (691564300782874764759671184449296875*II[1]^9*II[3]*II[4]*II[7])/
        2361183241434822606848 - (57745599192154875753615795311771015625*
         II[1]^6*II[2]*II[3]*II[4]*II[7])/4722366482869645213696 + 
       (2298639347860870480963993415376566484375*II[1]^3*II[2]^2*II[3]*II[4]*
         II[7])/37778931862957161709568 - 
       (3052547540397466543141567040029174453125*II[2]^3*II[3]*II[4]*II[7])/
        302231454903657293676544 + (8287535760220864695530906690634132890625*
         II[1]^4*II[3]^2*II[4]*II[7])/302231454903657293676544 - 
       (33008872461172063350883613201858296640625*II[1]*II[2]*II[3]^2*II[4]*
         II[7])/604462909807314587353088 - 
       (17709789345884266535708537359016015625*II[1]^7*II[4]^2*II[7])/
        9444732965739290427392 + (4933092170761284254565801457350369140625*
         II[1]^4*II[2]*II[4]^2*II[7])/151115727451828646838272 - 
       (19648234582711869409909834432262108203125*II[1]*II[2]^2*II[4]^2*
         II[7])/604462909807314587353088 - 
       (70827686310375856173528495537977077734375*II[1]^2*II[3]*II[4]^2*
         II[7])/1208925819614629174706176 + 
       (1076475571299806678409117865234904216015625*II[4]^3*II[7])/
        154742504910672534362390528 - (2052864376534527172681190298046875*
         II[1]^12*II[5]*II[7])/590295810358705651712 + 
       (1792971661127472069022011523524609375*II[1]^9*II[2]*II[5]*II[7])/
        4722366482869645213696 - (149712263120082071882496500477078203125*
         II[1]^6*II[2]^2*II[5]*II[7])/18889465931478580854784 + 
       (1986491271646933221712462781308338515625*II[1]^3*II[2]^3*II[5]*II[7])/
        75557863725914323419136 - (7914047406552267876721220225673420703125*
         II[2]^4*II[5]*II[7])/2417851639229258349412352 - 
       (77135995297182527973525733630858828125*II[1]^7*II[3]*II[5]*II[7])/
        18889465931478580854784 + (21486360607003800172384083275219511328125*
         II[1]^4*II[2]*II[3]*II[5]*II[7])/302231454903657293676544 - 
       (85578985407078045494297002109452112578125*II[1]*II[2]^2*II[3]*II[5]*
         II[7])/1208925819614629174706176 - 
       (308493956989894262549928654552044978671875*II[1]^2*II[3]^2*II[5]*
         II[7])/4835703278458516698824704 + 
       (9223257878449485606953850231041177109375*II[1]^5*II[4]*II[5]*II[7])/
        302231454903657293676544 - 
       (183628368005139699654035439908573253046875*II[1]^2*II[2]*II[4]*II[5]*
         II[7])/1208925819614629174706176 + 
       (14065948548516706918444224127648463570859375*II[3]*II[4]*II[5]*II[7])/
        309485009821345068724781056 - 
       (572098180280233885423450101959198208046875*II[1]^3*II[5]^2*II[7])/
        9671406556917033397649408 + 
       (36467434751650326242630767949518222744921875*II[2]*II[5]^2*II[7])/
        1237940039285380274899124224 + (882210383992876429901585434243359375*
         II[1]^10*II[6]*II[7])/9444732965739290427392 - 
       (52593310892597446071474412132829109375*II[1]^7*II[2]*II[6]*II[7])/
        9444732965739290427392 + (14649898889931738331426130100560171484375*
         II[1]^4*II[2]^2*II[6]*II[7])/302231454903657293676544 - 
       (19449866948127159934136554337742477890625*II[1]*II[2]^3*II[6]*II[7])/
        604462909807314587353088 + (10564824923769948631413180775247492578125*
         II[1]^5*II[3]*II[6]*II[7])/302231454903657293676544 - 
       (210337973762763254050606714465363164140625*II[1]^2*II[2]*II[3]*II[6]*
         II[7])/1208925819614629174706176 + 
       (16111905998318314909353517560445657086328125*II[3]^2*II[6]*II[7])/
        618970019642690137449562112 - 
       (150454392650281388235846604856371543828125*II[1]^3*II[4]*II[6]*II[7])/
        1208925819614629174706176 + 
       (9590461770060264407843449540208109223828125*II[2]*II[4]*II[6]*II[7])/
        154742504910672534362390528 + 
       (89623615841625249907885153907071565593359375*II[1]*II[5]*II[6]*II[7])/
        618970019642690137449562112 - 
       (267540475761892126838378689999690921875*II[1]^8*II[7]^2)/
        302231454903657293676544 + (14899236811002074628164142544761401484375*
         II[1]^5*II[2]*II[7]^2)/604462909807314587353088 - 
       (296632153795673659972243085559875963671875*II[1]^2*II[2]^2*II[7]^2)/
        4835703278458516698824704 - 
       (356461227345964483204172378390604365859375*II[1]^3*II[3]*II[7]^2)/
        4835703278458516698824704 + 
       (22722018973587740182899858041353645357734375*II[2]*II[3]*II[7]^2)/
        618970019642690137449562112 + 
       (48751307747816630719354148750505672125390625*II[1]*II[4]*II[7]^2)/
        618970019642690137449562112 + (4055287063676398515590625*II[1]^19*
         II[8])/576460752303423488 - (15487141296180165931040596875*II[1]^16*
         II[2]*II[8])/4611686018427387904 + (4289816480429995670942777615625*
         II[1]^13*II[2]^2*II[8])/9223372036854775808 - 
       (811234917057977540468542092515625*II[1]^10*II[2]^3*II[8])/
        36893488147419103232 + (193444139813897393052172270132528125*II[1]^7*
         II[2]^4*II[8])/590295810358705651712 - 
       (5388332022138540740686679402222203125*II[1]^4*II[2]^5*II[8])/
        4722366482869645213696 + (14307479885351777069368217428336828125*
         II[1]*II[2]^6*II[8])/37778931862957161709568 + 
       (2213249965455604341455379815625*II[1]^14*II[3]*II[8])/
        18446744073709551616 - (798457174631699254823408291409375*II[1]^11*
         II[2]*II[3]*II[8])/36893488147419103232 + 
       (2093314175476890600579346161716180625*II[1]^8*II[2]^2*II[3]*II[8])/
        2361183241434822606848 - (19429131381744074178234800961629296875*
         II[1]^5*II[2]^3*II[3]*II[8])/2361183241434822606848 + 
       (773633099184692043655047844207756828125*II[1]^2*II[2]^4*II[3]*II[8])/
        75557863725914323419136 + (839098473863794939188220076935059375*
         II[1]^9*II[3]^2*II[8])/4722366482869645213696 - 
       (70064679692372241071670624914542903125*II[1]^6*II[2]*II[3]^2*II[8])/
        9444732965739290427392 + (2789016156449470772844711492355777096875*
         II[1]^3*II[2]^2*II[3]^2*II[8])/75557863725914323419136 - 
       (3703757994071162208273930420472280015625*II[2]^3*II[3]^2*II[8])/
        604462909807314587353088 + (3351848386816370892782951862498140259375*
         II[1]^4*II[3]^3*II[8])/302231454903657293676544 - 
       (13350256404244854713512919404991746509375*II[1]*II[2]*II[3]^3*II[8])/
        604462909807314587353088 - (571869438884476743193931794921875*
         II[1]^12*II[4]*II[8])/147573952589676412928 + 
       (499470702940134712812681207035859375*II[1]^9*II[2]*II[4]*II[8])/
        1180591620717411303424 - (41705559898763976220181451524702578125*
         II[1]^6*II[2]^2*II[4]*II[8])/4722366482869645213696 + 
       (553379716508776840490024446284446015625*II[1]^3*II[2]^3*II[4]*II[8])/
        18889465931478580854784 - (2204627501244412604073887625089841328125*
         II[2]^4*II[4]*II[8])/604462909807314587353088 - 
       (21487884961217200996955970988080703125*II[1]^7*II[3]*II[4]*II[8])/
        4722366482869645213696 + (5985486236468433034559077884801478828125*
         II[1]^4*II[2]*II[3]*II[4]*II[8])/75557863725914323419136 - 
       (23839860343905017711341657525319549765625*II[1]*II[2]^2*II[3]*II[4]*
         II[8])/302231454903657293676544 - 
       (85937602843711190542944003883033353046875*II[1]^2*II[3]^2*II[4]*
         II[8])/1208925819614629174706176 + 
       (2569336159561387597359304345399614609375*II[1]^5*II[4]^2*II[8])/
        151115727451828646838272 - (51153617130602130060039976738608769921875*
         II[1]^2*II[2]*II[4]^2*II[8])/604462909807314587353088 + 
       (3918371396018868704105601208507515039609375*II[3]*II[4]^2*II[8])/
        154742504910672534362390528 + (934489528424751354573992179221140625*
         II[1]^10*II[5]*II[8])/9444732965739290427392 - 
       (55709951758012362521155367981574140625*II[1]^7*II[2]*II[5]*II[8])/
        9444732965739290427392 + (15518041068789911065702754359331328515625*
         II[1]^4*II[2]^2*II[5]*II[8])/302231454903657293676544 - 
       (20602451667612618088632272639463046171875*II[1]*II[2]^3*II[5]*II[8])/
        604462909807314587353088 + (11190888642610826715735186552192204421875*
         II[1]^5*II[3]*II[5]*II[8])/302231454903657293676544 - 
       (222802446432960453901642720745773682109375*II[1]^2*II[2]*II[3]*II[5]*
         II[8])/1208925819614629174706176 + 
       (17066685618761005199631651510256860418171875*II[3]^2*II[5]*II[8])/
        618970019642690137449562112 - 
       (159370208648234467389008916752940147421875*II[1]^3*II[4]*II[5]*II[8])/
        1208925819614629174706176 + 
       (10158785434041498880470748216366089833671875*II[2]*II[4]*II[5]*II[8])/
        154742504910672534362390528 + 
       (94934644970764087129722844618843335864140625*II[1]*II[5]^2*II[8])/
        1237940039285380274899124224 - 
       (137013152867038377292167868953818053125*II[1]^8*II[6]*II[8])/
        75557863725914323419136 + (7630215217684859661989229462786566765625*
         II[1]^5*II[2]*II[6]*II[8])/151115727451828646838272 - 
       (151911618171968016515636628141151483453125*II[1]^2*II[2]^2*II[6]*
         II[8])/1208925819614629174706176 - 
       (182551355845818484590298118123398801265625*II[1]^3*II[3]*II[6]*II[8])/
        1208925819614629174706176 + 
       (11636427899123053620234267949199623886765625*II[2]*II[3]*II[6]*II[8])/
        154742504910672534362390528 + 
       (24966578817749379130119197292806504327109375*II[1]*II[4]*II[6]*II[8])/
        154742504910672534362390528 + 
       (12934881520312310325847584120219837609375*II[1]^6*II[7]*II[8])/
        604462909807314587353088 - 
       (257445867551191637470533399464523249046875*II[1]^3*II[2]*II[7]*II[8])/
        1208925819614629174706176 + 
       (16410419689752199571496248842411828218046875*II[2]^2*II[7]*II[8])/
        309485009821345068724781056 + 
       (59151592477561299573940185618782082769078125*II[1]*II[3]*II[7]*II[8])/
        309485009821345068724781056 - 
       (670369298638076251503702398329489786265625*II[1]^4*II[8]^2)/
        9671406556917033397649408 + 
       (42720807117550101327903655852846761117515625*II[1]*II[2]*II[8]^2)/
        309485009821345068724781056 - (19375923043947968789932265625*II[1]^17*
         II[9])/36893488147419103232 + (13019600500109669344266591328125*
         II[1]^14*II[2]*II[9])/73786976294838206464 - 
       (4696907956183553781157981165546875*II[1]^11*II[2]^2*II[9])/
        295147905179352825856 + (4104591860931043103161779399269484375*
         II[1]^8*II[2]^3*II[9])/9444732965739290427392 - 
       (114289983056840361362339683264938984375*II[1]^5*II[2]^4*II[9])/
        37778931862957161709568 + (910161807209705103764989261780750078125*
         II[1]^2*II[2]^5*II[9])/302231454903657293676544 - 
       (5651422291650013117841069827734375*II[1]^12*II[3]*II[9])/
        1180591620717411303424 + (4935948525577786799627157496555546875*
         II[1]^9*II[2]*II[3]*II[9])/9444732965739290427392 - 
       (412149178744378238765763524155683515625*II[1]^6*II[2]^2*II[3]*II[9])/
        37778931862957161709568 + (5468694494930585020381674761082670078125*
         II[1]^3*II[2]^3*II[3]*II[9])/151115727451828646838272 - 
       (21786908927940966138253844326292276015625*II[2]^4*II[3]*II[9])/
        4835703278458516698824704 - (212350934820080075294706805865506640625*
         II[1]^7*II[3]^2*II[9])/75557863725914323419136 + 
       (59150698110278683373966938131943764140625*II[1]^4*II[2]*II[3]^2*
         II[9])/1208925819614629174706176 - 
       (235593937585421124475625440894625577890625*II[1]*II[2]^2*II[3]^2*
         II[9])/4835703278458516698824704 - 
       (283088607474967261133371375338977636953125*II[1]^2*II[3]^3*II[9])/
        9671406556917033397649408 + (2120270501952472902032469154076015625*
         II[1]^10*II[4]*II[9])/18889465931478580854784 - 
       (126400734339571779433675597856478515625*II[1]^7*II[2]*II[4]*II[9])/
        18889465931478580854784 + (35209001158482144481609241491881275390625*
         II[1]^4*II[2]^2*II[4]*II[9])/604462909807314587353088 - 
       (46745058656037277630676535050783232421875*II[1]*II[2]^3*II[4]*II[9])/
        1208925819614629174706176 + 
       (25391092241907842638529518955013408046875*II[1]^5*II[3]*II[4]*II[9])/
        604462909807314587353088 - 
       (505518159058760008853043263030562802734375*II[1]^2*II[2]*II[3]*II[4]*
         II[9])/2417851639229258349412352 + 
       (38722732221954254683429581355662272526796875*II[3]^2*II[4]*II[9])/
        1237940039285380274899124224 - 
       (361596274653592062678678102057903535546875*II[1]^3*II[4]^2*II[9])/
        4835703278458516698824704 + 
       (23049345191129934665119212165642540404296875*II[2]*II[4]^2*II[9])/
        618970019642690137449562112 - 
       (1182074266447971171312105754091828296875*II[1]^8*II[5]*II[9])/
        604462909807314587353088 + (65829307889503986440765027897983445859375*
         II[1]^5*II[2]*II[5]*II[9])/1208925819614629174706176 - 
       (1310610040105423260949406166991441128046875*II[1]^2*II[2]^2*II[5]*
         II[9])/9671406556917033397649408 - 
       (1574952875391161413659472039877035597734375*II[1]^3*II[3]*II[5]*
         II[9])/9671406556917033397649408 + 
       (100392711322923360238814457819566180627109375*II[2]*II[3]*II[5]*
         II[9])/1237940039285380274899124224 + 
       (215397934997174098556493537803617896041015625*II[1]*II[4]*II[5]*
         II[9])/1237940039285380274899124224 + 
       (53952981770293177385981001469970726015625*II[1]^6*II[6]*II[9])/
        2417851639229258349412352 - 
       (1073838378206120359241713167339541768828125*II[1]^3*II[2]*II[6]*
         II[9])/4835703278458516698824704 + 
       (68449878923920801209775133887650989417578125*II[2]^2*II[6]*II[9])/
        1237940039285380274899124224 + 
       (246728567571316483969314250668912233159296875*II[1]*II[3]*II[6]*
         II[9])/1237940039285380274899124224 - 
       (5460021437119891307769320659846266753515625*II[1]^4*II[7]*II[9])/
        38685626227668133590597632 + 
       (347952275170628318551869558882270692769140625*II[1]*II[2]*II[7]*
         II[9])/1237940039285380274899124224 + 
       (905883204625855800683899063177841606110546875*II[1]^2*II[8]*II[9])/
        2475880078570760549798248448 - 
       (25511442669459568174149910269485204591731640625*II[9]^2)/
        316912650057057350374175801344 + (2338096032997945946156352796875*
         II[1]^15*II[10])/73786976294838206464 - 
       (4213886714016752580231790381640625*II[1]^12*II[2]*II[10])/
        590295810358705651712 + (3680369010046019999273619589864453125*
         II[1]^9*II[2]^2*II[10])/9444732965739290427392 - 
       (102435738833209480996550811691961953125*II[1]^6*II[2]^3*II[10])/
        18889465931478580854784 + (4077561860808849211953377183404741171875*
         II[1]^3*II[2]^4*II[10])/302231454903657293676544 - 
       (3248939561322941747528767139905812421875*II[2]^5*II[10])/
        2417851639229258349412352 + (2655919627800661646213156073315984375*
         II[1]^10*II[3]*II[10])/18889465931478580854784 - 
       (158333606075385563848067585238555234375*II[1]^7*II[2]*II[3]*II[10])/
        18889465931478580854784 + (44103914752135230644338652351013362109375*
         II[1]^4*II[2]^2*II[3]*II[10])/604462909807314587353088 - 
       (58554342575630646284125659617363585390625*II[1]*II[2]^3*II[3]*II[10])/
        1208925819614629174706176 + 
       (31805690860868544346654981892491981453125*II[1]^5*II[3]^2*II[10])/
        1208925819614629174706176 - 
       (633228085514862677607839830808910251015625*II[1]^2*II[2]*II[3]^2*
         II[10])/4835703278458516698824704 + 
       (16168440377514743198749354421425697566734375*II[3]^3*II[10])/
        1237940039285380274899124224 - 
       (339957460759020270284144119255177640625*II[1]^8*II[4]*II[10])/
        151115727451828646838272 + (18932113266070007889423831247482105703125*
         II[1]^5*II[2]*II[4]*II[10])/302231454903657293676544 - 
       (376923566700866677310919980258690326640625*II[1]^2*II[2]^2*II[4]*
         II[10])/2417851639229258349412352 - 
       (452946977263002616316213112946259213203125*II[1]^3*II[3]*II[4]*
         II[10])/2417851639229258349412352 + 
       (28872340022270828308934885944949558955703125*II[2]*II[3]*II[4]*
         II[10])/309485009821345068724781056 + 
       (61947150775330444012641157905245588138671875*II[1]*II[4]^2*II[10])/
        618970019642690137449562112 + 
       (59001214135391629221766128098650487578125*II[1]^6*II[5]*II[10])/
        2417851639229258349412352 - 
       (1174314484911684018663876419275865409140625*II[1]^3*II[2]*II[5]*
         II[10])/4835703278458516698824704 + 
       (74854545986527386451296220093026614150390625*II[2]^2*II[5]*II[10])/
        1237940039285380274899124224 + 
       (269814281622795986468940766282657827843984375*II[1]*II[3]*II[5]*
         II[10])/1237940039285380274899124224 - 
       (2886757746155861830595328059862423964453125*II[1]^4*II[6]*II[10])/
        19342813113834066795298816 + 
       (183965198131706270807958717364781483858203125*II[1]*II[2]*II[6]*
         II[10])/618970019642690137449562112 + 
       (935223551357569125034435224912007950322265625*II[1]^2*II[7]*II[10])/
        2475880078570760549798248448 - 
       (3233687250653830678974030304170185283400546875*II[8]*II[10])/
        19807040628566084398385987584 - (1764837396543813199176017933859375*
         II[1]^13*II[11])/1180591620717411303424 + 
       (4005029909243666518738793741643046875*II[1]^10*II[2]*II[11])/
        18889465931478580854784 - (238759710330344294869378040480462296875*
         II[1]^7*II[2]^2*II[11])/37778931862957161709568 + 
       (22168798110862808433088461442288512890625*II[1]^4*II[2]^3*II[11])/
        604462909807314587353088 - (88296675536401978476424549633527302578125*
         II[1]*II[2]^4*II[11])/4835703278458516698824704 - 
       (861225932304134880181740144756430903125*II[1]^8*II[3]*II[11])/
        302231454903657293676544 + (47961364193767908988269048730277446640625*
         II[1]^5*II[2]*II[3]*II[11])/604462909807314587353088 - 
       (954873151477716837703235566625386256953125*II[1]^2*II[2]^2*II[3]*
         II[11])/4835703278458516698824704 - 
       (1147465840226903082169960507549057981265625*II[1]^3*II[3]^2*II[11])/
        9671406556917033397649408 + 
       (73143267381002646033477892878304542260390625*II[2]*II[3]^2*II[11])/
        1237940039285380274899124224 + 
       (34317033363272593365780645585908072578125*II[1]^6*II[4]*II[11])/
        1208925819614629174706176 - 
       (683019655164336820159143930426655610390625*II[1]^3*II[2]*II[4]*
         II[11])/2417851639229258349412352 + 
       (43537848349095583599116403727635983937890625*II[2]^2*II[4]*II[11])/
        618970019642690137449562112 + 
       (156932797210223492273947619789107008311484375*II[1]*II[3]*II[4]*
         II[11])/618970019642690137449562112 - 
       (6384469520739381001720709666109992926171875*II[1]^4*II[5]*II[11])/
        38685626227668133590597632 + 
       (406864829932370583603893750292518764023046875*II[1]*II[2]*II[5]*
         II[11])/1237940039285380274899124224 + 
       (1000000940305934470795429723174961956593984375*II[1]^2*II[6]*II[11])/
        2475880078570760549798248448 - 
       (6751654699243423080606296523782692060726171875*II[7]*II[11])/
        39614081257132168796771975168 + (999783872963011963525307392768359375*
         II[1]^11*II[12])/18889465931478580854784 - 
       (655289112920664595108748782370929453125*II[1]^8*II[2]*II[12])/
        151115727451828646838272 + (36492649708312301367423310386179684765625*
         II[1]^5*II[2]^2*II[12])/604462909807314587353088 - 
       (242179349327635714629363464130357071484375*II[1]^2*II[2]^3*II[12])/
        2417851639229258349412352 + 
       (43866132677866280983958108200722701953125*II[1]^6*II[3]*II[12])/
        1208925819614629174706176 - 
       (873077425375660976012914361631373372265625*II[1]^3*II[2]*II[3]*
         II[12])/2417851639229258349412352 + 
       (55652732501562458751397580699419686434765625*II[2]^2*II[3]*II[12])/
        618970019642690137449562112 + 
       (200601073341982716267175039691434837599609375*II[1]*II[3]^2*II[12])/
        1237940039285380274899124224 - 
       (1873703031497416191324022443039200818359375*II[1]^4*II[4]*II[12])/
        9671406556917033397649408 + 
       (119405983289737539209265971095276753787109375*II[1]*II[2]*II[4]*
         II[12])/309485009821345068724781056 + 
       (1115943079026918762185002599718383376376953125*II[1]^2*II[5]*II[12])/
        2475880078570760549798248448 - 
       (3642691171912461151840052036096094661587890625*II[6]*II[12])/
        19807040628566084398385987584 - 
       (805533557091475377565905745641103828125*II[1]^9*II[13])/
        604462909807314587353088 + 
       (134524104034276388053506259522064339296875*II[1]^6*II[2]*II[13])/
        2417851639229258349412352 - 
       (2677454658676013900653628300968677210234375*II[1]^3*II[2]^2*II[13])/
        9671406556917033397649408 + 
       (56889712680323914570617931512900488811328125*II[2]^3*II[13])/
        1237940039285380274899124224 - 
       (9653319709049770568624195099203695596015625*II[1]^4*II[3]*II[13])/
        38685626227668133590597632 + 
       (615179686503925108195662985216144201336640625*II[1]*II[2]*II[3]*
         II[13])/1237940039285380274899124224 + 
       (1320001250230153660581177144433242694365234375*II[1]^2*II[4]*II[13])/
        2475880078570760549798248448 - 
       (16384015409837396299777408894736904735486328125*II[5]*II[13])/
        79228162514264337593543950336 + 
       (53480936711659308492241910768296728515625*II[1]^7*II[14])/
        2417851639229258349412352 - 
       (7448603564772136103453968192867258154296875*II[1]^4*II[2]*II[14])/
        19342813113834066795298816 + 
       (474678055103562134877723119665840012060546875*II[1]*II[2]^2*II[14])/
        1237940039285380274899124224 + 
       (1711112932812846261741008808013250643017578125*II[1]^2*II[3]*II[14])/
        2475880078570760549798248448 - 
       (4876195080592954540753714894662447731982421875*II[4]*II[14])/
        19807040628566084398385987584 - 
       (8335280612046818707697758216915432880859375*II[1]^5*II[15])/
        38685626227668133590597632 + 
       (2655190194966526927048882657807738699951171875*II[1]^2*II[2]*II[15])/
        2475880078570760549798248448 - 
       (12711737167413978853415331879895829599189453125*II[3]*II[15])/
        39614081257132168796771975168 + 
       (2487409062646616769835869718215634502607421875*II[1]^3*II[16])/
        2475880078570760549798248448 - 
       (9909731292362189804961085241019506440869140625*II[2]*II[16])/
        19807040628566084398385987584 - 
       (447401089957855374617269935680122280722998046875*II[1]*II[17])/
        316912650057057350374175801344, A[36] -> (-27*II[1]^35)/34359738368 + 
       (883575*II[1]^32*II[2])/549755813888 - (465644025*II[1]^29*II[2]^2)/
        274877906944 + (4229828150625*II[1]^26*II[2]^3)/4398046511104 - 
       (5298750676366875*II[1]^23*II[2]^4)/17592186044416 + 
       (14678796997307086875*II[1]^20*II[2]^5)/281474976710656 - 
       (5493637067790696103125*II[1]^17*II[2]^6)/1125899906842624 + 
       (2111377403060329548684375*II[1]^14*II[2]^7)/9007199254740992 - 
       (762195085735062708485859375*II[1]^11*II[2]^8)/144115188075855872 + 
       (111065173883306986999598971875*II[1]^8*II[2]^9)/2305843009213693952 - 
       (618724229260988942619509953125*II[1]^5*II[2]^10)/
        4611686018427387904 + (4480524800269038531740574140625*II[1]^2*
         II[2]^11)/73786976294838206464 - (115041465*II[1]^30*II[3])/
        549755813888 + (1718144279775*II[1]^27*II[2]*II[3])/4398046511104 - 
       (19253307945997125*II[1]^24*II[2]^2*II[3])/70368744177664 + 
       (12659305819521178125*II[1]^21*II[2]^3*II[3])/140737488355328 - 
       (33105255792678216118125*II[1]^18*II[2]^4*II[3])/2251799813685248 + 
       (10675731881503346336476875*II[1]^15*II[2]^5*II[3])/9007199254740992 - 
       (6418397338620876259035328125*II[1]^12*II[2]^6*II[3])/
        144115188075855872 + (400626340021209194351357023125*II[1]^9*II[2]^7*
         II[3])/576460752303423488 - (33464918710069895726130596653125*
         II[1]^6*II[2]^8*II[3])/9223372036854775808 + 
       (296109546472875577794059244796875*II[1]^3*II[2]^9*II[3])/
        73786976294838206464 - (235987993614930097935514771940625*II[2]^10*
         II[3])/1180591620717411303424 - (2802219923858355*II[1]^25*II[3]^2)/
        140737488355328 + (12515412206621653875*II[1]^22*II[2]*II[3]^2)/
        562949953421312 - (18908535563186353882875*II[1]^19*II[2]^2*II[3]^2)/
        2251799813685248 + (192843106536679959437240625*II[1]^16*II[2]^3*
         II[3]^2)/144115188075855872 - (26733053392522891531222730625*
         II[1]^13*II[2]^4*II[3]^2)/288230376151711744 + 
       (6070361462303943260050571851875*II[1]^10*II[2]^5*II[3]^2)/
        2305843009213693952 - (120680826738074394733929431626875*II[1]^7*
         II[2]^6*II[3]^2)/4611686018427387904 + 
       (9607548350417038805980607477653125*II[1]^4*II[2]^7*II[3]^2)/
        147573952589676412928 - (38275494038122345027192059428671875*II[1]*
         II[2]^8*II[3]^2)/2361183241434822606848 - 
       (4562442441322194411675*II[1]^20*II[3]^3)/9007199254740992 + 
       (40996131041703321234048375*II[1]^17*II[2]*II[3]^3)/
        144115188075855872 - (13788791904319068270457679625*II[1]^14*II[2]^2*
         II[3]^3)/288230376151711744 + (3318697885350967459391487515625*
         II[1]^11*II[2]^3*II[3]^3)/1152921504606846976 - 
       (2176249431280669113890553226511625*II[1]^8*II[2]^4*II[3]^3)/
        36893488147419103232 + (48495019693613649352770143124410625*II[1]^5*
         II[2]^5*II[3]^3)/147573952589676412928 - 
       (321918408616648177259107846242665625*II[1]^2*II[2]^6*II[3]^3)/
        1180591620717411303424 - (3319902643569522377380623225*II[1]^15*
         II[3]^4)/1152921504606846976 + (11976899135661772278151592145375*
         II[1]^12*II[2]*II[3]^4)/18446744073709551616 - 
       (2616646833994057582987385357766525*II[1]^9*II[2]^2*II[3]^4)/
        73786976294838206464 + (291437196068277017184913324283840625*II[1]^6*
         II[2]^3*II[3]^4)/590295810358705651712 - 
       (5802250611620931471840644937889711875*II[1]^3*II[2]^4*II[3]^4)/
        4722366482869645213696 + (9248427351514007254113848829778168125*
         II[2]^5*II[3]^4)/75557863725914323419136 - 
       (377595026018760160473843389003595*II[1]^10*II[3]^5)/
        147573952589676412928 + (90083242734720294015549220807369575*II[1]^7*
         II[2]*II[3]^5)/590295810358705651712 - 
       (12550578768780760425705373737186741675*II[1]^4*II[2]^2*II[3]^5)/
        9444732965739290427392 + (33333830898244022510835534339492076875*
         II[1]*II[2]^3*II[3]^5)/37778931862957161709568 - 
       (3016665278328596491893956959776385755*II[1]^5*II[3]^6)/
        18889465931478580854784 + (120152345598890741022707786418397946925*
         II[1]^2*II[2]*II[3]^6)/151115727451828646838272 - 
       (82187814963519222978004199403939688455*II[3]^7)/
        2417851639229258349412352 + (536175399375*II[1]^28*II[4])/
        17592186044416 - (1668685077934875*II[1]^25*II[2]*II[4])/
        35184372088832 + (7450998238544371875*II[1]^22*II[2]^2*II[4])/
        281474976710656 - (3752018749589056340625*II[1]^19*II[2]^3*II[4])/
        562949953421312 + (114792767969208344685140625*II[1]^16*II[2]^4*
         II[4])/144115188075855872 - (3182587775223582655411453125*II[1]^13*
         II[2]^5*II[4])/72057594037927936 + (1204455332008750794342385640625*
         II[1]^10*II[2]^6*II[4])/1152921504606846976 - 
       (10262075253506527436260083703125*II[1]^7*II[2]^7*II[4])/
        1152921504606846976 + (5718815816381120649436451539453125*II[1]^4*
         II[2]^8*II[4])/295147905179352825856 - 
       (2531459305259083613407088344921875*II[1]*II[2]^9*II[4])/
        590295810358705651712 + (1175464883248621875*II[1]^23*II[3]*II[4])/
        281474976710656 - (8148068205219269105625*II[1]^20*II[2]*II[3]*II[4])/
        2251799813685248 + (73211316518340444587653125*II[1]^17*II[2]^2*II[3]*
         II[4])/72057594037927936 - (8207860145341835884840790625*II[1]^14*
         II[2]^3*II[3]*II[4])/72057594037927936 + 
       (5926351680483207529951407796875*II[1]^11*II[2]^4*II[3]*II[4])/
        1152921504606846976 - (777240613399008202803301528884375*II[1]^8*
         II[2]^5*II[3]*II[4])/9223372036854775808 + 
       (28866294608148036033378178290890625*II[1]^5*II[2]^6*II[3]*II[4])/
        73786976294838206464 - (82122453347437238047314722798203125*II[1]^2*
         II[2]^7*II[3]*II[4])/295147905179352825856 + 
       (29410399585106896882246875*II[1]^18*II[3]^2*II[4])/
        288230376151711744 - (5928606311412112493730901875*II[1]^15*II[2]*
         II[3]^2*II[4])/144115188075855872 + 
       (21387761412368808095765470378125*II[1]^12*II[2]^2*II[3]^2*II[4])/
        4611686018427387904 - (1557547804638189505839251321893125*II[1]^9*
         II[2]^3*II[3]^2*II[4])/9223372036854775808 + 
       (520427888580609961925561630473921875*II[1]^6*II[2]^4*II[3]^2*II[4])/
        295147905179352825856 - (2072243994036982109624650578353578125*
         II[1]^3*II[2]^5*II[3]^2*II[4])/590295810358705651712 + 
       (5505037870578221831254867413936703125*II[2]^6*II[3]^2*II[4])/
        18889465931478580854784 + (1979556562655047327068301078125*II[1]^13*
         II[3]^3*II[4])/4611686018427387904 - 
       (1123811254554983053869740474919375*II[1]^10*II[2]*II[3]^3*II[4])/
        18446744073709551616 + (268107422982310426182846762057271875*II[1]^7*
         II[2]^2*II[3]^3*II[4])/147573952589676412928 - 
       (12451049729592293117836226896855003125*II[1]^4*II[2]^3*II[3]^3*II[4])/
        1180591620717411303424 + (99208264514093218322530326926913234375*
         II[1]*II[2]^4*II[3]^3*II[4])/18889465931478580854784 + 
       (966955911880349924840162612877553125*II[1]^8*II[3]^4*II[4])/
        4722366482869645213696 - (26934703754189144448021008292197398125*
         II[1]^5*II[2]*II[3]^4*II[4])/4722366482869645213696 + 
       (1072794058582797797479143022788384121875*II[1]^2*II[2]^2*II[3]^4*
         II[4])/75557863725914323419136 + 
       (257812905801590544298090537514117356875*II[1]^3*II[3]^5*II[4])/
        75557863725914323419136 - (1027351653688234422972289500747803404875*
         II[2]*II[3]^5*II[4])/604462909807314587353088 - 
       (836562715295030521875*II[1]^21*II[4]^2)/4503599627370496 + 
       (17507330155454534605546875*II[1]^18*II[2]*II[4]^2)/
        144115188075855872 - (3529058060791708968849046875*II[1]^15*II[2]^2*
         II[4]^2)/144115188075855872 + (4243691842607315341933697109375*
         II[1]^12*II[2]^3*II[4]^2)/2305843009213693952 - 
       (927123729306016288521141870328125*II[1]^9*II[2]^4*II[4]^2)/
        18446744073709551616 + (61956218400795880571366392968984375*II[1]^6*
         II[2]^5*II[4]^2)/147573952589676412928 - 
       (411161839585755135406375415216484375*II[1]^3*II[2]^6*II[4]^2)/
        590295810358705651712 + (468117306515132052842850273235546875*II[2]^7*
         II[4]^2)/9444732965739290427392 - (12749250824207679562732153125*
         II[1]^16*II[3]*II[4]^2)/2305843009213693952 + 
       (3535008168226795981128671484375*II[1]^13*II[2]*II[3]*II[4]^2)/
        2305843009213693952 - (2006835546228140776042056490453125*II[1]^10*
         II[2]^2*II[3]*II[4]^2)/18446744073709551616 + 
       (159589268123858609336633330948671875*II[1]^7*II[2]^3*II[3]*II[4]^2)/
        73786976294838206464 - (22234158536670699733012292226615234375*
         II[1]^4*II[2]^4*II[3]*II[4]^2)/2361183241434822606848 + 
       (35431678695588555228532877493026015625*II[1]*II[2]^5*II[3]*II[4]^2)/
        9444732965739290427392 - (658283152316638795261373000840625*II[1]^11*
         II[3]^2*II[4]^2)/36893488147419103232 + 
       (1726725707140718538581153779205859375*II[1]^8*II[2]*II[3]^2*II[4]^2)/
        1180591620717411303424 - (48098030234755743572750467153667859375*
         II[1]^5*II[2]^2*II[3]^2*II[4]^2)/2361183241434822606848 + 
       (638571032660074574325539318241571171875*II[1]^2*II[2]^3*II[3]^2*
         II[4]^2)/18889465931478580854784 - 
       (19270034775374887999345882681987115625*II[1]^6*II[3]^3*II[4]^2)/
        4722366482869645213696 + (767304550208303156227765058893087734375*
         II[1]^3*II[2]*II[3]^3*II[4]^2)/18889465931478580854784 - 
       (3057606045960563808515579230828091671875*II[2]^2*II[3]^3*II[4]^2)/
        302231454903657293676544 - (11020422371216467035669084802518859490625*
         II[1]*II[3]^4*II[4]^2)/1208925819614629174706176 + 
       (361779140222857569436523578125*II[1]^14*II[4]^3)/
        4611686018427387904 - (130613986793268099146746039921875*II[1]^11*
         II[2]*II[4]^3)/9223372036854775808 + 
       (342608043002442300788649742163953125*II[1]^8*II[2]^2*II[4]^3)/
        590295810358705651712 - (3181109571007328313965280934307109375*
         II[1]^5*II[2]^3*II[4]^3)/590295810358705651712 + 
       (126701226981363596979351460931699765625*II[1]^2*II[2]^4*II[4]^3)/
        18889465931478580854784 + (137312827463882366266979639002246875*
         II[1]^9*II[3]*II[4]^3)/590295810358705651712 - 
       (11470352412541028838098632253885390625*II[1]^6*II[2]*II[3]*II[4]^3)/
        1180591620717411303424 + (456731429077609660886760968602361484375*
         II[1]^3*II[2]^2*II[3]*II[4]^3)/9444732965739290427392 - 
       (606670221820965881133682538959762265625*II[2]^3*II[3]*II[4]^3)/
        75557863725914323419136 + (1646554984343952391588922627356113890625*
         II[1]^4*II[3]^2*II[4]^3)/75557863725914323419136 - 
       (6559803642636853171433568014638284140625*II[1]*II[2]*II[3]^2*II[4]^3)/
        151115727451828646838272 - (3517371104739385754474416433742890625*
         II[1]^7*II[4]^4)/4722366482869645213696 + 
       (980098386510497732697046719750759140625*II[1]^4*II[2]*II[4]^4)/
        75557863725914323419136 - (3904661994374065251422706898747039453125*
         II[1]*II[2]^2*II[4]^4)/302231454903657293676544 - 
       (14074410057302751396132111456734245546875*II[1]^2*II[3]*II[4]^4)/
        604462909807314587353088 + 
       (128364913696735682983699172933715980859375*II[4]^5)/
        77371252455336267181195264 - (1213793869105125*II[1]^26*II[5])/
        281474976710656 + (3048277784911734375*II[1]^23*II[2]*II[5])/
        562949953421312 - (21127083671716712353125*II[1]^20*II[2]^2*II[5])/
        9007199254740992 + (63272745866786611866046875*II[1]^17*II[2]^3*
         II[5])/144115188075855872 - (21280317524610563703275578125*II[1]^14*
         II[2]^4*II[5])/576460752303423488 + (3072980541022710456645553921875*
         II[1]^11*II[2]^5*II[5])/2305843009213693952 - 
       (671697206504731465487316797765625*II[1]^8*II[2]^6*II[5])/
        36893488147419103232 + (10691300931930842479732119700546875*II[1]^5*
         II[2]^7*II[5])/147573952589676412928 - 
       (212911153992509551670485489149140625*II[1]^2*II[2]^8*II[5])/
        4722366482869645213696 - (3643740702399542889375*II[1]^21*II[3]*
         II[5])/9007199254740992 + (76254516804525860092359375*II[1]^18*II[2]*
         II[3]*II[5])/288230376151711744 - (15371039420247949641574284375*
         II[1]^15*II[2]^2*II[3]*II[5])/288230376151711744 + 
       (18483652333973681699051754421875*II[1]^12*II[2]^3*II[3]*II[5])/
        4611686018427387904 - (4038140674559590950160134640940625*II[1]^9*
         II[2]^4*II[3]*II[5])/36893488147419103232 + 
       (269853811889827868365272498406546875*II[1]^6*II[2]^5*II[3]*II[5])/
        295147905179352825856 - (1790838453838022865648733809976171875*
         II[1]^3*II[2]^6*II[3]*II[5])/1180591620717411303424 + 
       (2038911078114184073609740395843984375*II[2]^7*II[3]*II[5])/
        18889465931478580854784 - (55530206691048859817659775625*II[1]^16*
         II[3]^2*II[5])/9223372036854775808 + 
       (15396941383975298857469489296875*II[1]^13*II[2]*II[3]^2*II[5])/
        9223372036854775808 - (8740888309509754086700623302315625*II[1]^10*
         II[2]^2*II[3]^2*II[5])/73786976294838206464 + 
       (695100109747265104345369921508484375*II[1]^7*II[2]^3*II[3]^2*II[5])/
        295147905179352825856 - (96842126752663872538284003722745421875*
         II[1]^4*II[2]^4*II[3]^2*II[5])/9444732965739290427392 + 
       (154324657670809477619752653106583578125*II[1]*II[2]^5*II[3]^2*II[5])/
        37778931862957161709568 - (955730219932517365474146187554375*II[1]^11*
         II[3]^3*II[5])/73786976294838206464 + 
       (2506950719329670372342895787183640625*II[1]^8*II[2]*II[3]^3*II[5])/
        2361183241434822606848 - (69831226242629668080647595550698215625*
         II[1]^5*II[2]^2*II[3]^3*II[5])/4722366482869645213696 + 
       (927110625783039690316761650984878078125*II[1]^2*II[2]^3*II[3]^3*
         II[5])/37778931862957161709568 - 
       (83931724116600277486274726283146008125*II[1]^6*II[3]^4*II[5])/
        37778931862957161709568 + (3342037976010467312314655357815164046875*
         II[1]^3*II[2]*II[3]^4*II[5])/151115727451828646838272 - 
       (13317573882517034886941826211567857196875*II[2]^2*II[3]^4*II[5])/
        2417851639229258349412352 - (9600013120040856591017350435806432506625*
         II[1]*II[3]^5*II[5])/2417851639229258349412352 + 
       (8641883136786341962471875*II[1]^19*II[4]*II[5])/288230376151711744 - 
       (33055104066421214256860390625*II[1]^16*II[2]*II[4]*II[5])/
        2305843009213693952 + (9165070731587061461734081546875*II[1]^13*
         II[2]^2*II[4]*II[5])/4611686018427387904 - 
       (1734329136879858817392195273046875*II[1]^10*II[2]^3*II[4]*II[5])/
        18446744073709551616 + (413754019852990080164519230952484375*II[1]^7*
         II[2]^4*II[4]*II[5])/295147905179352825856 - 
       (11528898134429332447676547470889609375*II[1]^4*II[2]^5*II[4]*II[5])/
        2361183241434822606848 + (30620106733250830287851279356968984375*
         II[1]*II[2]^6*II[4]*II[5])/18889465931478580854784 + 
       (4727253909972008285445030946875*II[1]^14*II[3]*II[4]*II[5])/
        9223372036854775808 - (1706690533399176810258324253828125*II[1]^11*
         II[2]*II[3]*II[4]*II[5])/18446744073709551616 + 
       (4476746555614128488293166188762321875*II[1]^8*II[2]^2*II[3]*II[4]*
         II[5])/1180591620717411303424 - 
       (41566505622382344839532344405007890625*II[1]^5*II[2]^3*II[3]*II[4]*
         II[5])/1180591620717411303424 + 
       (1655562860775117187381083145729788984375*II[1]^2*II[2]^4*II[3]*II[4]*
         II[5])/37778931862957161709568 + 
       (1794221647278460486514420355195958125*II[1]^9*II[3]^2*II[4]*II[5])/
        2361183241434822606848 - (149879302489996000942117473047252109375*
         II[1]^6*II[2]*II[3]^2*II[4]*II[5])/4722366482869645213696 + 
       (5967958025515322645081018532886403390625*II[1]^3*II[2]^2*II[3]^2*
         II[4]*II[5])/37778931862957161709568 - 
       (7927158095163105672956991168164393671875*II[2]^3*II[3]^2*II[4]*II[5])/
        302231454903657293676544 + (7171662681601290992966065580806736878125*
         II[1]^4*II[3]^3*II[4]*II[5])/151115727451828646838272 - 
       (28571591432574093056514628647868498828125*II[1]*II[2]*II[3]^3*II[4]*
         II[5])/302231454903657293676544 - 
       (1222100135674827331038910934765625*II[1]^12*II[4]^2*II[5])/
        147573952589676412928 + (1068002499072387083451846461815078125*
         II[1]^9*II[2]*II[4]^2*II[5])/1180591620717411303424 - 
       (89214602388444802197903188029867734375*II[1]^6*II[2]^2*II[4]^2*II[5])/
        4722366482869645213696 + (1184125241067195854438575910037055546875*
         II[1]^3*II[2]^3*II[4]^2*II[5])/18889465931478580854784 - 
       (4718564861442875745738799164298702734375*II[2]^4*II[4]^2*II[5])/
        604462909807314587353088 - (45960327246390064839570977833907109375*
         II[1]^7*II[3]*II[4]^2*II[5])/4722366482869645213696 + 
       (12806620673857374884170417096533273984375*II[1]^4*II[2]*II[3]*II[4]^2*
         II[5])/75557863725914323419136 - 
       (51020920753745207356978998478563897421875*II[1]*II[2]^2*II[3]*II[4]^2*
         II[5])/302231454903657293676544 - 
       (183905641764919748594687705818943386640625*II[1]^2*II[3]^2*II[4]^2*
         II[5])/1208925819614629174706176 + 
       (1832277673661683082445537453381512109375*II[1]^5*II[4]^3*II[5])/
        75557863725914323419136 - (36489392651164482794931931581014485546875*
         II[1]^2*II[2]*II[4]^3*II[5])/302231454903657293676544 + 
       (2795502745542266119163407904871695012109375*II[3]*II[4]^3*II[5])/
        77371252455336267181195264 - (18219061931686105092014671875*II[1]^17*
         II[5]^2)/18446744073709551616 + (12256215616010988828180805359375*
         II[1]^14*II[2]*II[5]^2)/36893488147419103232 - 
       (4424833059635321253904034692265625*II[1]^11*II[2]^2*II[5]^2)/
        147573952589676412928 + (3868837064990363689551342666566578125*
         II[1]^8*II[2]^3*II[5]^2)/4722366482869645213696 - 
       (107765813637059083036400206299685078125*II[1]^5*II[2]^4*II[5]^2)/
        18889465931478580854784 + (858444338563545972150982584670389609375*
         II[1]^2*II[2]^5*II[5]^2)/151115727451828646838272 - 
       (5322929316509836356383060205328125*II[1]^12*II[3]*II[5]^2)/
        590295810358705651712 + (4651746075998844523618227035766665625*
         II[1]^9*II[2]*II[3]*II[5]^2)/4722366482869645213696 - 
       (388579238690797282755481896721842421875*II[1]^6*II[2]^2*II[3]*
         II[5]^2)/18889465931478580854784 + 
       (5157523872433227313567735985534739609375*II[1]^3*II[2]^3*II[3]*
         II[5]^2)/75557863725914323419136 - 
       (20551972784842791861194466744679129921875*II[2]^4*II[3]*II[5]^2)/
        2417851639229258349412352 - (200182808768557598013021556794150796875*
         II[1]^7*II[3]^2*II[5]^2)/37778931862957161709568 + 
       (55779955486761597023150376201963341296875*II[1]^4*II[2]*II[3]^2*
         II[5]^2)/604462909807314587353088 - 
       (222224472397142364274371031956291100546875*II[1]*II[2]^2*II[3]^2*
         II[5]^2)/2417851639229258349412352 - 
       (267003771293430168661537200384322971234375*II[1]^2*II[3]^3*II[5]^2)/
        4835703278458516698824704 + (1997851267158496481086575743569921875*
         II[1]^10*II[4]*II[5]^2)/9444732965739290427392 - 
       (119157550851022017960105807108867421875*II[1]^7*II[2]*II[4]*II[5]^2)/
        9444732965739290427392 + (33202563182110420447433841110504553046875*
         II[1]^4*II[2]^2*II[4]*II[5]^2)/302231454903657293676544 - 
       (44092349494449070715162359195310862890625*II[1]*II[2]^3*II[4]*
         II[5]^2)/604462909807314587353088 + 
       (23941765543345942537947219892004309765625*II[1]^5*II[3]*II[4]*
         II[5]^2)/302231454903657293676544 - 
       (476794775259116580909801605469989631328125*II[1]^2*II[2]*II[3]*II[4]*
         II[5]^2)/1208925819614629174706176 + 
       (36527904903367308080300524404341174216015625*II[3]^2*II[4]*II[5]^2)/
        618970019642690137449562112 - 
       (341022151380639836464840642220395282265625*II[1]^3*II[4]^2*II[5]^2)/
        2417851639229258349412352 + 
       (21742884412446727160605923534471623628515625*II[2]*II[4]^2*II[5]^2)/
        309485009821345068724781056 - 
       (371395400280442633140595364713426171875*II[1]^8*II[5]^3)/
        302231454903657293676544 + (20690565580481884231944770663988000234375*
         II[1]^5*II[2]*II[5]^3)/604462909807314587353088 - 
       (412046923717697172038716546039090369921875*II[1]^2*II[2]^2*II[5]^3)/
        4835703278458516698824704 - 
       (495113697115207300565292115120696337109375*II[1]^3*II[3]*II[5]^3)/
        4835703278458516698824704 + 
       (31567449059293912172132941874859022931484375*II[2]*II[3]*II[5]^3)/
        618970019642690137449562112 + 
       (67724931759972146476089024621647836381640625*II[1]*II[4]*II[5]^3)/
        618970019642690137449562112 + (2517518829421220625*II[1]^24*II[6])/
        4503599627370496 - (2484735754554581653125*II[1]^21*II[2]*II[6])/
        4503599627370496 + (51995475410974476183928125*II[1]^18*II[2]^2*
         II[6])/288230376151711744 - (3493552644396426235358109375*II[1]^15*
         II[2]^3*II[6])/144115188075855872 + 
       (12602768573480987576300266265625*II[1]^12*II[2]^4*II[6])/
        9223372036854775808 - (550662961766386234857162355659375*II[1]^9*
         II[2]^5*II[6])/18446744073709551616 + 
       (61330941894398902008920035320796875*II[1]^6*II[2]^6*II[6])/
        295147905179352825856 - (174433326957997996887314210003484375*II[1]^3*
         II[2]^7*II[6])/590295810358705651712 + 
       (1390172233231074295961513215363828125*II[2]^8*II[6])/
        75557863725914323419136 + (9898956270709114429445625*II[1]^19*II[3]*
         II[6])/288230376151711744 - (37863229935005747843768071875*II[1]^16*
         II[2]*II[3]*II[6])/2305843009213693952 + 
       (10498185236349337038799953290625*II[1]^13*II[2]^2*II[3]*II[6])/
        4611686018427387904 - (1986596366163179157652771271390625*II[1]^10*
         II[2]^3*II[3]*II[6])/18446744073709551616 + 
       (473936562215018458774542551505403125*II[1]^7*II[2]^4*II[3]*II[6])/
        295147905179352825856 - (13205830832227436371189645953732328125*
         II[1]^4*II[2]^5*II[3]*II[6])/2361183241434822606848 + 
       (35073943503634662819467198508162703125*II[1]*II[2]^6*II[3]*II[6])/
        18889465931478580854784 + (5414862819831996567216485930625*II[1]^14*
         II[3]^2*II[6])/18446744073709551616 - 
       (1954937823002287582583050435884375*II[1]^11*II[2]*II[3]^2*II[6])/
        36893488147419103232 + (5127911498791908203427683680698275625*II[1]^8*
         II[2]^2*II[3]^2*II[6])/2361183241434822606848 - 
       (47612551622580633486090986746850671875*II[1]^5*II[2]^3*II[3]^2*II[6])/
        2361183241434822606848 + (1896372199021915484722340976913002703125*
         II[1]^2*II[2]^4*II[3]^2*II[6])/75557863725914323419136 + 
       (685066737086814428105870915043364125*II[1]^9*II[3]^3*II[6])/
        2361183241434822606848 - (57226655381778391440152540335450809375*
         II[1]^6*II[2]*II[3]^3*II[6])/4722366482869645213696 + 
       (2278675158526671255659642445100405040625*II[1]^3*II[2]^2*II[3]^3*
         II[6])/37778931862957161709568 - 
       (3026733302377914559582345662063704484375*II[2]^3*II[3]^3*II[6])/
        302231454903657293676544 + (8214814793086442918196914233896446064375*
         II[1]^4*II[3]^4*II[6])/604462909807314587353088 - 
       (32727461954832541435076393987760688434375*II[1]*II[2]*II[3]^4*II[6])/
        1208925819614629174706176 - (4791378938515396485586453125*II[1]^17*
         II[4]*II[6])/2305843009213693952 + (3223226083776393705280285640625*
         II[1]^14*II[2]*II[4]*II[6])/4611686018427387904 - 
       (1163673704921335200610411378359375*II[1]^11*II[2]^2*II[4]*II[6])/
        18446744073709551616 + (1017453930245187972686960600086171875*II[1]^8*
         II[2]^3*II[4]*II[6])/590295810358705651712 - 
       (28341009751694439691793001783104296875*II[1]^5*II[2]^4*II[4]*II[6])/
        2361183241434822606848 + (225759713582430870999349361178401015625*
         II[1]^2*II[2]^5*II[4]*II[6])/18889465931478580854784 - 
       (1399861392245091375160301162296875*II[1]^12*II[3]*II[4]*II[6])/
        73786976294838206464 + (1223348844994417961702316662137284375*II[1]^9*
         II[2]*II[3]*II[4]*II[6])/590295810358705651712 - 
       (102191294701829929139819903938388203125*II[1]^6*II[2]^2*II[3]*II[4]*
         II[6])/2361183241434822606848 + 
       (1356361806129521693606516040866502890625*II[1]^3*II[2]^3*II[3]*II[4]*
         II[6])/9444732965739290427392 - 
       (5404901949962467741756348436063211328125*II[2]^4*II[3]*II[4]*II[6])/
        302231454903657293676544 - (52645479814841925246683293994851828125*
         II[1]^7*II[3]^2*II[4]*II[6])/4722366482869645213696 + 
       (14669403989767580654402770619915342203125*II[1]^4*II[2]*II[3]^2*II[4]*
         II[6])/75557863725914323419136 - 
       (58442150421038801586990995742824584453125*II[1]*II[2]^2*II[3]^2*II[4]*
         II[6])/302231454903657293676544 - 
       (70218524577855215260991846792159687390625*II[1]^2*II[3]^3*II[4]*
         II[6])/604462909807314587353088 + 
       (525408958496522872840678608201328125*II[1]^10*II[4]^2*II[6])/
        2361183241434822606848 - (31336888916391709363232968155285703125*
         II[1]^7*II[2]*II[4]^2*II[6])/2361183241434822606848 + 
       (8731842983031366796985387839695184453125*II[1]^4*II[2]^2*II[4]^2*
         II[6])/75557863725914323419136 - 
       (11595715332249476465624334394038188671875*II[1]*II[2]^3*II[4]^2*
         II[6])/151115727451828646838272 + 
       (6296373465749620283833374353369947734375*II[1]^5*II[3]*II[4]^2*II[6])/
        75557863725914323419136 - (125390834317484504280142283941649220234375*
         II[1]^2*II[2]*II[3]*II[4]^2*II[6])/302231454903657293676544 + 
       (9606364627100541048113943550564948215234375*II[3]^2*II[4]^2*II[6])/
        154742504910672534362390528 - 
       (29894799151418332770893174366800181953125*II[1]^3*II[4]^3*II[6])/
        302231454903657293676544 + 
       (1906032080352810192811769298367974617578125*II[2]*II[4]^3*II[6])/
        38685626227668133590597632 + (2012040679220962595805177703125*
         II[1]^15*II[5]*II[6])/18446744073709551616 - 
       (3629347029966757440775422973359375*II[1]^12*II[2]*II[5]*II[6])/
        147573952589676412928 + (3171686590712548138513611912756046875*
         II[1]^9*II[2]^2*II[5]*II[6])/2361183241434822606848 - 
       (88314211699024663958475794205453046875*II[1]^6*II[2]^3*II[5]*II[6])/
        4722366482869645213696 + (3516513620238338622924693072249051328125*
         II[1]^3*II[2]^4*II[5]*II[6])/75557863725914323419136 - 
       (2802552890983861730643269506145683828125*II[2]^5*II[5]*II[6])/
        604462909807314587353088 + (2288449031895991316997155067447515625*
         II[1]^10*II[3]*II[5]*II[6])/4722366482869645213696 - 
       (136489595385504441377621874674264765625*II[1]^7*II[2]*II[3]*II[5]*
         II[6])/4722366482869645213696 + 
       (38032032513624165078664222021505870390625*II[1]^4*II[2]^2*II[3]*II[5]*
         II[6])/151115727451828646838272 - 
       (50505786370998611577938690008067595234375*II[1]*II[2]^3*II[3]*II[5]*
         II[6])/302231454903657293676544 + 
       (27424208950950754615845948358012602046875*II[1]^5*II[3]^2*II[5]*
         II[6])/302231454903657293676544 - 
       (546146796199123840871853214695530456484375*II[1]^2*II[2]*II[3]^2*
         II[5]*II[6])/1208925819614629174706176 + 
       (13947019175958040267127055242153837042765625*II[3]^3*II[5]*II[6])/
        309485009821345068724781056 - 
       (293016507309417760466848087868014359375*II[1]^8*II[4]*II[5]*II[6])/
        37778931862957161709568 + (16324050277236076070460955887306531796875*
         II[1]^5*II[2]*II[4]*II[5]*II[6])/75557863725914323419136 - 
       (325088970538582726141671302195017728984375*II[1]^2*II[2]^2*II[4]*
         II[5]*II[6])/604462909807314587353088 - 
       (390625419067004631707413574682674271796875*II[1]^3*II[3]*II[4]*II[5]*
         II[6])/604462909807314587353088 + 
       (24905487475777385858244016007167698306796875*II[2]*II[3]*II[4]*II[5]*
         II[6])/77371252455336267181195264 + 
       (53432332706052902759521448203005081898828125*II[1]*II[4]^2*II[5]*
         II[6])/154742504910672534362390528 + 
       (50867663960401100449487766303881539921875*II[1]^6*II[5]^2*II[6])/
        1208925819614629174706176 - 
       (1012738265618111370454381378345864115859375*II[1]^3*II[2]*II[5]^2*
         II[6])/2417851639229258349412352 + 
       (64570036417033560445477918877442366062109375*II[2]^2*II[5]^2*II[6])/
        618970019642690137449562112 + 
       (232727511488842625552832409162407242013515625*II[1]*II[3]*II[5]^2*
         II[6])/618970019642690137449562112 - 
       (687115748472196956159491103234375*II[1]^13*II[6]^2)/
        295147905179352825856 + (1560329872789782008783679420531796875*
         II[1]^10*II[2]*II[6]^2)/4722366482869645213696 - 
       (93061990952728230247555249304842921875*II[1]^7*II[2]^2*II[6]^2)/
        9444732965739290427392 + (8643699616078812764616643780751742890625*
         II[1]^4*II[2]^3*II[6]^2)/151115727451828646838272 - 
       (34435917008353492476490637974647743203125*II[1]*II[2]^4*II[6]^2)/
        1208925819614629174706176 - (335637201665196340121003121143466778125*
         II[1]^8*II[3]*II[6]^2)/75557863725914323419136 + 
       (18698460903666843466564248422822266640625*II[1]^5*II[2]*II[3]*
         II[6]^2)/151115727451828646838272 - 
       (372374676004269954904220651529397452890625*II[1]^2*II[2]^2*II[3]*
         II[6]^2)/1208925819614629174706176 - 
       (447443714230585805482166309294340704390625*II[1]^3*II[3]^2*II[6]^2)/
        2417851639229258349412352 + 
       (28528105778619165078538604988532779324140625*II[2]*II[3]^2*II[6]^2)/
        309485009821345068724781056 + 
       (13377535167968959192730459470900817578125*II[1]^6*II[4]*II[6]^2)/
        302231454903657293676544 - 
       (266337012946005713689905786811492931015625*II[1]^3*II[2]*II[4]*
         II[6]^2)/604462909807314587353088 + 
       (16981081053642135374534609282330858806640625*II[2]^2*II[4]*II[6]^2)/
        154742504910672534362390528 + 
       (61204313294585169817129383047886743902734375*II[1]*II[3]*II[4]*
         II[6]^2)/154742504910672534362390528 - 
       (2489336295012427981283348222604275380546875*II[1]^4*II[5]*II[6]^2)/
        9671406556917033397649408 + 
       (158678548685433970304359878777796231004296875*II[1]*II[2]*II[5]*
         II[6]^2)/309485009821345068724781056 + 
       (129991277472050725451366316056220932050078125*II[1]^2*II[6]^3)/
        618970019642690137449562112 - (1154877181694383021875*II[1]^22*II[7])/
        18014398509481984 + (13961310249503396351446875*II[1]^19*II[2]*II[7])/
        288230376151711744 - (53399343938060777019503765625*II[1]^16*II[2]^2*
         II[7])/4611686018427387904 + (4935173333659511672511297140625*
         II[1]^13*II[2]^3*II[7])/4611686018427387904 - 
       (2801654178137768376760825534921875*II[1]^10*II[2]^4*II[7])/
        73786976294838206464 + (133675741107467222315191265522671875*II[1]^7*
         II[2]^5*II[7])/295147905179352825856 - 
       (6207909956627482636491874080118078125*II[1]^4*II[2]^6*II[7])/
        4722366482869645213696 + (7066210978453728846229201353277265625*II[1]*
         II[2]^7*II[7])/18889465931478580854784 - 
       (11351926194219760258318584375*II[1]^17*II[3]*II[7])/
        4611686018427387904 + (7636578911329228438980148621875*II[1]^14*II[2]*
         II[3]*II[7])/9223372036854775808 - 
       (2757013605716886660530565257203125*II[1]^11*II[2]^2*II[3]*II[7])/
        36893488147419103232 + (2410584037658617810756496590200965625*II[1]^8*
         II[2]^3*II[3]*II[7])/1180591620717411303424 - 
       (67146405097154920958305657061429765625*II[1]^5*II[2]^4*II[3]*II[7])/
        4722366482869645213696 + (534876915900801217408124249681188171875*
         II[1]^2*II[2]^5*II[3]*II[7])/37778931862957161709568 - 
       (3316597680215519601215193670415625*II[1]^12*II[3]^2*II[7])/
        295147905179352825856 + (2898396995695234230736049857364143125*
         II[1]^9*II[2]*II[3]^2*II[7])/2361183241434822606848 - 
       (242114814549538795515406962290443734375*II[1]^6*II[2]^2*II[3]^2*
         II[7])/9444732965739290427392 + 
       (3213534522427323403837388122057592671875*II[1]^3*II[2]^3*II[3]^2*
         II[7])/37778931862957161709568 - 
       (12805460912862918259292809314752272734375*II[2]^4*II[3]^2*II[7])/
        1208925819614629174706176 - (41576441441135214832612732503043003125*
         II[1]^7*II[3]^3*II[7])/9444732965739290427392 + 
       (11585069459166094581084014451743389603125*II[1]^4*II[2]*II[3]^3*
         II[7])/151115727451828646838272 - 
       (46154317501326797679807840832673618953125*II[1]*II[2]^2*II[3]^3*
         II[7])/604462909807314587353088 - 
       (166363905232805984978703792309643718896875*II[1]^2*II[3]^4*II[7])/
        4835703278458516698824704 + (1094461981975072501885266046875*II[1]^15*
         II[4]*II[7])/9223372036854775808 - 
       (1974205448760907575647815396640625*II[1]^12*II[2]*II[4]*II[7])/
        73786976294838206464 + (1725258157859358955870637751729703125*II[1]^9*
         II[2]^2*II[4]*II[7])/1180591620717411303424 - 
       (48039050002317773602168863035966953125*II[1]^6*II[2]^3*II[4]*II[7])/
        2361183241434822606848 + (1912828851160596229170231508747707421875*
         II[1]^3*II[2]^4*II[4]*II[7])/37778931862957161709568 - 
       (1524465588711580142960034472414566796875*II[2]^5*II[4]*II[7])/
        302231454903657293676544 + (1244815741409174576567408132008734375*
         II[1]^10*II[3]*II[4]*II[7])/2361183241434822606848 - 
       (74244341818484840254648879686562734375*II[1]^7*II[2]*II[3]*II[4]*
         II[7])/2361183241434822606848 + 
       (20687754130747834328675940738389098359375*II[1]^4*II[2]^2*II[3]*II[4]*
         II[7])/75557863725914323419136 - 
       (27472927863577198888274103360262570078125*II[1]*II[2]^3*II[3]*II[4]*
         II[7])/151115727451828646838272 + 
       (14917564368397556451955632043141439203125*II[1]^5*II[3]^2*II[4]*
         II[7])/151115727451828646838272 - 
       (297079852150548570157952518816724669765625*II[1]^2*II[2]*II[3]^2*
         II[4]*II[7])/604462909807314587353088 + 
       (7586565398120678868217051704808876148484375*II[3]^3*II[4]*II[7])/
        154742504910672534362390528 - 
       (159388104112958398821376836231144140625*II[1]^8*II[4]^2*II[7])/
        37778931862957161709568 + (8879565907370311658218442623230664453125*
         II[1]^5*II[2]*II[4]^2*II[7])/75557863725914323419136 - 
       (176834111244406824689188509890358973828125*II[1]^2*II[2]^2*II[4]^2*
         II[7])/604462909807314587353088 - 
       (212483058931127568520585486613931233203125*II[1]^3*II[3]*II[4]^2*
         II[7])/604462909807314587353088 + 
       (13547490480548532816222974959230655151953125*II[2]*II[3]*II[4]^2*
         II[7])/77371252455336267181195264 + 
       (9688280141698260105682060787114137944140625*II[1]*II[4]^3*II[7])/
        77371252455336267181195264 - (1421213799139288042625439437109375*
         II[1]^13*II[5]*II[7])/295147905179352825856 + 
       (3227348990029449724239620742344296875*II[1]^10*II[2]*II[5]*II[7])/
        4722366482869645213696 - (192487195440105520991781214899100546875*
         II[1]^7*II[2]^2*II[5]*II[7])/9444732965739290427392 + 
       (17878421444822398995412165031775046640625*II[1]^4*II[2]^3*II[5]*
         II[7])/151115727451828646838272 - 
       (71226426658970410890490982031060786328125*II[1]*II[2]^4*II[5]*II[7])/
        1208925819614629174706176 - (694223957674642751761731602677729453125*
         II[1]^8*II[3]*II[5]*II[7])/75557863725914323419136 + 
       (38675449092606840310291349895395120390625*II[1]^5*II[2]*II[3]*II[5]*
         II[7])/151115727451828646838272 - 
       (770210868663702409448673018985069013203125*II[1]^2*II[2]^2*II[3]*
         II[5]*II[7])/1208925819614629174706176 - 
       (925481870969682787649785963656134936015625*II[1]^3*II[3]^2*II[5]*
         II[7])/2417851639229258349412352 + 
       (59006851282136468602610261173917614844140625*II[2]*II[3]^2*II[5]*
         II[7])/309485009821345068724781056 + 
       (27669773635348456820861550693123531328125*II[1]^6*II[4]*II[5]*II[7])/
        302231454903657293676544 - 
       (550885104015419098962106319725719759140625*II[1]^3*II[2]*II[4]*II[5]*
         II[7])/604462909807314587353088 + 
       (35123261674840299891031572828184293481640625*II[2]^2*II[4]*II[5]*
         II[7])/154742504910672534362390528 + 
       (126593536936650362265998017148836172137734375*II[1]*II[3]*II[4]*II[5]*
         II[7])/154742504910672534362390528 - 
       (5148883622522104968811050917632783872421875*II[1]^4*II[5]^2*II[7])/
        19342813113834066795298816 + 
       (328206912764852936183676911545664004704296875*II[1]*II[2]*II[5]^2*
         II[7])/618970019642690137449562112 + 
       (721808495994171624464933537108203125*II[1]^11*II[6]*II[7])/
        4722366482869645213696 - (473339798033377014643269709195461984375*
         II[1]^8*II[2]*II[6]*II[7])/37778931862957161709568 + 
       (26369818001877128996567034181008308671875*II[1]^5*II[2]^2*II[6]*
         II[7])/151115727451828646838272 - 
       (175048802533144439407228989039682301015625*II[1]^2*II[2]^3*II[6]*
         II[7])/604462909807314587353088 + 
       (31694474771309845894239542325742477734375*II[1]^6*II[3]*II[6]*II[7])/
        302231454903657293676544 - 
       (631013921288289762151820143396089492421875*II[1]^3*II[2]*II[3]*II[6]*
         II[7])/604462909807314587353088 + 
       (40232102505149409944255595451275352396171875*II[2]^2*II[3]*II[6]*
         II[7])/154742504910672534362390528 + 
       (145007153984864834184181658044010913776953125*II[1]*II[3]^2*II[6]*
         II[7])/309485009821345068724781056 - 
       (1354089533852532494122619443707343894453125*II[1]^4*II[4]*II[6]*
         II[7])/2417851639229258349412352 + 
       (86314155930542379670591045861872983014453125*II[1]*II[2]*II[4]*II[6]*
         II[7])/77371252455336267181195264 + 
       (806612542574627249170966385163644090340234375*II[1]^2*II[5]*II[6]*
         II[7])/618970019642690137449562112 - 
       (2633352710912515538555202041353384949391796875*II[6]^2*II[7])/
        9903520314283042199192993792 - 
       (267540475761892126838378689999690921875*II[1]^9*II[7]^2)/
        151115727451828646838272 + (44697710433006223884492427634284204453125*
         II[1]^6*II[2]*II[7]^2)/604462909807314587353088 - 
       (889896461387020979916729256679627891015625*II[1]^3*II[2]^2*II[7]^2)/
        2417851639229258349412352 + 
       (18912601540167117995984977273255059919921875*II[2]^3*II[7]^2)/
        309485009821345068724781056 - 
       (3208151046113680348837551405515439292734375*II[1]^4*II[3]*II[7]^2)/
        9671406556917033397649408 + 
       (204498170762289661646098722372182808219609375*II[1]*II[2]*II[3]*
         II[7]^2)/309485009821345068724781056 + 
       (438761769730349676474187338754551049128515625*II[1]^2*II[4]*II[7]^2)/
        618970019642690137449562112 - 
       (5446763727994584266533322909946145684182421875*II[5]*II[7]^2)/
        19807040628566084398385987584 + (7299516714617517328063125*II[1]^20*
         II[8])/1152921504606846976 - (8199074803860087845845021875*II[1]^17*
         II[2]*II[8])/2305843009213693952 + (5515478331981423005497856934375*
         II[1]^14*II[2]^2*II[8])/9223372036854775808 - 
       (663737659411072533110625348421875*II[1]^11*II[2]^3*II[8])/
        18446744073709551616 + (1740997258325076537469550431192753125*II[1]^8*
         II[2]^4*II[8])/2361183241434822606848 - 
       (9698997639849373333236022923999965625*II[1]^5*II[2]^5*II[8])/
        2361183241434822606848 + (128767318968165993624313956855031453125*
         II[1]^2*II[2]^6*II[8])/37778931862957161709568 + 
       (1327949979273362604873227889375*II[1]^15*II[3]*II[8])/
        9223372036854775808 - (2395371523895097764470224874228125*II[1]^12*
         II[2]*II[3]*II[8])/73786976294838206464 + 
       (2093314175476890600579346161716180625*II[1]^9*II[2]^2*II[3]*II[8])/
        1180591620717411303424 - (58287394145232222534704402884887890625*
         II[1]^6*II[2]^3*II[3]*II[8])/2361183241434822606848 + 
       (2320899297554076130965143532623270484375*II[1]^3*II[2]^4*II[3]*II[8])/
        37778931862957161709568 - (1849685047121951789467209596790820509375*
         II[2]^5*II[3]*II[8])/302231454903657293676544 + 
       (1510377252954830890538796138483106875*II[1]^10*II[3]^2*II[8])/
        4722366482869645213696 - (90083159604478595663576517747269446875*
         II[1]^7*II[2]*II[3]^2*II[8])/4722366482869645213696 + 
       (25101145408045236955602403431201993871875*II[1]^4*II[2]^2*II[3]^2*
         II[8])/151115727451828646838272 - 
       (33333821946640459874465373784250520140625*II[1]*II[2]^3*II[3]^2*
         II[8])/302231454903657293676544 + 
       (6033327096269467607009313352496652466875*II[1]^5*II[3]^3*II[8])/
        151115727451828646838272 - 
       (120152307638203692421616274644925718584375*II[1]^2*II[2]*II[3]^3*
         II[8])/604462909807314587353088 + 
       (9205033306613205952121926935338240684416875*II[3]^4*II[8])/
        618970019642690137449562112 - (395909611535406976057337396484375*
         II[1]^13*II[4]*II[8])/73786976294838206464 + 
       (899047265292242483062826172664546875*II[1]^10*II[2]*II[4]*II[8])/
        1180591620717411303424 - (53621434155553683711661866246046171875*
         II[1]^7*II[2]^2*II[4]*II[8])/2361183241434822606848 + 
       (4980417448578991564410220016560014140625*II[1]^4*II[2]^3*II[4]*II[8])/
        37778931862957161709568 - (19841647511199713436664988625808571953125*
         II[1]*II[2]^4*II[4]*II[8])/302231454903657293676544 - 
       (193390964650954808972603738892726328125*II[1]^8*II[3]*II[4]*II[8])/
        18889465931478580854784 + (10773875225643179462206340192642661890625*
         II[1]^5*II[2]*II[3]*II[4]*II[8])/37778931862957161709568 - 
       (214558743095145159402074917727875947890625*II[1]^2*II[2]^2*II[3]*
         II[4]*II[8])/302231454903657293676544 - 
       (257812808531133571628832011649100059140625*II[1]^3*II[3]^2*II[4]*
         II[8])/604462909807314587353088 + 
       (16437622906962241902698154281618529584390625*II[2]*II[3]^2*II[4]*
         II[8])/77371252455336267181195264 + 
       (7708008478684162792077913036198843828125*II[1]^6*II[4]^2*II[8])/
        151115727451828646838272 - 
       (153460851391806390180119930215826309765625*II[1]^3*II[2]*II[4]^2*
         II[8])/302231454903657293676544 + 
       (9784337211114571411791477849144685662890625*II[2]^2*II[4]^2*II[8])/
        77371252455336267181195264 + 
       (35265342564169818336950410876567635356484375*II[1]*II[3]*II[4]^2*
         II[8])/77371252455336267181195264 + 
       (764582341438432926469629964817296875*II[1]^11*II[5]*II[8])/
        4722366482869645213696 - (501389565822111262690398311834167265625*
         II[1]^8*II[2]*II[5]*II[8])/37778931862957161709568 + 
       (27932473923821839918264957846796391328125*II[1]^5*II[2]^2*II[5]*
         II[8])/151115727451828646838272 - 
       (185422065008513562797690453755167415546875*II[1]^2*II[2]^3*II[5]*
         II[8])/604462909807314587353088 + 
       (33572665927832480147205559656576613265625*II[1]^6*II[3]*II[5]*II[8])/
        302231454903657293676544 - 
       (668407339298881361704928162237321046328125*II[1]^3*II[2]*II[3]*II[5]*
         II[8])/604462909807314587353088 + 
       (42616227109752800282777655117451493706328125*II[2]^2*II[3]*II[5]*
         II[8])/154742504910672534362390528 + 
       (153600170568849046796684863592311743763546875*II[1]*II[3]^2*II[5]*
         II[8])/309485009821345068724781056 - 
       (1434331877834110206501080250776461326796875*II[1]^4*II[4]*II[5]*
         II[8])/2417851639229258349412352 + 
       (91429068906373489924236733947294808503046875*II[1]*II[2]*II[4]*II[5]*
         II[8])/77371252455336267181195264 + 
       (854411804736876784167505601569590022777265625*II[1]^2*II[5]^2*II[8])/
        1237940039285380274899124224 - 
       (137013152867038377292167868953818053125*II[1]^9*II[6]*II[8])/
        37778931862957161709568 + (22890645653054578985967688388359700296875*
         II[1]^6*II[2]*II[6]*II[8])/151115727451828646838272 - 
       (455734854515904049546909884423454450359375*II[1]^3*II[2]^2*II[6]*
         II[8])/604462909807314587353088 + 
       (9685544425478486762875476022434845087578125*II[2]^3*II[6]*II[8])/
        77371252455336267181195264 - 
       (1642962202612366361312683063110589211390625*II[1]^4*II[3]*II[6]*
         II[8])/2417851639229258349412352 + 
       (104727851092107482582108411542796614980890625*II[1]*II[2]*II[3]*II[6]*
         II[8])/77371252455336267181195264 + 
       (224699209359744412171072775635258538943984375*II[1]^2*II[4]*II[6]*
         II[8])/154742504910672534362390528 - 
       (2789403242595978693430217605959034350469453125*II[5]*II[6]*II[8])/
        4951760157141521099596496896 + 
       (16630561954687256133232608154568362640625*II[1]^7*II[7]*II[8])/
        302231454903657293676544 - 
       (2317012807960724737234800595180709241421875*II[1]^4*II[2]*II[7]*
         II[8])/2417851639229258349412352 + 
       (147693777207769796143466239581706453962421875*II[1]*II[2]^2*II[7]*
         II[8])/154742504910672534362390528 + 
       (532364332298051696165461670569038744921703125*II[1]^2*II[3]*II[7]*
         II[8])/309485009821345068724781056 - 
       (1517312757209312305994985517416817586073046875*II[4]*II[7]*II[8])/
        2475880078570760549798248448 - 
       (1206664737548537252706664316993081615278125*II[1]^5*II[8]^2)/
        4835703278458516698824704 + 
       (384487264057950911951132902675620850057640625*II[1]^2*II[2]*II[8]^2)/
        309485009821345068724781056 - 
       (1841006269630058982861526124069506014504309375*II[3]*II[8]^2)/
        4951760157141521099596496896 - (19375923043947968789932265625*
         II[1]^18*II[9])/36893488147419103232 + 
       (7811760300065801606559954796875*II[1]^15*II[2]*II[9])/
        36893488147419103232 - (14090723868550661343473943496640625*II[1]^12*
         II[2]^2*II[9])/590295810358705651712 + 
       (4104591860931043103161779399269484375*II[1]^9*II[2]^3*II[9])/
        4722366482869645213696 - (342869949170521084087019049794816953125*
         II[1]^6*II[2]^4*II[9])/37778931862957161709568 + 
       (2730485421629115311294967785342250234375*II[1]^3*II[2]^5*II[9])/
        151115727451828646838272 - (3626847903769208488716194174271961640625*
         II[2]^6*II[9])/2417851639229258349412352 - 
       (3912523124988470620043817573046875*II[1]^13*II[3]*II[9])/
        590295810358705651712 + (8884707346040016239328883493799984375*
         II[1]^10*II[2]*II[3]*II[9])/9444732965739290427392 - 
       (529906086957057735555981673914450234375*II[1]^7*II[2]^2*II[3]*II[9])/
        18889465931478580854784 + (49218250454375265183435072849744030703125*
         II[1]^4*II[2]^3*II[3]*II[9])/302231454903657293676544 - 
       (196082180351468695244284598936630484140625*II[1]*II[2]^4*II[3]*II[9])/
        2417851639229258349412352 - (1911158413380720677652361252789559765625*
         II[1]^8*II[3]^2*II[9])/302231454903657293676544 + 
       (106471256598501630073140488637498775453125*II[1]^5*II[2]*II[3]^2*
         II[9])/604462909807314587353088 - 
       (2120345438268790120280628968051630201015625*II[1]^2*II[2]^2*II[3]^2*
         II[9])/4835703278458516698824704 - 
       (849265822424901783400114126016932910859375*II[1]^3*II[3]^3*II[9])/
        4835703278458516698824704 + 
       (54147467400434460591742929316968872854734375*II[2]*II[3]^3*II[9])/
        618970019642690137449562112 + (1734766774324750556208383853334921875*
         II[1]^11*II[4]*II[9])/9444732965739290427392 - 
       (1137606609056146014903080380708306640625*II[1]^8*II[2]*II[4]*II[9])/
        75557863725914323419136 + (63376202085267860066896634685386295703125*
         II[1]^5*II[2]^2*II[4]*II[9])/302231454903657293676544 - 
       (420705527904335498676088815457049091796875*II[1]^2*II[2]^3*II[4]*
         II[9])/1208925819614629174706176 + 
       (76173276725723527915588556865040224140625*II[1]^6*II[3]*II[4]*II[9])/
        604462909807314587353088 - 
       (1516554477176280026559129789091688408203125*II[1]^3*II[2]*II[3]*II[4]*
         II[9])/1208925819614629174706176 + 
       (96692280298167840799413298158936893295703125*II[2]^2*II[3]*II[4]*
         II[9])/309485009821345068724781056 + 
       (348504589997588292150866232200960452741171875*II[1]*II[3]^2*II[4]*
         II[9])/618970019642690137449562112 - 
       (3254366471882328564108102918521131819921875*II[1]^4*II[4]^2*II[9])/
        9671406556917033397649408 + 
       (207444106720169411986072909490782863638671875*II[1]*II[2]*II[4]^2*
         II[9])/309485009821345068724781056 - 
       (1182074266447971171312105754091828296875*II[1]^9*II[5]*II[9])/
        302231454903657293676544 + 
       (197487923668511959322295083693950337578125*II[1]^6*II[2]*II[5]*II[9])/
        1208925819614629174706176 - 
       (3931830120316269782848218500974323384140625*II[1]^3*II[2]^2*II[5]*
         II[9])/4835703278458516698824704 + 
       (83561559774035777289319013988277134216796875*II[2]^3*II[5]*II[9])/
        618970019642690137449562112 - 
       (14174575878520452722935248358893320379609375*II[1]^4*II[3]*II[5]*
         II[9])/19342813113834066795298816 + 
       (903534401906310242149330120376095625643984375*II[1]*II[2]*II[3]*II[5]*
         II[9])/618970019642690137449562112 + 
       (1938581414974566887008441840232561064369140625*II[1]^2*II[4]*II[5]*
         II[9])/1237940039285380274899124224 - 
       (24065439745931187112377283365117326078841796875*II[5]^2*II[9])/
        79228162514264337593543950336 + 
       (69368119418948370924832716175676647734375*II[1]^7*II[6]*II[9])/
        1208925819614629174706176 - 
       (9664545403855083233175418506055875919453125*II[1]^4*II[2]*II[6]*
         II[9])/9671406556917033397649408 + 
       (616048910315287210887976204988858904758203125*II[1]*II[2]^2*II[6]*
         II[9])/618970019642690137449562112 + 
       (2220557108141848355723828256020210098433671875*II[1]^2*II[3]*II[6]*
         II[9])/1237940039285380274899124224 - 
       (6328898131887403253543987146956881655411328125*II[4]*II[6]*II[9])/
        9903520314283042199192993792 - 
       (9828038586815804353984777187723280156328125*II[1]^5*II[7]*II[9])/
        19342813113834066795298816 + 
       (3131570476535654866966826029940436234922265625*II[1]^2*II[2]*II[7]*
         II[9])/1237940039285380274899124224 - 
       (14994621200692736817482390948064796842519609375*II[3]*II[7]*II[9])/
        19807040628566084398385987584 + 
       (2717649613877567402051697189533524818331640625*II[1]^3*II[8]*II[9])/
        1237940039285380274899124224 - 
       (10829491150119310682965969343890026046255546875*II[2]*II[8]*II[9])/
        9903520314283042199192993792 - 
       (229602984025136113567349192425366841325584765625*II[1]*II[9]^2)/
        158456325028528675187087900672 + (21042864296981513515407175171875*
         II[1]^16*II[10])/590295810358705651712 - 
       (2917306186626982555545085648828125*II[1]^13*II[2]*II[10])/
        295147905179352825856 + (6624664218082835998692515261756015625*
         II[1]^10*II[2]^2*II[10])/9444732965739290427392 - 
       (131703092785555046995565329318236796875*II[1]^7*II[2]^3*II[10])/
        9444732965739290427392 + (36698056747279642907580394650642670546875*
         II[1]^4*II[2]^4*II[10])/604462909807314587353088 - 
       (29240456051906475727758904259152311796875*II[1]*II[2]^5*II[10])/
        1208925819614629174706176 + (2173025150018723165083491332713078125*
         II[1]^11*II[3]*II[10])/9444732965739290427392 - 
       (1425002454678470074632608267146997109375*II[1]^8*II[2]*II[3]*II[10])/
        75557863725914323419136 + (79387046553843415159809574231824051796875*
         II[1]^5*II[2]^2*II[3]*II[10])/302231454903657293676544 - 
       (526989083180675816557130936556272268515625*II[1]^2*II[2]^3*II[3]*
         II[10])/1208925819614629174706176 + 
       (95417072582605633039964945677475944359375*II[1]^6*II[3]^2*II[10])/
        1208925819614629174706176 - 
       (1899684256544588032823519492426730753046875*II[1]^3*II[2]*II[3]^2*
         II[10])/2417851639229258349412352 + 
       (121119812122993009852237676028183481784296875*II[2]^2*II[3]^2*II[10])/
        618970019642690137449562112 + 
       (145515963397632688788744189792831278100609375*II[1]*II[3]^3*II[10])/
        618970019642690137449562112 - 
       (339957460759020270284144119255177640625*II[1]^9*II[4]*II[10])/
        75557863725914323419136 + (56796339798210023668271493742446317109375*
         II[1]^6*II[2]*II[4]*II[10])/302231454903657293676544 - 
       (1130770700102600031932759940776070979921875*II[1]^3*II[2]^2*II[4]*
         II[10])/1208925819614629174706176 + 
       (24031802042032758644289598043765757697265625*II[2]^3*II[4]*II[10])/
        154742504910672534362390528 - 
       (4076522795367023546845918016516332918828125*II[1]^4*II[3]*II[4]*
         II[10])/4835703278458516698824704 + 
       (259851060200437454780413973504546030601328125*II[1]*II[2]*II[3]*II[4]*
         II[10])/154742504910672534362390528 + 
       (557524356977973996113770421147210293248046875*II[1]^2*II[4]^2*II[10])/
        618970019642690137449562112 + 
       (75858703888360666142270736126836341171875*II[1]^7*II[5]*II[10])/
        1208925819614629174706176 - 
       (10568830364205156167974887773482788682265625*II[1]^4*II[2]*II[5]*
         II[10])/9671406556917033397649408 + 
       (673690913878746478061665980837239527353515625*II[1]*II[2]^2*II[5]*
         II[10])/618970019642690137449562112 + 
       (2428328534605163878220466896543920450595859375*II[1]^2*II[3]*II[5]*
         II[10])/1237940039285380274899124224 - 
       (6921075736580042157306141603252499685806640625*II[4]*II[5]*II[10])/
        9903520314283042199192993792 - 
       (5196163943080551295071590507752363136015625*II[1]^5*II[6]*II[10])/
        9671406556917033397649408 + 
       (1655686783185356437271628456283033354723828125*II[1]^2*II[2]*II[6]*
         II[10])/618970019642690137449562112 - 
       (7927778194908562836550215925404293859102421875*II[3]*II[6]*II[10])/
        9903520314283042199192993792 + 
       (2805670654072707375103305674736023850966796875*II[1]^3*II[7]*II[10])/
        1237940039285380274899124224 - 
       (11180243900010380764725793463392245254966015625*II[2]*II[7]*II[10])/
        9903520314283042199192993792 - 
       (29103185255884476110766272737531667550604921875*II[1]*II[8]*II[10])/
        9903520314283042199192993792 - (2269076652699188398940594486390625*
         II[1]^14*II[11])/1180591620717411303424 + 
       (3276842653017545333513558515889765625*II[1]^11*II[2]*II[11])/
        9444732965739290427392 - (2148837392973098653824402364324160671875*
         II[1]^8*II[2]^2*II[11])/151115727451828646838272 + 
       (39903836599553055179559230596119323203125*II[1]^5*II[2]^3*II[11])/
        302231454903657293676544 - 
       (794670079827617806287820946701745723203125*II[1]^2*II[2]^4*II[11])/
        4835703278458516698824704 - (861225932304134880181740144756430903125*
         II[1]^9*II[3]*II[11])/151115727451828646838272 + 
       (143884092581303726964807146190832339921875*II[1]^6*II[2]*II[3]*
         II[11])/604462909807314587353088 - 
       (2864619454433150513109706699876158770859375*II[1]^3*II[2]^2*II[3]*
         II[11])/2417851639229258349412352 + 
       (60880569432151091899403669694990820560703125*II[2]^3*II[3]*II[11])/
        309485009821345068724781056 - 
       (10327192562042127739529644567941521831390625*II[1]^4*II[3]^2*II[11])/
        19342813113834066795298816 + 
       (658289406429023814301301035904740880343515625*II[1]*II[2]*II[3]^2*
         II[11])/618970019642690137449562112 + 
       (44121900038493334327432258610453236171875*II[1]^7*II[4]*II[11])/
        604462909807314587353088 - 
       (6147176896479031381432295373839900493515625*II[1]^4*II[2]*II[4]*
         II[11])/4835703278458516698824704 + 
       (391840635141860252392047633548723855441015625*II[1]*II[2]^2*II[4]*
         II[11])/309485009821345068724781056 + 
       (1412395174892011430465528578101963074803359375*II[1]^2*II[3]*II[4]*
         II[11])/618970019642690137449562112 - 
       (4025523654452098057615370234610129699725390625*II[4]^2*II[11])/
        9903520314283042199192993792 - 
       (11492045137330885803097277398997987267109375*II[1]^5*II[5]*II[11])/
        19342813113834066795298816 + 
       (3661783469391335252435043752632668876207421875*II[1]^2*II[2]*II[5]*
         II[11])/1237940039285380274899124224 - 
       (17533393049210067217311931541618880705788203125*II[3]*II[5]*II[11])/
        19807040628566084398385987584 + 
       (3000002820917803412386289169524885869781953125*II[1]^3*II[6]*II[11])/
        1237940039285380274899124224 - 
       (11954633088356454193433791533051921740752734375*II[2]*II[6]*II[11])/
        9903520314283042199192993792 - 
       (60764892293190807725456668714044228546535546875*II[1]*II[7]*II[11])/
        19807040628566084398385987584 + 
       (2999351618889035890575922178305078125*II[1]^12*II[12])/
        37778931862957161709568 - (655289112920664595108748782370929453125*
         II[1]^9*II[2]*II[12])/75557863725914323419136 + 
       (109477949124936904102269931158539054296875*II[1]^6*II[2]^2*II[12])/
        604462909807314587353088 - 
       (726538047982907143888090392391071214453125*II[1]^3*II[2]^3*II[12])/
        1208925819614629174706176 + 
       (46322356029761798056113608856751274267578125*II[2]^4*II[12])/
        618970019642690137449562112 + 
       (56399313442970932693660424829500616796875*II[1]^7*II[3]*II[12])/
        604462909807314587353088 - 
       (7857696828380948784116229254682360350390625*II[1]^4*II[2]*II[3]*
         II[12])/4835703278458516698824704 + 
       (500874592514062128762578226294777177912890625*II[1]*II[2]^2*II[3]*
         II[12])/309485009821345068724781056 + 
       (1805409660077844446404575357222913538396484375*II[1]^2*II[3]^2*
         II[12])/1237940039285380274899124224 - 
       (3372665456695349144383240397470561473046875*II[1]^5*II[4]*II[12])/
        4835703278458516698824704 + 
       (1074653849607637852883393739857490784083984375*II[1]^2*II[2]*II[4]*
         II[12])/309485009821345068724781056 - 
       (5145669714302212041450718454064938770297265625*II[3]*II[4]*II[12])/
        4951760157141521099596496896 + 
       (3347829237080756286555007799155150129130859375*II[1]^3*II[5]*II[12])/
        1237940039285380274899124224 - 
       (13340677507893860872813400160531877157314453125*II[2]*II[5]*II[12])/
        9903520314283042199192993792 - 
       (32784220547212150366560468324864851954291015625*II[1]*II[6]*II[12])/
        9903520314283042199192993792 - 
       (1449960402764655679618630342153986890625*II[1]^10*II[13])/
        604462909807314587353088 + 
       (172959562329783927497365190814082721953125*II[1]^7*II[2]*II[13])/
        1208925819614629174706176 - 
       (24097091928084125105882654708718094892109375*II[1]^4*II[2]^2*II[13])/
        19342813113834066795298816 + 
       (512007414122915231135561383616104399301953125*II[1]*II[2]^3*II[13])/
        618970019642690137449562112 - 
       (17375975476289587023523551178566652072828125*II[1]^5*II[3]*II[13])/
        19342813113834066795298816 + 
       (5536617178535325973760966866945297812029765625*II[1]^2*II[2]*II[3]*
         II[13])/1237940039285380274899124224 - 
       (26510492159329101650699995991897395904171109375*II[3]^2*II[13])/
        39614081257132168796771975168 + 
       (3960003750690460981743531433299728083095703125*II[1]^3*II[4]*II[13])/
        1237940039285380274899124224 - 
       (15780115728146666402505284562422363661802734375*II[2]*II[4]*II[13])/
        9903520314283042199192993792 - 
       (147456138688536566697996680052632142619376953125*II[1]*II[5]*II[13])/
        39614081257132168796771975168 + 
       (481328430404933776430177196914670556640625*II[1]^8*II[14])/
        9671406556917033397649408 - 
       (13407486416589844986217142747161064677734375*II[1]^5*II[2]*II[14])/
        9671406556917033397649408 + 
       (4272102495932059213899508076992560108544921875*II[1]^2*II[2]^2*
         II[14])/1237940039285380274899124224 + 
       (5133338798438538785223026424039751929052734375*II[1]^3*II[3]*II[14])/
        1237940039285380274899124224 - 
       (20455706970004149804736833137818524632548828125*II[2]*II[3]*II[14])/
        9903520314283042199192993792 - 
       (43885755725336590866783434051962029587841796875*II[1]*II[4]*II[14])/
        9903520314283042199192993792 - 
       (25005841836140456123093274650746298642578125*II[1]^6*II[15])/
        38685626227668133590597632 + 
       (7965570584899580781146647973423216099853515625*II[1]^3*II[2]*II[15])/
        1237940039285380274899124224 - 
       (31741739256950238762613184689946943178857421875*II[2]^2*II[15])/
        19807040628566084398385987584 - 
       (114405634506725809680737986919062466392705078125*II[1]*II[3]*II[15])/
        19807040628566084398385987584 + 
       (22386681563819550928522827463940710523466796875*II[1]^4*II[16])/
        4951760157141521099596496896 - 
       (89187581631259708244649767169175557967822265625*II[1]*II[2]*II[16])/
        9903520314283042199192993792 - 
       (4026609809620698371555429421121100526506982421875*II[1]^2*II[17])/
        316912650057057350374175801344 + 
       (30297701038103977494880096669511205138103798828125*II[18])/
        5070602400912917605986812821504, 
     A[37] -> (-111*II[1]^36)/274877906944 + (990675*II[1]^33*II[2])/
        1099511627776 - (1148588595*II[1]^30*II[2]^2)/1099511627776 + 
       (5796431169375*II[1]^27*II[2]^3)/8796093022208 - 
       (65351258341858125*II[1]^24*II[2]^4)/281474976710656 + 
       (25862642328588676875*II[1]^21*II[2]^5)/562949953421312 - 
       (22584952389806195090625*II[1]^18*II[2]^6)/4503599627370496 + 
       (5208064260882146220088125*II[1]^15*II[2]^7)/18014398509481984 - 
       (9400406057399106737992265625*II[1]^12*II[2]^8)/1152921504606846976 + 
       (456601270409150946553906884375*II[1]^9*II[2]^9)/4611686018427387904 - 
       (7630932160885530292307289421875*II[1]^6*II[2]^10)/
        18446744073709551616 + (55259805869984808558133747734375*II[1]^3*
         II[2]^11)/147573952589676412928 - (73415338649433350252375817196875*
         II[2]^12)/4722366482869645213696 - (137307555*II[1]^31*II[3])/
        1099511627776 + (9081619764525*II[1]^28*II[2]*II[3])/35184372088832 - 
       (28494895760075745*II[1]^25*II[2]^2*II[3])/140737488355328 + 
       (42581301392934871875*II[1]^22*II[2]^3*II[3])/562949953421312 - 
       (64468129701531262966875*II[1]^19*II[2]^4*II[3])/4503599627370496 + 
       (395002079615623814449644375*II[1]^16*II[2]^5*II[3])/
        288230376151711744 - (18267746271459417044946703125*II[1]^13*II[2]^6*
         II[3])/288230376151711744 + (2964634916156948038200041971125*
         II[1]^10*II[2]^7*II[3])/2305843009213693952 - 
       (176885998896083734552404582309375*II[1]^7*II[2]^8*II[3])/
        18446744073709551616 + (10956053219496396378380192057484375*II[1]^4*
         II[2]^9*II[3])/590295810358705651712 - 
       (8731555763752413623614046561803125*II[1]*II[2]^10*II[3])/
        2361183241434822606848 - (7975549014058395*II[1]^26*II[3]^2)/
        562949953421312 + (20133489201956573625*II[1]^23*II[2]*II[3]^2)/
        1125899906842624 - (139923163167579018733275*II[1]^20*II[2]^2*
         II[3]^2)/18014398509481984 + (419717349521009323481053125*II[1]^17*
         II[2]^3*II[3]^2)/288230376151711744 - 
       (141303282217620998093605861875*II[1]^14*II[2]^4*II[3]^2)/
        1152921504606846976 + (20418488555022354601988287138125*II[1]^11*
         II[2]^5*II[3]^2)/4611686018427387904 - 
       (4465190589308752605155388970194375*II[1]^8*II[2]^6*II[3]^2)/
        73786976294838206464 + (71095857793086087164256495334633125*II[1]^5*
         II[2]^7*II[3]^2)/295147905179352825856 - 
       (1416193279410526766006106198860859375*II[1]^2*II[2]^8*II[3]^2)/
        9444732965739290427392 - (8038589063281961582475*II[1]^21*II[3]^3)/
        18014398509481984 + (168539649838113653962198875*II[1]^18*II[2]*
         II[3]^3)/576460752303423488 - (34012353363987035067128943075*
         II[1]^15*II[2]^2*II[3]^3)/576460752303423488 + 
       (40930607252661931999161679359375*II[1]^12*II[2]^3*II[3]^3)/
        9223372036854775808 - (8946803217487195245994496597881125*II[1]^9*
         II[2]^4*II[3]^3)/73786976294838206464 + 
       (598105242887901675350831765201064375*II[1]^6*II[2]^5*II[3]^3)/
        590295810358705651712 - (3970327039605327519528996770326209375*
         II[1]^3*II[2]^6*II[3]^3)/2361183241434822606848 + 
       (4521269012642575514868769126987831875*II[2]^7*II[3]^3)/
        37778931862957161709568 - (122836397812072327963083059325*II[1]^16*
         II[3]^4)/36893488147419103232 + (34088097539960428791662223798375*
         II[1]^13*II[2]*II[3]^4)/36893488147419103232 - 
       (19363186571556026114106651647472285*II[1]^10*II[2]^2*II[3]^4)/
        295147905179352825856 + (1540453750646607090834541856928871875*
         II[1]^7*II[2]^3*II[3]^4)/1180591620717411303424 - 
       (214683272629974464458103862701919339375*II[1]^4*II[2]^4*II[3]^4)/
        37778931862957161709568 + (342191812006018268402212406701792220625*
         II[1]*II[2]^5*II[3]^4)/151115727451828646838272 - 
       (1270092360244920539775655035739365*II[1]^11*II[3]^5)/
        295147905179352825856 + (3333079981184650878575321169872674275*
         II[1]^8*II[2]*II[3]^5)/9444732965739290427392 - 
       (92874282888977627150219765655181888395*II[1]^5*II[2]^2*II[3]^5)/
        18889465931478580854784 + (1233351743235028832900914770561206844375*
         II[1]^2*II[2]^3*II[3]^5)/151115727451828646838272 - 
       (37205538432719356733358802503908757645*II[1]^6*II[3]^6)/
        75557863725914323419136 + (1481878929052985805946729365826908012075*
         II[1]^3*II[2]*II[3]^6)/302231454903657293676544 - 
       (5906335576392195605304771307976409297915*II[2]^2*II[3]^6)/
        4835703278458516698824704 - (3040949153650211250186155377945768472835*
         II[1]*II[3]^7)/4835703278458516698824704 + 
       (684085854375*II[1]^29*II[4])/35184372088832 - 
       (4749334452583875*II[1]^26*II[2]*II[4])/140737488355328 + 
       (11986388470701815625*II[1]^23*II[2]^2*II[4])/562949953421312 - 
       (27764938746959016920625*II[1]^20*II[2]^3*II[4])/4503599627370496 + 
       (249843083227100514902953125*II[1]^17*II[2]^4*II[4])/
        288230376151711744 - (16822249669038936892889109375*II[1]^14*II[2]^5*
         II[4])/288230376151711744 + (4051349753120343580969842609375*
         II[1]^11*II[2]^6*II[4])/2305843009213693952 - 
       (379696784379741515141623097015625*II[1]^8*II[2]^7*II[4])/
        18446744073709551616 + (42319237041220292805829741391953125*II[1]^5*
         II[2]^8*II[4])/590295810358705651712 - 
       (93663994294586093696062268762109375*II[1]^2*II[2]^9*II[4])/
        2361183241434822606848 + (14497400226733003125*II[1]^24*II[3]*II[4])/
        4503599627370496 - (14356120171100616995625*II[1]^21*II[2]*II[3]*
         II[4])/4503599627370496 + (300979856797621827749240625*II[1]^18*
         II[2]^2*II[3]*II[4])/288230376151711744 - 
       (20246055025176528515940616875*II[1]^15*II[2]^3*II[3]*II[4])/
        144115188075855872 + (73091670725959559536067362828125*II[1]^12*
         II[2]^4*II[3]*II[4])/9223372036854775808 - 
       (3195322521751478167080239618746875*II[1]^9*II[2]^5*II[3]*II[4])/
        18446744073709551616 + (356017633500492444411664198920984375*II[1]^6*
         II[2]^6*II[3]*II[4])/295147905179352825856 - 
       (1012843591285059269250214914511171875*II[1]^3*II[2]^7*II[3]*II[4])/
        590295810358705651712 + (8073723088343373987226705610593640625*
         II[2]^8*II[3]*II[4])/75557863725914323419136 + 
       (57272883402576588665428125*II[1]^19*II[3]^2*II[4])/
        576460752303423488 - (219358433522248162268043369375*II[1]^16*II[2]*
         II[3]^2*II[4])/4611686018427387904 + 
       (60872859404434299964870954153125*II[1]^13*II[2]^2*II[3]^2*II[4])/
        9223372036854775808 - (11525853754322602343210459782009125*II[1]^10*
         II[2]^3*II[3]^2*II[4])/36893488147419103232 + 
       (2750833125354652655892254332505015625*II[1]^7*II[2]^4*II[3]^2*II[4])/
        590295810358705651712 - (76673027779368338056112071399082390625*
         II[1]^4*II[2]^5*II[3]^2*II[4])/4722366482869645213696 + 
       (203686401211394207756430094315658015625*II[1]*II[2]^6*II[3]^2*II[4])/
        37778931862957161709568 + (10463370402605250157361019984375*II[1]^14*
         II[3]^3*II[4])/18446744073709551616 - 
       (3780092401684942999380036142910625*II[1]^11*II[2]*II[3]^3*II[4])/
        36893488147419103232 + (9919974650345485768765330196119059375*II[1]^8*
         II[2]^2*II[3]^3*II[4])/2361183241434822606848 - 
       (92137767998982969071988079036727023125*II[1]^5*II[2]^3*II[3]^3*II[4])/
        2361183241434822606848 + (3670705787021449077933622096295789671875*
         II[1]^2*II[2]^4*II[3]^3*II[4])/75557863725914323419136 + 
       (3975263193285883024342890741829940625*II[1]^9*II[3]^4*II[4])/
        9444732965739290427392 - (332194679634999448192259102270434576875*
         II[1]^6*II[2]*II[3]^4*II[4])/18889465931478580854784 + 
       (13231126722521172835576097281056737503125*II[1]^3*II[2]^2*II[3]^4*
         II[4])/151115727451828646838272 - 
       (17578440674915935518320306060282195379375*II[2]^3*II[3]^4*II[4])/
        1208925819614629174706176 + (9539077514658850139029349888022342204375*
         II[1]^4*II[3]^5*II[4])/604462909807314587353088 - 
       (38012011186464673649974711527668725980375*II[1]*II[2]*II[3]^5*II[4])/
        1208925819614629174706176 - (2813892769628739028125*II[1]^22*II[4]^2)/
        18014398509481984 + (34093221881674620021328125*II[1]^19*II[2]*
         II[4]^2)/288230376151711744 - (130575148249293231847414734375*
         II[1]^16*II[2]^2*II[4]^2)/4611686018427387904 + 
       (12078199859728512896272830234375*II[1]^13*II[2]^3*II[4]^2)/
        4611686018427387904 - (6860715596864520535056449840428125*II[1]^10*
         II[2]^4*II[4]^2)/73786976294838206464 + 
       (327482868689921083020079505693203125*II[1]^7*II[2]^5*II[4]^2)/
        295147905179352825856 - (15212988064672940010035890363009921875*
         II[1]^4*II[2]^6*II[4]^2)/4722366482869645213696 + 
       (17320340341059885955185460109715234375*II[1]*II[2]^7*II[4]^2)/
        18889465931478580854784 - (27748369440922596695358215625*II[1]^17*
         II[3]*II[4]^2)/4611686018427387904 + 
       (18685043174913064471680120703125*II[1]^14*II[2]*II[3]*II[4]^2)/
        9223372036854775808 - (6750265019131018973959644558796875*II[1]^11*
         II[2]^2*II[3]*II[4]^2)/36893488147419103232 + 
       (5904802920582768545455433245100859375*II[1]^8*II[2]^3*II[3]*II[4]^2)/
        1180591620717411303424 - (164532773171363178024290962476952734375*
         II[1]^5*II[2]^4*II[3]*II[4]^2)/4722366482869645213696 + 
       (1310972111736776543455716467241962578125*II[1]^2*II[2]^5*II[3]*
         II[4]^2)/37778931862957161709568 - 
       (8118825545238545141556933677034375*II[1]^12*II[3]^2*II[4]^2)/
        295147905179352825856 + (7098761240467398436389187758957421875*
         II[1]^9*II[2]*II[3]^2*II[4]^2)/2361183241434822606848 - 
       (593209039561987504063922428228570265625*II[1]^6*II[2]^2*II[3]^2*
         II[4]^2)/9444732965739290427392 + 
       (7875709402807586416681651591646044453125*II[1]^3*II[2]^3*II[3]^2*
         II[4]^2)/37778931862957161709568 - 
       (31390181819273386497836650105820116265625*II[2]^4*II[3]^2*II[4]^2)/
        1208925819614629174706176 - (101855898098410122282256808461931896875*
         II[1]^7*II[3]^3*II[4]^2)/9444732965739290427392 + 
       (28390268357707216780427307179044246171875*II[1]^4*II[2]*II[3]^3*
         II[4]^2)/151115727451828646838272 - 
       (113131423700540860915076431540639391859375*II[1]*II[2]^2*II[3]^3*
         II[4]^2)/604462909807314587353088 - 
       (407755627735009280319756137693197801153125*II[1]^2*II[3]^4*II[4]^2)/
        4835703278458516698824704 + (892388545883048671276758159375*II[1]^15*
         II[4]^3)/9223372036854775808 - (1610905837116973222809867825703125*
         II[1]^12*II[2]*II[4]^3)/73786976294838206464 + 
       (1408499732343373903242226717785140625*II[1]^9*II[2]^2*II[4]^3)/
        1180591620717411303424 - (39233684709090382538905131523121015625*
         II[1]^6*II[2]^3*II[4]^3)/2361183241434822606848 + 
       (1562648466103484362745334684824297109375*II[1]^3*II[2]^4*II[4]^3)/
        37778931862957161709568 - (1245646479955726819488811883613842109375*
         II[2]^5*II[4]^3)/302231454903657293676544 + 
       (1016114923232729510375649328616626875*II[1]^10*II[3]*II[4]^3)/
        2361183241434822606848 - (60629005609145438144235627627679921875*
         II[1]^7*II[2]*II[3]*II[4]^3)/2361183241434822606848 + 
       (16899062875871557452810155838287374921875*II[1]^4*II[2]^2*II[3]*
         II[4]^3)/75557863725914323419136 - 
       (22446798207375737601946253941511203828125*II[1]*II[2]^3*II[3]*
         II[4]^3)/151115727451828646838272 + 
       (12184506884145247697758027442435242790625*II[1]^5*II[3]^2*II[4]^3)/
        151115727451828646838272 - 
       (242712734777563567343042016541616513203125*II[1]^2*II[2]*II[3]^2*
         II[4]^3)/604462909807314587353088 + 
       (6199024054445654452647513996013538382196875*II[3]^3*II[4]^3)/
        154742504910672534362390528 - 
       (130142730875357272915553408048486953125*II[1]^8*II[4]^4)/
        75557863725914323419136 + (7252728060177683221958145726155617640625*
         II[1]^5*II[2]*II[4]^4)/151115727451828646838272 - 
       (144472493791840414302640155253640459765625*II[1]^2*II[2]^2*II[4]^4)/
        1208925819614629174706176 - 
       (173584390706733933885629374633055695078125*II[1]^3*II[3]*II[4]^4)/
        1208925819614629174706176 + 
       (11069723976145242500605620423957197010890625*II[2]*II[3]*II[4]^4)/
        154742504910672534362390528 + 
       (4749501806779220270396869398547491291796875*II[1]*II[4]^5)/
        154742504910672534362390528 - (1663347153958875*II[1]^27*II[5])/
        562949953421312 + (37595426013911390625*II[1]^24*II[2]*II[5])/
        9007199254740992 - (37223909326358017003125*II[1]^21*II[2]^2*II[5])/
        18014398509481984 + (260121288563456071004859375*II[1]^18*II[2]^3*
         II[5])/576460752303423488 - (52491449894039390468079759375*II[1]^15*
         II[2]^4*II[5])/1152921504606846976 + 
       (37900093339280095631961831703125*II[1]^12*II[2]^5*II[5])/
        18446744073709551616 - (2761421848963896024781191279703125*II[1]^9*
         II[2]^6*II[5])/73786976294838206464 + 
       (131859378160480390583362809640078125*II[1]^6*II[2]^7*II[5])/
        590295810358705651712 - (2625904232574284470602654366172734375*
         II[1]^3*II[2]^8*II[5])/9444732965739290427392 + 
       (2325772202742686411133372737035453125*II[2]^9*II[5])/
        151115727451828646838272 - (12256218726253007900625*II[1]^22*II[3]*
         II[5])/36028797018963968 + (148495637987760885443015625*II[1]^19*
         II[2]*II[3]*II[5])/576460752303423488 - 
       (568728458549174136738248521875*II[1]^16*II[2]^2*II[3]*II[5])/
        9223372036854775808 + (52607318181309709451147301046875*II[1]^13*
         II[2]^3*II[3]*II[5])/9223372036854775808 - 
       (29882240991740973031184996342960625*II[1]^10*II[2]^4*II[3]*II[5])/
        147573952589676412928 + (1426370148560518732787868920148890625*
         II[1]^7*II[2]^5*II[3]*II[5])/590295810358705651712 - 
       (66261022792006846029003150969118359375*II[1]^4*II[2]^6*II[3]*II[5])/
        9444732965739290427392 + (75439709890224810723560394646227421875*
         II[1]*II[2]^7*II[3]*II[5])/37778931862957161709568 - 
       (120859861621694577250200688125*II[1]^17*II[3]^2*II[5])/
        18446744073709551616 + (81383833029583722532338729140625*II[1]^14*
         II[2]*II[3]^2*II[5])/36893488147419103232 - 
       (29401169768350991018902096562334375*II[1]^11*II[2]^2*II[3]^2*II[5])/
        147573952589676412928 + (25718704060648808860778687095813921875*
         II[1]^8*II[2]^3*II[3]^2*II[5])/4722366482869645213696 - 
       (716631737969712656783301627548316121875*II[1]^5*II[2]^4*II[3]^2*
         II[5])/18889465931478580854784 + 
       (5710012333819950671930848164943592390625*II[1]^2*II[2]^5*II[3]^2*
         II[5])/151115727451828646838272 - 
       (11787339379167714174181136313170625*II[1]^12*II[3]^3*II[5])/
        590295810358705651712 + (10306352957244200419631904902866078125*
         II[1]^9*II[2]*II[3]^3*II[5])/4722366482869645213696 - 
       (861251790325765906327987011791944659375*II[1]^6*II[2]^2*II[3]^3*
         II[5])/18889465931478580854784 + 
       (11434364384657489513906727028813496296875*II[1]^3*II[2]^3*II[3]^3*
         II[5])/75557863725914323419136 - 
       (45573896193590720854289584921153541259375*II[2]^4*II[3]^3*II[5])/
        2417851639229258349412352 - (443639113187744323856023553210914614375*
         II[1]^7*II[3]^4*II[5])/75557863725914323419136 + 
       (123655405112387290555642248239161069734375*II[1]^4*II[2]*II[3]^4*
         II[5])/1208925819614629174706176 - 
       (492750233653130290816847569828010716284375*II[1]*II[2]^2*II[3]^4*
         II[5])/4835703278458516698824704 - 
       (355200485441511693867641966124838002745125*II[1]^2*II[3]^5*II[5])/
        9671406556917033397649408 + (63949935212218930522291875*II[1]^20*
         II[4]*II[5])/2305843009213693952 - (71943461791622642794343203125*
         II[1]^17*II[2]*II[4]*II[5])/4611686018427387904 + 
       (48443945295531610583451573890625*II[1]^14*II[2]^2*II[4]*II[5])/
        18446744073709551616 - (5833652551323161476682838645703125*II[1]^11*
         II[2]^3*II[4]*II[5])/36893488147419103232 + 
       (15308898734560632966087211545241921875*II[1]^8*II[2]^4*II[4]*II[5])/
        4722366482869645213696 - (85313846194777060112806451284583109375*
         II[1]^5*II[2]^5*II[4]*II[5])/4722366482869645213696 + 
       (1132943949130280720650497336207852421875*II[1]^2*II[2]^6*II[4]*II[5])/
        75557863725914323419136 + (11660559644597620437431076335625*II[1]^15*
         II[3]*II[4]*II[5])/18446744073709551616 - 
       (21049183245256513993185999130546875*II[1]^12*II[2]*II[3]*II[4]*II[5])/
        147573952589676412928 + (18404402506413639340760794331578434375*
         II[1]^9*II[2]^2*II[3]*II[4]*II[5])/2361183241434822606848 - 
       (512653569342715586354232247661763984375*II[1]^6*II[2]^3*II[3]*II[4]*
         II[5])/4722366482869645213696 + 
       (20418608616226445311033358797334064140625*II[1]^3*II[2]^4*II[3]*II[4]*
         II[5])/75557863725914323419136 - 
       (16276448271012697030009803115808620265625*II[2]^5*II[3]*II[4]*II[5])/
        604462909807314587353088 + (13277240189860607600206710628450090125*
         II[1]^10*II[3]^2*II[4]*II[5])/9444732965739290427392 - 
       (792219170304264576408335214678332578125*II[1]^7*II[2]*II[3]^2*II[4]*
         II[5])/9444732965739290427392 + 
       (220814446944066937867997685716796925453125*II[1]^4*II[2]^2*II[3]^2*
         II[4]*II[5])/302231454903657293676544 - 
       (293304849521034909899408673222082565859375*II[1]*II[2]^3*II[3]^2*
         II[4]*II[5])/604462909807314587353088 + 
       (53070303843849553347948885297969852898125*II[1]^5*II[3]^3*II[4]*
         II[5])/302231454903657293676544 - 
       (1057148883005241443091041259971134456640625*II[1]^2*II[2]*II[3]^3*
         II[4]*II[5])/1208925819614629174706176 + 
       (81000585397333862609155165809373094418988125*II[3]^4*II[4]*II[5])/
        1237940039285380274899124224 - (3478285001536047019110746506640625*
         II[1]^13*II[4]^2*II[5])/295147905179352825856 + 
       (7903218493135664417543663817431578125*II[1]^10*II[2]*II[4]^2*II[5])/
        4722366482869645213696 - (471562898338922525903202565300729453125*
         II[1]^7*II[2]^2*II[4]^2*II[5])/9444732965739290427392 + 
       (43812633919486246614227308671371055234375*II[1]^4*II[2]^3*II[4]^2*
         II[5])/151115727451828646838272 - 
       (174586899873386402592335569079052001171875*II[1]*II[2]^4*II[4]^2*
         II[5])/1208925819614629174706176 - 
       (1700532108116432399064126179854563046875*II[1]^8*II[3]*II[4]^2*II[5])/
        75557863725914323419136 + (94768992986544574142861086514346227484375*
         II[1]^5*II[2]*II[3]*II[4]^2*II[5])/151115727451828646838272 - 
       (1887774067888572672208222943706864204609375*II[1]^2*II[2]^2*II[3]*
         II[4]^2*II[5])/1208925819614629174706176 - 
       (2268169581767343566001148371766968435234375*II[1]^3*II[3]^2*II[4]^2*
         II[5])/2417851639229258349412352 + 
       (144644401244247586749331844363016306759984375*II[2]*II[3]^2*II[4]^2*
         II[5])/309485009821345068724781056 + 
       (22598091308494091350161628591705316015625*II[1]^6*II[4]^3*II[5])/
        302231454903657293676544 - 
       (450035842697695287804160489499178655078125*II[1]^3*II[2]*II[4]^3*
         II[5])/604462909807314587353088 + 
       (28699385173485409046965202140662784063828125*II[2]^2*II[4]^3*II[5])/
        154742504910672534362390528 + 
       (103433601585063846409046092480252715448046875*II[1]*II[3]*II[4]^3*
         II[5])/154742504910672534362390528 - 
       (74900587941376209822726984375*II[1]^18*II[5]^2)/
        73786976294838206464 + (30231998519493772442845986553125*II[1]^15*
         II[2]*II[5]^2)/73786976294838206464 - 
       (54572941068835628798149761204609375*II[1]^12*II[2]^2*II[5]^2)/
        1180591620717411303424 + (15905219044960384057044408740329265625*
         II[1]^9*II[2]^3*II[5]^2)/9444732965739290427392 - 
       (1329111701523728690782269211029449296875*II[1]^6*II[2]^4*II[5]^2)/
        75557863725914323419136 + (10587480175617066989862118544268138515625*
         II[1]^3*II[2]^5*II[5]^2)/302231454903657293676544 - 
       (14066116416287048753248857487823895609375*II[2]^6*II[5]^2)/
        4835703278458516698824704 - (15149875746989534245090248276703125*
         II[1]^13*II[3]*II[5]^2)/1180591620717411303424 + 
       (34422920962391449474774880064673325625*II[1]^10*II[2]*II[3]*II[5]^2)/
        18889465931478580854784 - (2053918833079928494564690025529738515625*
         II[1]^7*II[2]^2*II[3]*II[5]^2)/37778931862957161709568 + 
       (190828383280029410602006231464785365546875*II[1]^4*II[2]^3*II[3]*
         II[5]^2)/604462909807314587353088 - 
       (760422993039183298864195269553127807109375*II[1]*II[2]^4*II[3]*
         II[5]^2)/4835703278458516698824704 - 
       (7406763924436631126481797601383579484375*II[1]^8*II[3]^2*II[5]^2)/
        604462909807314587353088 + 
       (412771670602035817971312783894528725596875*II[1]^5*II[2]*II[3]^2*
         II[5]^2)/1208925819614629174706176 - 
       (8222305478694267478151728182382770720234375*II[1]^2*II[2]^2*II[3]^2*
         II[5]^2)/9671406556917033397649408 - 
       (3293046512618972080158958804739983311890625*II[1]^3*II[3]^3*II[5]^2)/
        9671406556917033397649408 + 
       (210002253365878401030749920950187176432815625*II[2]*II[3]^3*II[5]^2)/
        1237940039285380274899124224 + (6720045171351306345473027501098828125*
         II[1]^11*II[4]*II[5]^2)/18889465931478580854784 - 
       (4408829381487814664523914863028094609375*II[1]^8*II[2]*II[4]*II[5]^2)/
        151115727451828646838272 + 
       (245698967547617111311010424217733692546875*II[1]^5*II[2]^2*II[4]*
         II[5]^2)/604462909807314587353088 - 
       (1631416931294615616461007290226501926953125*II[1]^2*II[2]^3*II[4]*
         II[5]^2)/2417851639229258349412352 + 
       (295281775034599957968015712001386487109375*II[1]^6*II[3]*II[4]*
         II[5]^2)/1208925819614629174706176 - 
       (5880468894862437831220886467463205453046875*II[1]^3*II[2]*II[3]*II[4]*
         II[5]^2)/2417851639229258349412352 + 
       (375005320413161157492155930802671995096546875*II[2]^2*II[3]*II[4]*
         II[5]^2)/618970019642690137449562112 + 
       (1351532481424590398971119402960623445992578125*II[1]*II[3]^2*II[4]*
         II[5]^2)/1237940039285380274899124224 - 
       (12617819601083673949199103762154625443828125*II[1]^4*II[4]^2*II[5]^2)/
        19342813113834066795298816 + 
       (804486723260528904942419170775450074255078125*II[1]*II[2]*II[4]^2*
         II[5]^2)/618970019642690137449562112 - 
       (1526847756708486380689114277155196484375*II[1]^9*II[5]^3)/
        604462909807314587353088 + 
       (255183642159276572193985504855852002890625*II[1]^6*II[2]*II[5]^3)/
        2417851639229258349412352 - 
       (5081912059184931788477504067815447895703125*II[1]^3*II[2]^2*II[5]^3)/
        9671406556917033397649408 + 
       (108026604496828528809116279846258308428984375*II[2]^3*II[5]^3)/
        1237940039285380274899124224 - 
       (18319206793262670120915808259465764473046875*II[1]^4*II[3]*II[5]^3)/
        38685626227668133590597632 + 
       (1167995615193874750368918849369783848464921875*II[1]*II[2]*II[3]*
         II[5]^3)/1237940039285380274899124224 + 
       (2505822475118969419615293911000969946120703125*II[1]^2*II[4]*II[5]^3)/
        2475880078570760549798248448 - 
       (31111328511484093513507179128090347850463984375*II[5]^4)/
        316912650057057350374175801344 + (3725927867543406525*II[1]^25*II[6])/
        9007199254740992 - (8357747538047229196875*II[1]^22*II[2]*II[6])/
        18014398509481984 + (101254346852950295726596875*II[1]^19*II[2]^2*
         II[6])/576460752303423488 - (129261447842667770708250046875*II[1]^16*
         II[2]^3*II[6])/4611686018427387904 + 
       (35869418247599733871008450140625*II[1]^13*II[2]^4*II[6])/
        18446744073709551616 - (4074905917071258137943001431879375*II[1]^10*
         II[2]^5*II[6])/73786976294838206464 + 
       (324177835727537053475720186695640625*II[1]^7*II[2]^6*II[6])/
        590295810358705651712 - (6454033097445925884830625770128921875*
         II[1]^4*II[2]^7*II[6])/4722366482869645213696 + 
       (51436372629549748950575988968461640625*II[1]*II[2]^8*II[6])/
        151115727451828646838272 + (73252276403247446777897625*II[1]^20*II[3]*
         II[6])/2305843009213693952 - (82408206329130157071730509375*II[1]^17*
         II[2]*II[3]*II[6])/4611686018427387904 + 
       (55490407677846495776514038821875*II[1]^14*II[2]^2*II[3]*II[6])/
        18446744073709551616 - (6682187777094329893922957912859375*II[1]^11*
         II[2]^3*II[3]*II[6])/36893488147419103232 + 
       (17535652801955682974658074405699915625*II[1]^8*II[2]^4*II[3]*II[6])/
        4722366482869645213696 - (97723148158483029146803380057619228125*
         II[1]^5*II[2]^5*II[3]*II[6])/4722366482869645213696 + 
       (1297735909634482524320286344802020015625*II[1]^2*II[2]^6*II[3]*II[6])/
        75557863725914323419136 + (13356661622252258199133998628875*II[1]^15*
         II[3]^2*II[6])/36893488147419103232 - 
       (24110899817028213518524288709240625*II[1]^12*II[2]*II[3]^2*II[6])/
        295147905179352825856 + (21081413939477844836313810687315133125*
         II[1]^9*II[2]^2*II[3]^2*II[6])/4722366482869645213696 - 
       (587221470011827812995122169877824953125*II[1]^6*II[2]^3*II[3]^2*
         II[6])/9444732965739290427392 + 
       (23388590454603624311575538715260366671875*II[1]^3*II[2]^4*II[3]^2*
         II[6])/151115727451828646838272 - 
       (18643932771091556706190400758078204771875*II[2]^5*II[3]^2*II[6])/
        1208925819614629174706176 + (5069493854442426767983444771320894525*
         II[1]^10*II[3]^3*II[6])/9444732965739290427392 - 
       (302483749875114354755091998915954278125*II[1]^7*II[2]*II[3]^3*II[6])/
        9444732965739290427392 + (84310980865486836459406770468714986503125*
         II[1]^4*II[2]^2*II[3]^3*II[6])/302231454903657293676544 - 
       (111989132187982838704546789496357065921875*II[1]*II[2]^3*II[3]^3*
         II[6])/604462909807314587353088 + 
       (60789629468839677594657165330833700876375*II[1]^5*II[3]^4*II[6])/
        1208925819614629174706176 - 
       (1210916092328804033097826577547145472071875*II[1]^2*II[2]*II[3]^4*
         II[6])/4835703278458516698824704 + 
       (18556498798752216130314936561364378224174075*II[3]^5*II[6])/
        1237940039285380274899124224 - (19697891191674407774077640625*
         II[1]^18*II[4]*II[6])/9223372036854775808 + 
       (7950624339981771139691371246875*II[1]^15*II[2]*II[4]*II[6])/
        9223372036854775808 - (14351975694029800807528406999765625*II[1]^12*
         II[2]^2*II[4]*II[6])/147573952589676412928 + 
       (4182866157674661665490838022576484375*II[1]^9*II[2]^3*II[4]*II[6])/
        1180591620717411303424 - (349539120270898089532113688658286328125*
         II[1]^6*II[2]^4*II[4]*II[6])/9444732965739290427392 + 
       (2784369800849980742325308787866945859375*II[1]^3*II[2]^5*II[4]*II[6])/
        37778931862957161709568 - (3699205949889467579674981704073879265625*
         II[2]^6*II[4]*II[6])/604462909807314587353088 - 
       (3984220885620644683148549461921875*II[1]^13*II[3]*II[4]*II[6])/
        147573952589676412928 + (9052781452958692916597143299815904375*
         II[1]^10*II[2]*II[3]*II[4]*II[6])/2361183241434822606848 - 
       (540153986281101054024762349388623359375*II[1]^7*II[2]^2*II[3]*II[4]*
         II[6])/4722366482869645213696 + 
       (50185386826792302663441093512060606953125*II[1]^4*II[2]^3*II[3]*II[4]*
         II[6])/75557863725914323419136 - 
       (199981372148611306444984892134338819140625*II[1]*II[2]^4*II[3]*II[4]*
         II[6])/604462909807314587353088 - 
       (1947882753149151234127281877809517640625*II[1]^8*II[3]^2*II[4]*II[6])/
        75557863725914323419136 + (108553589524280096842580502587373532303125*
         II[1]^5*II[2]*II[3]^2*II[4]*II[6])/151115727451828646838272 - 
       (2162359565578435658718666842484509624765625*II[1]^2*II[2]^2*II[3]^2*
         II[4]*II[6])/1208925819614629174706176 - 
       (866028469793547654885566110436636144484375*II[1]^3*II[3]^3*II[4]*
         II[6])/1208925819614629174706176 + 
       (55227865454583160342290398429944602435834375*II[2]*II[3]^3*II[4]*
         II[6])/154742504910672534362390528 + 
       (1767284678579213299555009863949921875*II[1]^11*II[4]^2*II[6])/
        4722366482869645213696 - (1159464889906493246439619821745571015625*
         II[1]^8*II[2]*II[4]^2*II[6])/37778931862957161709568 + 
       (64615638074432114297691870013744364953125*II[1]^5*II[2]^2*II[4]^2*
         II[6])/151115727451828646838272 - 
       (429041467293230629228100372579412980859375*II[1]^2*II[2]^3*II[4]^2*
         II[6])/604462909807314587353088 + 
       (77655272744245316833944950358229355390625*II[1]^6*II[3]*II[4]^2*
         II[6])/302231454903657293676544 - 
       (1546486956582308886121754835280340382890625*II[1]^3*II[2]*II[3]*
         II[4]^2*II[6])/604462909807314587353088 + 
       (98621529290410619633245147997203022852203125*II[2]^2*II[3]*II[4]^2*
         II[6])/154742504910672534362390528 + 
       (355435491202720018780215911370903083963671875*II[1]*II[3]^2*II[4]^2*
         II[6])/309485009821345068724781056 - 
       (1106107568602478312523047451571606732265625*II[1]^4*II[4]^3*II[6])/
        2417851639229258349412352 + 
       (70523186973053977134035464039615060850390625*II[1]*II[2]*II[4]^3*
         II[6])/77371252455336267181195264 + 
       (74445505131175616044791575015625*II[1]^16*II[5]*II[6])/
        590295810358705651712 - (10329680008366925023745434616484375*II[1]^13*
         II[2]*II[5]*II[6])/295147905179352825856 + 
       (23470480771272856225000728154394746875*II[1]^10*II[2]^2*II[5]*II[6])/
        9444732965739290427392 - (466803690409130366637657769371680390625*
         II[1]^7*II[2]^3*II[5]*II[6])/9444732965739290427392 + 
       (130111003948818529048213643673214899140625*II[1]^4*II[2]^4*II[5]*
         II[6])/604462909807314587353088 - 
       (103694456966402884033800971727390301640625*II[1]*II[2]^5*II[5]*II[6])/
        1208925819614629174706176 + (7697510380013788975354067045050734375*
         II[1]^11*II[3]*II[5]*II[6])/9444732965739290427392 - 
       (5050115029263664330972009362947796328125*II[1]^8*II[2]*II[3]*II[5]*
         II[6])/75557863725914323419136 + 
       (281437040600818821582115242959143440890625*II[1]^5*II[2]^2*II[3]*
         II[5]*II[6])/302231454903657293676544 - 
       (1868714095726948628383731530298501023671875*II[1]^2*II[2]^3*II[3]*
         II[5]*II[6])/1208925819614629174706176 + 
       (338231910395059306928766696415488758578125*II[1]^6*II[3]^2*II[5]*
         II[6])/1208925819614629174706176 - 
       (6735810486455860704086189647911542296640625*II[1]^3*II[2]*II[3]^2*
         II[5]*II[6])/2417851639229258349412352 + 
       (429551573659350640304083648066163607905390625*II[2]^2*II[3]^2*II[5]*
         II[6])/618970019642690137449562112 + 
       (516039709510447489883701043959691970582328125*II[1]*II[3]^3*II[5]*
         II[6])/618970019642690137449562112 - 
       (1204623418938717459697042139012947921875*II[1]^9*II[4]*II[5]*II[6])/
        75557863725914323419136 + (201329953419244938202351789276780558828125*
         II[1]^6*II[2]*II[4]*II[5]*II[6])/302231454903657293676544 - 
       (4009430636642520289080612727071885324140625*II[1]^3*II[2]^2*II[4]*
         II[5]*II[6])/1208925819614629174706176 + 
       (85228782314128662502283618457428756579296875*II[2]^3*II[4]*II[5]*
         II[6])/154742504910672534362390528 - 
       (14453140505479171373174302263258948056484375*II[1]^4*II[3]*II[4]*
         II[5]*II[6])/4835703278458516698824704 + 
       (921503036603763276755028592265204837351484375*II[1]*II[2]*II[3]*II[4]*
         II[5]*II[6])/154742504910672534362390528 + 
       (1976996310123957402102293583511188030256640625*II[1]^2*II[4]^2*II[5]*
         II[6])/618970019642690137449562112 + 
       (268871938076405816661578193320516711015625*II[1]^7*II[5]^2*II[6])/
        2417851639229258349412352 - 
       (37471315827870120706812110998796972286796875*II[1]^4*II[2]*II[5]^2*
         II[6])/19342813113834066795298816 + 
       (2389091347430241736482682998465367544298046875*II[1]*II[2]^2*II[5]^2*
         II[6])/1237940039285380274899124224 + 
       (8610917925087177145454799139009067954500078125*II[1]^2*II[3]*II[5]^2*
         II[6])/2475880078570760549798248448 - 
       (24545626117858137693569066784333605475364921875*II[4]*II[5]^2*II[6])/
        19807040628566084398385987584 - (3631897527638755339700167259953125*
         II[1]^14*II[6]^2)/1180591620717411303424 + 
       (5248382299383812211363285323606953125*II[1]^11*II[2]*II[6]^2)/
        9444732965739290427392 - (3443293665250944519159544224279188109375*
         II[1]^8*II[2]^2*II[6]^2)/151115727451828646838272 + 
       (63963377158983214458163163977562897390625*II[1]^5*II[2]^3*II[6]^2)/
        302231454903657293676544 - 
       (1274128929309079221630153605061966498515625*II[1]^2*II[2]^4*II[6]^2)/
        4835703278458516698824704 - (1379841829068029398275235053589807865625*
         II[1]^9*II[3]*II[6]^2)/151115727451828646838272 + 
       (230614351145224402754292397214807955234375*II[1]^6*II[2]*II[3]*
         II[6]^2)/604462909807314587353088 - 
       (4592621004052662777152054702195901918984375*II[1]^3*II[2]^2*II[3]*
         II[6]^2)/2417851639229258349412352 + 
       (97625701802249270364715453715795229712640625*II[2]^3*II[3]*II[6]^2)/
        309485009821345068724781056 - 
       (16555417426531674802840153443890606062453125*II[1]^4*II[3]^2*II[6]^2)/
        19342813113834066795298816 + 
       (1055539913808909107905928384575712834993203125*II[1]*II[2]*II[3]^2*
         II[6]^2)/618970019642690137449562112 + 
       (70709828744978784304432428631904321484375*II[1]^7*II[4]*II[6]^2)/
        604462909807314587353088 - 
       (9854469479002211406526514112025238447578125*II[1]^4*II[2]*II[4]*
         II[6]^2)/4835703278458516698824704 + 
       (628299998984759008857780543446241775845703125*II[1]*II[2]^2*II[4]*
         II[6]^2)/309485009821345068724781056 + 
       (2264559591899651283233787172771809524401171875*II[1]^2*II[3]*II[4]*
         II[6]^2)/618970019642690137449562112 - 
       (6455180908307393673761060809540276527270703125*II[4]^2*II[6]^2)/
        9903520314283042199192993792 - 
       (18421088583091967061496776847271637816046875*II[1]^5*II[5]*II[6]^2)/
        19342813113834066795298816 + 
       (5871106301361056901261315514778460547158984375*II[1]^2*II[2]*II[5]*
         II[6]^2)/1237940039285380274899124224 - 
       (28115900596514518278828908520494328609466265625*II[3]*II[5]*II[6]^2)/
        19807040628566084398385987584 + 
       (1603225755488625613900184564693391495284296875*II[1]^3*II[6]^3)/
        1237940039285380274899124224 - 
       (6389999795459871282263224655573372813026640625*II[2]*II[6]^3)/
        9903520314283042199192993792 - (1857845900986616165625*II[1]^23*
         II[7])/36028797018963968 + (103313695846325133000706875*II[1]^20*
         II[2]*II[7])/2305843009213693952 - (116222101512249926454214078125*
         II[1]^17*II[2]^2*II[7])/9223372036854775808 + 
       (26085916192200275983273999171875*II[1]^14*II[2]^3*II[7])/
        18446744073709551616 - (9423745871917948176377322253828125*II[1]^11*
         II[2]^4*II[7])/147573952589676412928 + 
       (4946002420976287225662076824338859375*II[1]^8*II[2]^5*II[7])/
        4722366482869645213696 - (45938533679043371510039868192873778125*
         II[1]^5*II[2]^6*II[7])/9444732965739290427392 + 
       (261449806202787967310480450071258828125*II[1]^2*II[2]^7*II[7])/
        75557863725914323419136 - (46669029909570125506420846875*II[1]^18*
         II[3]*II[7])/18446744073709551616 + 
       (18836894647945430149484366600625*II[1]^15*II[2]*II[3]*II[7])/
        18446744073709551616 - (34003167803841602146543638172171875*II[1]^12*
         II[2]^2*II[3]*II[7])/295147905179352825856 + 
       (9910178821485428777554485981937303125*II[1]^9*II[2]^3*II[3]*II[7])/
        2361183241434822606848 - (828138996198244025152436437090967109375*
         II[1]^6*II[2]^4*II[3]*II[7])/18889465931478580854784 + 
       (6596815296109881681366865746067987453125*II[1]^3*II[2]^5*II[3]*II[7])/
        75557863725914323419136 - (8764273090052241246015541200506813371875*
         II[2]^6*II[3]*II[7])/1208925819614629174706176 - 
       (9439547243690325018843243523490625*II[1]^13*II[3]^2*II[7])/
        590295810358705651712 + (21448137768144733307446768944494659125*
         II[1]^10*II[2]*II[3]^2*II[7])/9444732965739290427392 - 
       (1279749734047562204867151086392345453125*II[1]^7*II[2]^2*II[3]^2*
         II[7])/18889465931478580854784 + 
       (118900777329810965941983360516130928859375*II[1]^4*II[2]^3*II[3]^2*
         II[7])/302231454903657293676544 - 
       (473802053775927975593833944645834091171875*II[1]*II[2]^4*II[3]^2*
         II[7])/2417851639229258349412352 - 
       (1538328333322002948806671102612591115625*II[1]^8*II[3]^3*II[7])/
        151115727451828646838272 + (85729513997829099900021706942901083063125*
         II[1]^5*II[2]*II[3]^3*II[7])/302231454903657293676544 - 
       (1707709747549091514152890110808923901265625*II[1]^2*II[2]^2*II[3]^3*
         II[7])/2417851639229258349412352 - 
       (2051821497871273814737346771818939199728125*II[1]^3*II[3]^4*II[7])/
        9671406556917033397649408 + 
       (130847565673747038906833890104419768214733125*II[2]*II[3]^4*II[7])/
        1237940039285380274899124224 + (40495093333077682569754843734375*
         II[1]^16*II[4]*II[7])/295147905179352825856 - 
       (5618892431088736946074551513515625*II[1]^13*II[2]*II[4]*II[7])/
        147573952589676412928 + (12766910368159256273442719362799803125*
         II[1]^10*II[2]^2*II[4]*II[7])/4722366482869645213696 - 
       (253920692869393946182892561761539609375*II[1]^7*II[2]^3*II[4]*II[7])/
        4722366482869645213696 + (70774667492942060479298565823665174609375*
         II[1]^4*II[2]^4*II[4]*II[7])/302231454903657293676544 - 
       (56405226782328465289521275479338971484375*II[1]*II[2]^5*II[4]*II[7])/
        604462909807314587353088 + (4187107493830859939363100080393015625*
         II[1]^11*II[3]*II[4]*II[7])/4722366482869645213696 - 
       (2747040647283939089422008548402821171875*II[1]^8*II[2]*II[3]*II[4]*
         II[7])/37778931862957161709568 + 
       (153089380567533974032201961464079327859375*II[1]^5*II[2]^2*II[3]*
         II[4]*II[7])/151115727451828646838272 - 
       (1016498330952356358866141824329715092890625*II[1]^2*II[2]^3*II[3]*
         II[4]*II[7])/604462909807314587353088 + 
       (183983293876903196240786128532077750171875*II[1]^6*II[3]^2*II[4]*
         II[7])/604462909807314587353088 - 
       (3663984843190099031948081065406270927109375*II[1]^3*II[2]*II[3]^2*
         II[4]*II[7])/1208925819614629174706176 + 
       (233657175249640879229606336933149814858859375*II[2]^2*II[3]^2*II[4]*
         II[7])/309485009821345068724781056 + 
       (280702919730465118124030913077928417493921875*II[1]*II[3]^3*II[4]*
         II[7])/309485009821345068724781056 - 
       (655262205797717861821215882283592578125*II[1]^9*II[4]^2*II[7])/
        75557863725914323419136 + (109514646190900510451360792353178194921875*
         II[1]^6*II[2]*II[4]^2*II[7])/302231454903657293676544 - 
       (2180954038681017504499991621981094010546875*II[1]^3*II[2]^2*II[4]^2*
         II[7])/1208925819614629174706176 + 
       (46360711373495868517209602822856911644453125*II[2]^3*II[4]^2*II[7])/
        154742504910672534362390528 - 
       (7861873180451720035261663004715455628515625*II[1]^4*II[3]*II[4]^2*
         II[7])/4835703278458516698824704 + 
       (501257147780295714200250073491534240622265625*II[1]*II[2]*II[3]*
         II[4]^2*II[7])/154742504910672534362390528 + 
       (358466365242835623910236249123223103933203125*II[1]^2*II[4]^3*II[7])/
        309485009821345068724781056 - (7512130081164808225305894167578125*
         II[1]^14*II[5]*II[7])/1180591620717411303424 + 
       (10855628421008149072442360678794453125*II[1]^11*II[2]*II[5]*II[7])/
        9444732965739290427392 - (7122026231283904276695904951266720234375*
         II[1]^8*II[2]^2*II[5]*II[7])/151115727451828646838272 + 
       (132300318691685752566050021235135345140625*II[1]^5*II[2]^3*II[5]*
         II[7])/302231454903657293676544 - 
       (2635377786381905202948166335149249094140625*II[1]^2*II[2]^4*II[5]*
         II[7])/4835703278458516698824704 - 
       (2854031825995753535020452144341776640625*II[1]^9*II[3]*II[5]*II[7])/
        151115727451828646838272 + 
       (476997205475484363826926648709873151484375*II[1]^6*II[2]*II[3]*II[5]*
         II[7])/604462909807314587353088 - 
       (9499267380185663049866967234149184496171875*II[1]^3*II[2]^2*II[3]*
         II[5]*II[7])/2417851639229258349412352 + 
       (201926665304113577007253609819582478194640625*II[2]^3*II[3]*II[5]*
         II[7])/309485009821345068724781056 - 
       (34242829225878263143042080655276992632578125*II[1]^4*II[3]^2*II[5]*
         II[7])/19342813113834066795298816 + 
       (2183253497439049338296579663434951749233203125*II[1]*II[2]*II[3]^2*
         II[5]*II[7])/618970019642690137449562112 + 
       (146254517786841843195982482235081522734375*II[1]^7*II[4]*II[5]*II[7])/
        604462909807314587353088 - 
       (20382748848570506661597933829851631088203125*II[1]^4*II[2]*II[4]*
         II[5]*II[7])/4835703278458516698824704 + 
       (1299560681969091095968168194642818858820703125*II[1]*II[2]^2*II[4]*
         II[5]*II[7])/309485009821345068724781056 + 
       (4683960866656063403841926634506938369096171875*II[1]^2*II[3]*II[4]*
         II[5]*II[7])/618970019642690137449562112 - 
       (13351741709901233368843214722887641294372578125*II[4]^2*II[5]*II[7])/
        9903520314283042199192993792 - 
       (38101738806663576769201776790482600655921875*II[1]^5*II[5]^2*II[7])/
        38685626227668133590597632 + 
       (12143655772299558638796045727189568174058984375*II[1]^2*II[2]*II[5]^2*
         II[7])/2475880078570760549798248448 - 
       (58154255943958991679426983628653842269387140625*II[3]*II[5]^2*II[7])/
        39614081257132168796771975168 + 
       (8902304783928116701734180291001171875*II[1]^12*II[6]*II[7])/
        37778931862957161709568 - (1945952503026105504644553248914677046875*
         II[1]^9*II[2]*II[6]*II[7])/75557863725914323419136 + 
       (325227755356484590957660088232435806953125*II[1]^6*II[2]^2*II[6]*
         II[7])/604462909807314587353088 - 
       (2158935231242114752689157531489415045859375*II[1]^3*II[2]^3*II[6]*
         II[7])/1208925819614629174706176 + 
       (137677758544962529208348695798678428683671875*II[2]^4*II[6]*II[7])/
        618970019642690137449562112 + 
       (167527938076923471155266152293210239453125*II[1]^7*II[3]*II[6]*II[7])/
        604462909807314587353088 - 
       (23347515087666721199617345305655311219609375*II[1]^4*II[2]*II[3]*
         II[6]*II[7])/4835703278458516698824704 + 
       (1488587792690528167937457031697188038658359375*II[1]*II[2]^2*II[3]*
         II[6]*II[7])/309485009821345068724781056 + 
       (5365264697439998864814721347628403809747265625*II[1]^2*II[3]^2*II[6]*
         II[7])/1237940039285380274899124224 - 
       (10020262550508740456507383883434344818953125*II[1]^5*II[4]*II[6]*
         II[7])/4835703278458516698824704 + 
       (3193623769430068047811868696889300371534765625*II[1]^2*II[2]*II[4]*
         II[6]*II[7])/309485009821345068724781056 - 
       (15293814095679510605901887994020272742556234375*II[3]*II[4]*II[6]*
         II[7])/4951760157141521099596496896 + 
       (9948221358420402739775252083684943780862890625*II[1]^3*II[5]*II[6]*
         II[7])/1237940039285380274899124224 - 
       (39650767968148561622610086579338051949703046875*II[2]*II[5]*II[6]*
         II[7])/9903520314283042199192993792 - 
       (97434050303763074926542475530075243127496484375*II[1]*II[6]^2*II[7])/
        19807040628566084398385987584 - 
       (1979799520638001738604002305997712821875*II[1]^10*II[7]^2)/
        604462909807314587353088 + 
       (236259326574461469103745688924073652109375*II[1]^7*II[2]*II[7]^2)/
        1208925819614629174706176 - 
       (32926169071319776256918982497146231967578125*II[1]^4*II[2]^2*II[7]^2)/
        19342813113834066795298816 + 
       (699766256986183365851444159110437217037109375*II[1]*II[2]^3*II[7]^2)/
        618970019642690137449562112 - 
       (23740317741241234581397880400814250766234375*II[1]^5*II[3]*II[7]^2)/
        19342813113834066795298816 + 
       (7566432318204717480905652727770763904125546875*II[1]^2*II[2]*II[3]*
         II[7]^2)/1237940039285380274899124224 - 
       (36234576989814095547865664095584396198197578125*II[3]^2*II[7]^2)/
        39614081257132168796771975168 + 
       (5411395160007646009848310511306129605918359375*II[1]^3*II[4]*II[7]^2)/
        1237940039285380274899124224 - 
       (21568274934135773155196402791951826604784453125*II[2]*II[4]*II[7]^2)/
        9903520314283042199192993792 - 
       (201530257935799617861732947668007390314749609375*II[1]*II[5]*II[7]^2)/
        39614081257132168796771975168 + (12861053259088006720873125*II[1]^21*
         II[8])/2305843009213693952 - (33707307526980361144029534375*II[1]^18*
         II[2]*II[8])/9223372036854775808 + (13604846552220843413561380438125*
         II[1]^15*II[2]^2*II[8])/18446744073709551616 - 
       (8186097799403227908364379297203125*II[1]^12*II[2]^3*II[8])/
        147573952589676412928 + (7157433173114203542930373994903540625*
         II[1]^9*II[2]^4*II[8])/4722366482869645213696 - 
       (119620970891475604443244282729332909375*II[1]^6*II[2]^5*II[8])/
        9444732965739290427392 + (1588130267274047254699872134545387921875*
         II[1]^3*II[2]^6*II[8])/75557863725914323419136 - 
       (904253625868632896535900332464343615625*II[2]^7*II[8])/
        604462909807314587353088 + (49134149233114416380309431906875*II[1]^16*
         II[3]*II[8])/295147905179352825856 - 
       (6817595875701432098876793872803125*II[1]^13*II[2]*II[3]*II[8])/
        147573952589676412928 + (15490524898528990444287161596699736625*
         II[1]^10*II[2]^2*II[3]*II[8])/4722366482869645213696 - 
       (308090511910513176254866129534407421875*II[1]^7*II[2]^3*II[3]*II[8])/
        4722366482869645213696 + (85873274009500816845710310707061007921875*
         II[1]^4*II[2]^4*II[3]*II[8])/302231454903657293676544 - 
       (68438346743512216210286755081260358846875*II[1]*II[2]^5*II[3]*II[8])/
        604462909807314587353088 + (5080359850848067540903223374897723125*
         II[1]^11*II[3]^2*II[8])/9444732965739290427392 - 
       (3333076905365708039552331156648969534375*II[1]^8*II[2]*II[3]^2*II[8])/
        75557863725914323419136 + (185748476019534753471457785390894754651875*
         II[1]^5*II[2]^2*II[3]^2*II[8])/302231454903657293676544 - 
       (1233351412025697015355218830017269245203125*II[1]^2*II[2]^3*II[3]^2*
         II[8])/1208925819614629174706176 + 
       (74411034187323433819781531347458713758125*II[1]^6*II[3]^3*II[8])/
        604462909807314587353088 - 
       (1481878460871178873199934053954083862540625*II[1]^3*II[2]*II[3]^3*
         II[8])/1208925819614629174706176 + 
       (94501351921094136798109984594504265547470625*II[2]^2*II[3]^3*II[8])/
        309485009821345068724781056 + 
       (340586232344688620228511296607514905323424375*II[1]*II[3]^4*II[8])/
        1237940039285380274899124224 - (2092665089544294016303069095703125*
         II[1]^14*II[4]*II[8])/295147905179352825856 + 
       (3024068074164815624847688035326203125*II[1]^11*II[2]*II[4]*II[8])/
        2361183241434822606848 - (1983993063755486297331489051103708359375*
         II[1]^8*II[2]^2*II[4]*II[8])/37778931862957161709568 + 
       (36855089119484537576635628122544104640625*II[1]^5*II[2]^3*II[4]*
         II[8])/75557863725914323419136 - 
       (734140957914389397156604579154917162265625*II[1]^2*II[2]^4*II[4]*
         II[8])/1208925819614629174706176 - 
       (795051743565036436887370926558986015625*II[1]^9*II[3]*II[4]*II[8])/
        37778931862957161709568 + (132877794449599213367211529042592829984375*
         II[1]^6*II[2]*II[3]*II[4]*II[8])/151115727451828646838272 - 
       (2646224498173456965958923985310470023984375*II[1]^3*II[2]^2*II[3]*
         II[4]*II[8])/604462909807314587353088 + 
       (56250999761713279771434374258751123708890625*II[2]^3*II[3]*II[4]*
         II[8])/77371252455336267181195264 - 
       (9539073915651942150266784431016702188203125*II[1]^4*II[3]^2*II[4]*
         II[8])/4835703278458516698824704 + 
       (608192047557602950399831708419885594622453125*II[1]*II[2]*II[3]^2*
         II[4]*II[8])/154742504910672534362390528 + 
       (40742330530187717615268968905622460234375*II[1]^7*II[4]^2*II[8])/
        302231454903657293676544 - 
       (5678051501496836436664437417985573461328125*II[1]^4*II[2]*II[4]^2*
         II[8])/2417851639229258349412352 + 
       (362020476811239142236284680418353369526953125*II[1]*II[2]^2*II[4]^2*
         II[8])/154742504910672534362390528 + 
       (1304817674874283278467165202433002508189921875*II[1]^2*II[3]*II[4]^2*
         II[8])/309485009821345068724781056 - 
       (1239804590198176124337672944293730420606484375*II[4]^3*II[8])/
        2475880078570760549798248448 + (9429848877740672759792102899413328125*
         II[1]^12*II[5]*II[8])/37778931862957161709568 - 
       (2061268215046457413282748615318243203125*II[1]^9*II[2]*II[5]*II[8])/
        75557863725914323419136 + (344500511727136025658601146777155493046875*
         II[1]^6*II[2]^2*II[5]*II[8])/604462909807314587353088 - 
       (2286872135105000607838182262980398125078125*II[1]^3*II[2]^3*II[5]*
         II[8])/1208925819614629174706176 + 
       (145836440565641539352466128994327769837828125*II[2]^4*II[5]*II[8])/
        618970019642690137449562112 + 
       (177455519904257395063800815327619241546875*II[1]^7*II[3]*II[5]*II[8])/
        604462909807314587353088 - 
       (24731071554058610383082342002780878714140625*II[1]^4*II[2]*II[3]*
         II[5]*II[8])/4835703278458516698824704 + 
       (1576800403060853610462773239345705267134140625*II[1]*II[2]^2*II[3]*
         II[5]*II[8])/309485009821345068724781056 + 
       (5683206311047414731477339952915534519251234375*II[1]^2*II[3]^2*II[5]*
         II[8])/1237940039285380274899124224 - 
       (10614055895972415528107993855745813818296875*II[1]^5*II[4]*II[5]*
         II[8])/4835703278458516698824704 + 
       (3382875549535819127196759156049907914612734375*II[1]^2*II[2]*II[4]*
         II[5]*II[8])/309485009821345068724781056 - 
       (16200114193159599338086966517950953438824015625*II[3]*II[4]*II[5]*
         II[8])/4951760157141521099596496896 + 
       (10537745591754813671399235752691610280919609375*II[1]^3*II[5]^2*
         II[8])/2475880078570760549798248448 - 
       (42000443114873143698569351477201067187502203125*II[2]*II[5]^2*II[8])/
        19807040628566084398385987584 - 
       (1013897331216083991962042230258253593125*II[1]^10*II[6]*II[8])/
        151115727451828646838272 + 
       (120993412737574203211543495767044130140625*II[1]^7*II[2]*II[6]*II[8])/
        302231454903657293676544 - 
       (16862189617088449833235665723667814663296875*II[1]^4*II[2]^2*II[6]*
         II[8])/4835703278458516698824704 + 
       (358365143742704010226392612830089268240390625*II[1]*II[2]^3*II[6]*
         II[8])/154742504910672534362390528 - 
       (12157920299331511073713854667018360164290625*II[1]^5*II[3]*II[6]*
         II[8])/4835703278458516698824704 + 
       (3874930490407976855538011227083474754292953125*II[1]^2*II[2]*II[3]*
         II[6]*II[8])/309485009821345068724781056 - 
       (18556495489105499965541501657003719562661346875*II[3]^2*II[6]*II[8])/
        9903520314283042199192993792 + 
       (2771290248770181083443230899501521980309140625*II[1]^3*II[4]*II[6]*
         II[8])/309485009821345068724781056 - 
       (11045571102871048344108218729106921705169171875*II[2]*II[4]*II[6]*
         II[8])/2475880078570760549798248448 - 
       (103207919976051211656918051420484270967369765625*II[1]*II[5]*II[6]*
         II[8])/9903520314283042199192993792 + 
       (615330792323428476929606501719029417703125*II[1]^8*II[7]*II[8])/
        4835703278458516698824704 - 
       (17145894778909363055537524404337248386521875*II[1]^5*II[2]*II[7]*
         II[8])/4835703278458516698824704 + 
       (5464669756687482457308250864523138796609609375*II[1]^2*II[2]^2*II[7]*
         II[8])/618970019642690137449562112 + 
       (6565826765009304252707360603684811187367671875*II[1]^3*II[3]*II[7]*
         II[8])/618970019642690137449562112 - 
       (26169508419207773671473522271087940785327190625*II[2]*II[3]*II[7]*
         II[8])/4951760157141521099596496896 - 
       (56140572016744555321814464144422250684702734375*II[1]*II[4]*II[7]*
         II[8])/4951760157141521099596496896 - 
       (14882198429765292783382193242914673255096875*II[1]^6*II[8]^2)/
        19342813113834066795298816 + 
       (4742009590048061247397305799665990484044234375*II[1]^3*II[2]*II[8]^2)/
        618970019642690137449562112 - 
       (18900266942645915881628642810547596243080753125*II[2]^2*II[8]^2)/
        9903520314283042199192993792 - 
       (68117231976312182365876466590571722536659446875*II[1]*II[3]*II[8]^2)/
        9903520314283042199192993792 - (37732060664530255011973359375*
         II[1]^19*II[9])/73786976294838206464 + 
       (289035131102434659442718327484375*II[1]^16*II[2]*II[9])/
        1180591620717411303424 - (40104367933567266900656608413515625*
         II[1]^13*II[2]^2*II[9])/1180591620717411303424 + 
       (30373979770889718963397167554594184375*II[1]^10*II[2]^3*II[9])/
        18889465931478580854784 - (1812312588472754301602814977486889609375*
         II[1]^7*II[2]^4*II[9])/75557863725914323419136 + 
       (101027960600277266517913808057663258671875*II[1]^4*II[2]^5*II[9])/
        1208925819614629174706176 - 
       (134193372439460714082499184448062580703125*II[1]*II[2]^6*II[9])/
        4835703278458516698824704 - (20680479374939058991660178600390625*
         II[1]^14*II[3]*II[9])/2361183241434822606848 + 
       (29884924709407327350469880842781765625*II[1]^11*II[2]*II[3]*II[9])/
        18889465931478580854784 - (19606525217411136215571321934834658671875*
         II[1]^8*II[2]^2*II[3]*II[9])/302231454903657293676544 + 
       (364215053362376962357419539088105827203125*II[1]^5*II[2]^3*II[3]*
         II[9])/604462909807314587353088 - 
       (7255040673004341724038530160655327913203125*II[1]^2*II[2]^4*II[3]*
         II[9])/9671406556917033397649408 - 
       (7856984588342962785904151817023745703125*II[1]^9*II[3]^2*II[9])/
        604462909807314587353088 + 
       (1313145498048186770902066026529151563921875*II[1]^6*II[2]*II[3]^2*
         II[9])/2417851639229258349412352 - 
       (26150927071981744816794423939303439145859375*II[1]^3*II[2]^2*II[3]^2*
         II[9])/9671406556917033397649408 + 
       (555892265542925370275483258529957477636703125*II[2]^3*II[3]^2*II[9])/
        1237940039285380274899124224 - 
       (31422835429721365985804222662626517701796875*II[1]^4*II[3]^3*II[9])/
        38685626227668133590597632 + 
       (2003456293816075041894488384727848295625171875*II[1]*II[2]*II[3]^3*
         II[9])/1237940039285380274899124224 + 
       (21395456883338590193236734191130703125*II[1]^12*II[4]*II[9])/
        75557863725914323419136 - (4676827170564155839045997120689705078125*
         II[1]^9*II[2]*II[4]*II[9])/151115727451828646838272 + 
       (781639825718303607491725161119764313671875*II[1]^6*II[2]^2*II[4]*
         II[9])/1208925819614629174706176 - 
       (5188701510820137817005095390636938798828125*II[1]^3*II[2]^3*II[4]*
         II[9])/2417851639229258349412352 + 
       (330889403818514829083891476885531482533203125*II[2]^4*II[4]*II[9])/
        1237940039285380274899124224 + 
       (402630176978824361839539514858069756171875*II[1]^7*II[3]*II[4]*II[9])/
        1208925819614629174706176 - 
       (56112515655522360982687802196392471103515625*II[1]^4*II[2]*II[3]*
         II[4]*II[9])/9671406556917033397649408 + 
       (3577614371032210109578292031880665051941015625*II[1]*II[2]^2*II[3]*
         II[4]*II[9])/618970019642690137449562112 + 
       (12894669829910766809582050591435536751423359375*II[1]^2*II[3]^2*II[4]*
         II[9])/2475880078570760549798248448 - 
       (24082311891929231374399961597056375467421875*II[1]^5*II[4]^2*II[9])/
        19342813113834066795298816 + 
       (7675431948646268243484697651158965954630859375*II[1]^2*II[2]*II[4]^2*
         II[9])/1237940039285380274899124224 - 
       (36756561699668327396143330289974402641755390625*II[3]*II[4]^2*II[9])/
        19807040628566084398385987584 - 
       (8747349571714986667709582580279529396875*II[1]^10*II[5]*II[9])/
        1208925819614629174706176 + 
       (1043864739390706070703559728096594641484375*II[1]^7*II[2]*II[5]*
         II[9])/2417851639229258349412352 - 
       (145477714451701981965384084536049965213203125*II[1]^4*II[2]^2*II[5]*
         II[9])/38685626227668133590597632 + 
       (3091777711639323759704803517566253966021484375*II[1]*II[2]^3*II[5]*
         II[9])/1237940039285380274899124224 - 
       (104891861501051350149720837855810570809109375*II[1]^5*II[3]*II[5]*
         II[9])/38685626227668133590597632 + 
       (33430772870533478959525214453915538148827421875*II[1]^2*II[2]*II[3]*
         II[5]*II[9])/2475880078570760549798248448 - 
       (160095255229909437778539392754234552066266203125*II[3]^2*II[5]*II[9])/
        79228162514264337593543950336 + 
       (23909170784686324939770782696201586460552734375*II[1]^3*II[4]*II[5]*
         II[9])/2475880078570760549798248448 - 
       (95295123258771788144823952875381603452230078125*II[2]*II[4]*II[5]*
         II[9])/19807040628566084398385987584 - 
       (890421270599453923157959484509341064917146484375*II[1]*II[5]^2*II[9])/
        158456325028528675187087900672 + 
       (2566620418501089724218810498500035966171875*II[1]^8*II[6]*II[9])/
        19342813113834066795298816 - 
       (71517635988527615925498096944813481803953125*II[1]^5*II[2]*II[6]*
         II[9])/19342813113834066795298816 + 
       (22793809681665626802855119584587779476053515625*II[1]^2*II[2]^2*II[6]*
         II[9])/2475880078570760549798248448 + 
       (27386871000416129720593881824249257880681953125*II[1]^3*II[3]*II[6]*
         II[9])/2475880078570760549798248448 - 
       (109156238328980838692928504692470861268818734375*II[2]*II[3]*II[6]*
         II[9])/19807040628566084398385987584 - 
       (234169230879833920381127524437404621250219140625*II[1]*II[4]*II[6]*
         II[9])/19807040628566084398385987584 - 
       (121212475904061587032478918648587121928046875*II[1]^6*II[7]*II[9])/
        77371252455336267181195264 + 
       (38622702543939743359257521035932046897374609375*II[1]^3*II[2]*II[7]*
         II[9])/2475880078570760549798248448 - 
       (153938825777943771204677010510193167715031953125*II[2]^2*II[7]*II[9])/
        39614081257132168796771975168 - 
       (554800984425631262246848465078397483173225546875*II[1]*II[3]*II[7]*
         II[9])/39614081257132168796771975168 + 
       (100553035713469993875912796012740418278270703125*II[1]^4*II[8]*II[9])/
        9903520314283042199192993792 - 
       (400691172554414495269740865723930963711455234375*II[1]*II[2]*II[8]*
         II[9])/19807040628566084398385987584 - 
       (8495310408930036201991920119738573129046636328125*II[1]^2*II[9]^2)/
        633825300114114700748351602688 + (45799175234606823533533263609375*
         II[1]^17*II[10])/1180591620717411303424 - 
       (15420046986456907793595452715234375*II[1]^14*II[2]*II[10])/
        1180591620717411303424 + (22282961460824084722874824062270234375*
         II[1]^11*II[2]^2*II[10])/18889465931478580854784 - 
       (4873014433065536738835917184774761484375*II[1]^8*II[2]^3*II[10])/
        151115727451828646838272 + 
       (271565619929869357516094920414755762046875*II[1]^5*II[2]^4*II[10])/
        1208925819614629174706176 - 
       (1081896873920539601927079457588635536484375*II[1]^2*II[2]^5*II[10])/
        4835703278458516698824704 + (26800643516897585702696393103461296875*
         II[1]^12*II[3]*II[10])/75557863725914323419136 - 
       (5858343424789265862378500653826543671875*II[1]^9*II[2]*II[3]*II[10])/
        151115727451828646838272 + 
       (979106907497402120304318082192496638828125*II[1]^6*II[2]^2*II[3]*
         II[10])/1208925819614629174706176 - 
       (6499532025895001737537948217527357978359375*II[1]^3*II[2]^3*II[3]*
         II[10])/2417851639229258349412352 + 
       (414482540923016724333297359570546204913796875*II[2]^4*II[3]*II[10])/
        1237940039285380274899124224 + 
       (504347383650915488925528998580944277328125*II[1]^7*II[3]^2*II[10])/
        2417851639229258349412352 - 
       (70288317492149757214470221219789037862734375*II[1]^4*II[2]*II[3]^2*
         II[10])/19342813113834066795298816 + 
       (4481433048550741364532794013042788826018984375*II[1]*II[2]^2*II[3]^2*
         II[10])/1237940039285380274899124224 + 
       (5384090645712409485183535022334757289722546875*II[1]^2*II[3]^3*
         II[10])/2475880078570760549798248448 - 
       (2515685209616750000102666482488314540625*II[1]^10*II[4]*II[10])/
        302231454903657293676544 + 
       (300209224647681553675149324067216247578125*II[1]^7*II[2]*II[4]*
         II[10])/604462909807314587353088 - 
       (41838515903796201181512117808714626257109375*II[1]^4*II[2]^2*II[4]*
         II[10])/9671406556917033397649408 + 
       (889176675555212069838715127619333034798828125*II[1]*II[2]^3*II[4]*
         II[10])/309485009821345068724781056 - 
       (30166268685715974246659793322220863599328125*II[1]^5*II[3]*II[4]*
         II[10])/9671406556917033397649408 + 
       (9614489227416185826875317019668203132249140625*II[1]^2*II[2]*II[3]*
         II[4]*II[10])/618970019642690137449562112 - 
       (46042432531968188690266050800388820063975359375*II[3]^2*II[4]*II[10])/
        19807040628566084398385987584 + 
       (6876133736061679285403168527482260283392578125*II[1]^3*II[4]^2*
         II[10])/1237940039285380274899124224 - 
       (27406304310277693767633871033426425841121484375*II[2]*II[4]^2*II[10])/
        9903520314283042199192993792 + 
       (2806772043869344647264017236692944623359375*II[1]^8*II[5]*II[10])/
        19342813113834066795298816 - 
       (78209344695118155643014169523772636248765625*II[1]^5*II[2]*II[5]*
         II[10])/19342813113834066795298816 + 
       (24926563813513619688281641290977862512080078125*II[1]^2*II[2]^2*II[5]*
         II[10])/2475880078570760549798248448 + 
       (29949385260130354498052425057375018890682265625*II[1]^3*II[3]*II[5]*
         II[10])/2475880078570760549798248448 - 
       (119369687552678235216289944499726541955635671875*II[2]*II[3]*II[5]*
         II[10])/19807040628566084398385987584 - 
       (256079802253461559820327239320342488374845703125*II[1]*II[4]*II[5]*
         II[10])/19807040628566084398385987584 - 
       (64086021964660132639216282928945812010859375*II[1]^6*II[6]*II[10])/
        38685626227668133590597632 + 
       (20420136992619396059683417627490744708260546875*II[1]^3*II[2]*II[6]*
         II[10])/1237940039285380274899124224 - 
       (81388709325191614670831282853200196473165390625*II[2]^2*II[6]*II[10])/
        19807040628566084398385987584 - 
       (293327793211616824952357989239958872786789609375*II[1]*II[3]*II[6]*
         II[10])/19807040628566084398385987584 + 
       (103809814200690172878822309965232882485771484375*II[1]^4*II[7]*
         II[10])/9903520314283042199192993792 - 
       (413669024300384088294854358145513074433742578125*II[1]*II[2]*II[7]*
         II[10])/19807040628566084398385987584 - 
       (1076817854467725616098352091288671699372382109375*II[1]^2*II[8]*
         II[10])/39614081257132168796771975168 + 
       (60667668464300023229782476725933826722462733046875*II[9]*II[10])/
        5070602400912917605986812821504 - (5597055743324664717386799733096875*
         II[1]^15*II[11])/2361183241434822606848 + 
       (40414392720549725780000555029307109375*II[1]^12*II[2]*II[11])/
        75557863725914323419136 - (8834109282222738910166987497777104984375*
         II[1]^9*II[2]^2*II[11])/302231454903657293676544 + 
       (492147318061154347214563844018804986171875*II[1]^6*II[2]^3*II[11])/
        1208925819614629174706176 - 
       (9800930984540619610883125009321530586171875*II[1]^3*II[2]^4*II[11])/
        9671406556917033397649408 + 
       (125003114417799420721677166861099698097921875*II[2]^5*II[11])/
        1237940039285380274899124224 - 
       (6373071899050598113344877071197588683125*II[1]^10*II[3]*II[11])/
        604462909807314587353088 + 
       (760530203644033985385409201294399511015625*II[1]^7*II[2]*II[3]*
         II[11])/1208925819614629174706176 - 
       (105990919814026568985059147895417874521796875*II[1]^4*II[2]^2*II[3]*
         II[11])/19342813113834066795298816 + 
       (2252581068989590400277935778714660360746015625*II[1]*II[2]^3*II[3]*
         II[11])/618970019642690137449562112 - 
       (76421224959111745272519369802767261552290625*II[1]^5*II[3]^2*II[11])/
        38685626227668133590597632 + 
       (24356708037873881129148138328475412572710078125*II[1]^2*II[2]*II[3]^2*
         II[11])/2475880078570760549798248448 - 
       (38880278569320061780782514299847761554019665625*II[3]^3*II[11])/
        39614081257132168796771975168 + 
       (1632510301424253370114993568586769738359375*II[1]^8*II[4]*II[11])/
        9671406556917033397649408 - 
       (45489109033944832222598985766415263652015625*II[1]^5*II[2]*II[4]*
         II[11])/9671406556917033397649408 + 
       (14498103500248829338505762441302782651317578125*II[1]^2*II[2]^2*II[4]*
         II[11])/1237940039285380274899124224 + 
       (17419540490334807642408185796590877922574765625*II[1]^3*II[3]*II[4]*
         II[11])/1237940039285380274899124224 - 
       (69429308231173323146074379789424399576877921875*II[2]*II[3]*II[4]*
         II[11])/9903520314283042199192993792 - 
       (148944375214727628131768698680574798889839453125*II[1]*II[4]^2*
         II[11])/19807040628566084398385987584 - 
       (141735223360414258238199754587641842961015625*II[1]^6*II[5]*II[11])/
        77371252455336267181195264 + 
       (45161996122493134780032206282469582806558203125*II[1]^3*II[2]*II[5]*
         II[11])/2475880078570760549798248448 - 
       (180002542353948772783325491504929376140288984375*II[2]^2*II[5]*
         II[11])/39614081257132168796771975168 - 
       (648735542820772487040541467039898586114163515625*II[1]*II[3]*II[5]*
         II[11])/39614081257132168796771975168 + 
       (111000104373958726258292699272420777181932265625*II[1]^4*II[6]*
         II[11])/9903520314283042199192993792 - 
       (442321424269188805157050286722921104407851171875*II[1]*II[2]*II[6]*
         II[11])/19807040628566084398385987584 - 
       (2248301014848059885841896742419636456221815234375*II[1]^2*II[7]*
         II[11])/79228162514264337593543950336 + 
       (15552108661899342075276308416689309553019475421875*II[8]*II[11])/
        1267650600228229401496703205376 + 
       (8536616146068794457793009276714453125*II[1]^13*II[12])/
        75557863725914323419136 - (4849139435612918003804740989544877953125*
         II[1]^10*II[2]*II[12])/302231454903657293676544 + 
       (578669159660380778826283921837992144140625*II[1]^7*II[2]^2*II[12])/
        1208925819614629174706176 - 
       (26881907775367564323859344518469634934765625*II[1]^4*II[2]^3*II[12])/
        9671406556917033397649408 + 
       (1713927173101186528076203527699797147900390625*II[1]*II[2]^4*II[12])/
        1237940039285380274899124224 + 
       (2086774597389924509665435718691522821484375*II[1]^8*II[3]*II[12])/
        9671406556917033397649408 - 
       (58146956530019021002460096484649466592890625*II[1]^5*II[2]*II[3]*
         II[12])/9671406556917033397649408 + 
       (18532359923020298764215394372906755582776953125*II[1]^2*II[2]^2*II[3]*
         II[12])/1237940039285380274899124224 + 
       (22266719140960081505656429405749266973556640625*II[1]^3*II[3]^2*
         II[12])/2475880078570760549798248448 - 
       (88748773003406154937358265902397081584875546875*II[2]*II[3]^2*II[12])/
        19807040628566084398385987584 - 
       (41596207299242639447393298235470258167578125*II[1]^6*II[4]*II[12])/
        19342813113834066795298816 + 
       (13254064145160866852228522791575719670369140625*II[1]^3*II[2]*II[4]*
         II[12])/618970019642690137449562112 - 
       (52826833210517454613193309809970653530976171875*II[2]^2*II[4]*II[12])/
        9903520314283042199192993792 - 
       (190389779429181845533676582800402734500998828125*II[1]*II[3]*II[4]*
         II[12])/9903520314283042199192993792 + 
       (123869681771987982602535288568740554777841796875*II[1]^4*II[5]*
         II[12])/9903520314283042199192993792 - 
       (493605067792072852294095805939679454820634765625*II[1]*II[2]*II[5]*
         II[12])/19807040628566084398385987584 - 
       (1213016160246849563562737328019999522308767578125*II[1]^2*II[6]*
         II[12])/39614081257132168796771975168 + 
       (16384328523487351021891157685656024141905815234375*II[7]*II[12])/
        1267650600228229401496703205376 - 
       (4877139536572023649626302059972501359375*II[1]^11*II[13])/
        1208925819614629174706176 + 
       (6399503806202005317402512060121060712265625*II[1]^8*II[2]*II[13])/
        19342813113834066795298816 - 
       (178318480267822525783531644844513902201609375*II[1]^5*II[2]^2*II[13])/
        38685626227668133590597632 + 
       (18944274322547863552015771193795862774172265625*II[1]^2*II[2]^3*
         II[13])/2475880078570760549798248448 - 
       (214303697540904906623457131202322042231546875*II[1]^6*II[3]*II[13])/
        77371252455336267181195264 + 
       (68284945201935687009718591358992006348367109375*II[1]^3*II[2]*II[3]*
         II[13])/2475880078570760549798248448 - 
       (272163860463790134531017958344847539287210453125*II[2]^2*II[3]*
         II[13])/39614081257132168796771975168 - 
       (980888209895176761075899851700203648454331046875*II[1]*II[3]^2*
         II[13])/79228162514264337593543950336 + 
       (146520138775547056324510663032089939074541015625*II[1]^4*II[4]*
         II[13])/9903520314283042199192993792 - 
       (583864281941426656892695528809627455486701171875*II[1]*II[2]*II[4]*
         II[13])/19807040628566084398385987584 - 
       (5455877131475852967825877161947389276916947265625*II[1]^2*II[5]*
         II[13])/158456325028528675187087900672 + 
       (35628467117403848400987399110194865991020232421875*II[6]*II[13])/
        2535301200456458802993406410752 + 
       (1978794658331394414212950698426978955078125*II[1]^9*II[14])/
        19342813113834066795298816 - 
       (165358999137941421496678093881653131025390625*II[1]^6*II[2]*II[14])/
        38685626227668133590597632 + 
       (52689264116495396971427266282908241338720703125*II[1]^3*II[2]^2*
         II[14])/2475880078570760549798248448 - 
       (70001239656153117274219679658932282197939453125*II[2]^3*II[14])/
        19807040628566084398385987584 + 
       (189933535542225935053251977689470821374951171875*II[1]^4*II[3]*
         II[14])/9903520314283042199192993792 - 
       (756861157890153542775262826099285411404306640625*II[1]*II[2]*II[3]*
         II[14])/19807040628566084398385987584 - 
       (1623772961837453862070987059922595094750146484375*II[1]^2*II[4]*
         II[14])/39614081257132168796771975168 + 
       (40320281724577290563950646168436752299496279296875*II[5]*II[14])/
        2535301200456458802993406410752 - 
       (132173735419599553793493023153944721396484375*II[1]^7*II[15])/
        77371252455336267181195264 + 
       (294726111641284488902425975016658995694580078125*II[1]^4*II[2]*
         II[15])/9903520314283042199192993792 - 
       (1174444352507158834216687833528036897617724609375*II[1]*II[2]^2*
         II[15])/39614081257132168796771975168 - 
       (4233008476748854958187305516005311256530087890625*II[1]^2*II[3]*
         II[15])/79228162514264337593543950336 + 
       (24132582466987288339187574600107833593475166015625*II[4]*II[15])/
        1267650600228229401496703205376 + 
       (165661443572264676871068923233161257873654296875*II[1]^5*II[16])/
        9903520314283042199192993792 - 
       (3299940520356609205052041385259495644809423828125*II[1]^2*II[2]*
         II[16])/39614081257132168796771975168 + 
       (31605900119399395062722598792457188220098205078125*II[3]*II[16])/
        1267650600228229401496703205376 - 
       (49661520985321946582516962860493573160252783203125*II[1]^3*II[17])/
        633825300114114700748351602688 + 
       (395873267282994945614920932516505911763157900390625*II[2]*II[17])/
        10141204801825835211973625643008 + 
       (1121014938409847167310563576771914590109840556640625*II[1]*II[18])/
        10141204801825835211973625643008, 
     A[38] -> (-57*II[1]^37)/274877906944 + (1107225*II[1]^34*II[2])/
        2199023255552 - (703973655*II[1]^31*II[2]^2)/1099511627776 + 
       (15733170316875*II[1]^28*II[2]^3)/35184372088832 - 
       (49666956339812175*II[1]^25*II[2]^4)/281474976710656 + 
       (44671836749380441875*II[1]^22*II[2]^5)/1125899906842624 - 
       (22584952389806195090625*II[1]^19*II[2]^6)/4503599627370496 + 
       (98953220956760778181674375*II[1]^16*II[2]^7)/288230376151711744 - 
       (13739055006967925232450234375*II[1]^13*II[2]^8)/1152921504606846976 + 
       (1735084827554773596904846160625*II[1]^10*II[2]^9)/
        9223372036854775808 - (20712530150975010793405499859375*II[1]^7*
         II[2]^10)/18446744073709551616 + (1049936311529711362604541206953125*
         II[1]^4*II[2]^11)/590295810358705651712 - 
       (1394891434339233654795140526740625*II[1]*II[2]^12)/
        4722366482869645213696 - (2608843545*II[1]^32*II[3])/35184372088832 + 
       (5950026742275*II[1]^29*II[2]*II[3])/35184372088832 - 
       (41646386110879935*II[1]^26*II[2]^2*II[3])/281474976710656 + 
       (35175857672424459375*II[1]^23*II[2]^3*II[3])/562949953421312 - 
       (244978892865818799274125*II[1]^20*II[2]^4*II[3])/18014398509481984 + 
       (441472912511579557326073125*II[1]^17*II[2]^5*II[3])/
        288230376151711744 - (49583882736818417693426765625*II[1]^14*II[2]^6*
         II[3])/576460752303423488 + (5120733036998364793254617950125*
         II[1]^11*II[2]^7*II[3])/2305843009213693952 - 
       (3360833979025590956495687063878125*II[1]^8*II[2]^8*II[3])/
        147573952589676412928 + (41633002234086306237844729818440625*II[1]^5*
         II[2]^9*II[3])/590295810358705651712 - 
       (165899559511295858848666884674259375*II[1]^2*II[2]^10*II[3])/
        4722366482869645213696 - (5612423380263315*II[1]^27*II[3]^2)/
        562949953421312 + (127512098279058299625*II[1]^24*II[2]*II[3]^2)/
        9007199254740992 - (126597147627809588377725*II[1]^21*II[2]^2*
         II[3]^2)/18014398509481984 + (886069960099908571793334375*II[1]^18*
         II[2]^3*II[3]^2)/576460752303423488 - 
       (178984157475653264251900758375*II[1]^15*II[2]^4*II[3]^2)/
        1152921504606846976 + (129317094181808245812592485208125*II[1]^12*
         II[2]^5*II[3]^2)/18446744073709551616 - 
       (9426513466318477721994710048188125*II[1]^9*II[2]^6*II[3]^2)/
        73786976294838206464 + (450273766022878552040291137119343125*II[1]^6*
         II[2]^7*II[3]^2)/590295810358705651712 - 
       (8969224102933336184705339259452109375*II[1]^3*II[2]^8*II[3]^2)/
        9444732965739290427392 + (7945623862965180349747716449547478125*
         II[2]^9*II[3]^2)/151115727451828646838272 - 
       (13884835654759751824275*II[1]^22*II[3]^3)/36028797018963968 + 
       (168539649838113653962198875*II[1]^19*II[2]*II[3]^3)/
        576460752303423488 - (646234713915753666275449918425*II[1]^16*II[2]^2*
         II[3]^3)/9223372036854775808 + (59821656753890515998774762140625*
         II[1]^13*II[2]^3*II[3]^3)/9223372036854775808 - 
       (33997852226451341934779087071948275*II[1]^10*II[2]^4*II[3]^3)/
        147573952589676412928 + (1623428516410018833095114791260031875*
         II[1]^7*II[2]^5*II[3]^3)/590295810358705651712 - 
       (75436213752501222871050938636197978125*II[1]^4*II[2]^6*II[3]^3)/
        9444732965739290427392 + (85904111240208934782506613412768805625*
         II[1]*II[2]^7*II[3]^3)/37778931862957161709568 - 
       (137287738731139660664622242775*II[1]^17*II[3]^4)/
        36893488147419103232 + (92524836179892592434511750309875*II[1]^14*
         II[2]*II[3]^4)/73786976294838206464 - 
       (33445504078142226924366034663815765*II[1]^11*II[2]^2*II[3]^4)/
        295147905179352825856 + (29268621262285534725856295281648565625*
         II[1]^8*II[2]^3*II[3]^4)/9444732965739290427392 - 
       (815796435993902964940794678267293489625*II[1]^5*II[2]^4*II[3]^4)/
        37778931862957161709568 + (6501644428114347099642035727334052191875*
         II[1]^2*II[2]^5*II[3]^4)/302231454903657293676544 - 
       (8043918281551163418579148559682645*II[1]^12*II[3]^5)/
        1180591620717411303424 + (7036502182500929632547900247508979025*
         II[1]^9*II[2]*II[3]^5)/9444732965739290427392 - 
       (588203791630191638618058515816151959835*II[1]^6*II[2]^2*II[3]^5)/
        37778931862957161709568 + (7811227707155182608372460213554310014375*
         II[1]^3*II[2]^3*II[3]^5)/151115727451828646838272 - 
       (31139225750829632818401054596251154439675*II[2]^4*II[3]^5)/
        4835703278458516698824704 - (100986461460238253990545321082038056465*
         II[1]^7*II[3]^6)/75557863725914323419136 + 
       (28155699652006730312987857950711252229425*II[1]^4*II[2]*II[3]^6)/
        1208925819614629174706176 - 
       (112220375951451716500790654851551776660385*II[1]*II[2]^2*II[3]^6)/
        4835703278458516698824704 - 
       (57778033919354013753536952180969600983865*II[1]^2*II[3]^7)/
        9671406556917033397649408 + (866508748875*II[1]^30*II[4])/
        70368744177664 - (3342124244410875*II[1]^27*II[2]*II[4])/
        140737488355328 + (75913793647778165625*II[1]^24*II[2]^2*II[4])/
        4503599627370496 - (25120658866296253404375*II[1]^21*II[2]^3*II[4])/
        4503599627370496 + (527446509034989975906234375*II[1]^18*II[2]^4*
         II[4])/576460752303423488 - (21308182914115986730992871875*II[1]^15*
         II[2]^5*II[4])/288230376151711744 + 
       (25658548436428842679475669859375*II[1]^12*II[2]^6*II[4])/
        9223372036854775808 - (801582100357232087521204315921875*II[1]^9*
         II[2]^7*II[4])/18446744073709551616 + 
       (268021834594395187770255028815703125*II[1]^6*II[2]^8*II[4])/
        1180591620717411303424 - (593205297199045260075061035493359375*
         II[1]^3*II[2]^9*II[4])/2361183241434822606848 + 
       (945910598712808373278596975158015625*II[2]^10*II[4])/
        75557863725914323419136 + (11018024172317082375*II[1]^25*II[3]*II[4])/
        4503599627370496 - (24796934840991974810625*II[1]^22*II[2]*II[3]*
         II[4])/9007199254740992 + (300979856797621827749240625*II[1]^19*
         II[2]^2*II[3]*II[4])/288230376151711744 - 
       (384675045478354041802871720625*II[1]^16*II[2]^3*II[3]*II[4])/
        2305843009213693952 + (106826287984094740860406145671875*II[1]^13*
         II[2]^4*II[3]*II[4])/9223372036854775808 - 
       (12142225582655617034904910551238125*II[1]^10*II[2]^5*II[3]*II[4])/
        36893488147419103232 + (966333576644193777688802825642671875*II[1]^7*
         II[2]^6*II[3]*II[4])/295147905179352825856 - 
       (19244028234416126115754083375712265625*II[1]^4*II[2]^7*II[3]*II[4])/
        2361183241434822606848 + (153400738678524105757307406601279171875*
         II[1]*II[2]^8*II[3]*II[4])/75557863725914323419136 + 
       (217636956929791036928626875*II[1]^20*II[3]^2*II[4])/
        2305843009213693952 - (245165308054277357828989648125*II[1]^17*II[2]*
         II[3]^2*II[4])/4611686018427387904 + 
       (165226332669178814190364018415625*II[1]^14*II[2]^2*II[3]^2*II[4])/
        18446744073709551616 - (19908292848375404047363521441652125*II[1]^11*
         II[2]^3*II[3]^2*II[4])/36893488147419103232 + 
       (52265829381738400461952832317595296875*II[1]^8*II[2]^4*II[3]^2*II[4])/
        4722366482869645213696 - (291357505561599684613225871316513084375*
         II[1]^5*II[2]^5*II[3]^2*II[4])/4722366482869645213696 + 
       (3870041623016489947372171791997502296875*II[1]^2*II[2]^6*II[3]^2*
         II[4])/75557863725914323419136 + (13253602509966650199323958646875*
         II[1]^15*II[3]^3*II[4])/18446744073709551616 - 
       (23940585210671305662740228905100625*II[1]^12*II[2]*II[3]^3*II[4])/
        147573952589676412928 + (20942168706284914400726808191806903125*
         II[1]^9*II[2]^2*II[3]^3*II[4])/2361183241434822606848 - 
       (583539197326892137455924500565937813125*II[1]^6*II[2]^3*II[3]^3*
         II[4])/4722366482869645213696 + 
       (23247803317802510826912939943206667921875*II[1]^3*II[2]^4*II[3]^3*
         II[4])/75557863725914323419136 - 
       (18535311328900464918028993218143017246875*II[2]^5*II[3]^3*II[4])/
        604462909807314587353088 + (15106000134486355492502984818953774375*
         II[1]^10*II[3]^4*II[4])/18889465931478580854784 - 
       (901671273294998502236131849019750994375*II[1]^7*II[2]*II[3]^4*II[4])/
        18889465931478580854784 + (251391407727902283875945848340078012559375*
         II[1]^4*II[2]^2*II[3]^4*II[4])/604462909807314587353088 - 
       (333990372823402774848085815145361712208125*II[1]*II[2]^3*II[3]^4*
         II[4])/1208925819614629174706176 + 
       (36248494555703630528311529574484900376625*II[1]^5*II[3]^5*II[4])/
        604462909807314587353088 - 
       (722228212542828799349519519025705793627125*II[1]^2*II[2]*II[3]^5*
         II[4])/2417851639229258349412352 + 
       (18448421259908789529371098021906596130624875*II[3]^6*II[4])/
        1237940039285380274899124224 - (2324520114041132240625*II[1]^23*
         II[4]^2)/18014398509481984 + (129554243150363556081046875*II[1]^20*
         II[2]*II[4]^2)/1152921504606846976 - 
       (145936930396268906182404703125*II[1]^17*II[2]^2*II[4]^2)/
        4611686018427387904 + (32783685333548820718454824921875*II[1]^14*
         II[2]^3*II[4]^2)/9223372036854775808 - 
       (11850326940038717287824776997103125*II[1]^11*II[2]^4*II[4]^2)/
        73786976294838206464 + (6222174505108500577381510608170859375*II[1]^8*
         II[2]^5*II[4]^2)/2361183241434822606848 - 
       (57809354645757172038136383379437703125*II[1]^5*II[2]^6*II[4]^2)/
        4722366482869645213696 + (329086466480137833148523742084589453125*
         II[1]^2*II[2]^7*II[4]^2)/37778931862957161709568 - 
       (58579891041947704134645121875*II[1]^18*II[3]*II[4]^2)/
        9223372036854775808 + (23667721354889881664128152890625*II[1]^15*
         II[2]*II[3]*II[4]^2)/9223372036854775808 - 
       (42751678454496453501744415539046875*II[1]^12*II[2]^2*II[3]*II[4]^2)/
        147573952589676412928 + (12465695054563622484850359072990703125*
         II[1]^9*II[2]^3*II[3]*II[4]^2)/1180591620717411303424 - 
       (1042040896751966794153842762354033984375*II[1]^6*II[2]^4*II[3]*
         II[4]^2)/9444732965739290427392 + 
       (8302823374332918108552870959199096328125*II[1]^3*II[2]^5*II[3]*
         II[4]^2)/37778931862957161709568 - 
       (11032957963117276360841297071237349109375*II[2]^6*II[3]*II[4]^2)/
        604462909807314587353088 - (11865975796887104437660133835665625*
         II[1]^13*II[3]^2*II[4]^2)/295147905179352825856 + 
       (26975292713776114058278913484038203125*II[1]^10*II[2]*II[3]^2*
         II[4]^2)/4722366482869645213696 - 
       (1610138821668251796744932305191833578125*II[1]^7*II[2]^2*II[3]^2*
         II[4]^2)/9444732965739290427392 + 
       (149638478653344141916951380241274844609375*II[1]^4*II[2]^3*II[3]^2*
         II[4]^2)/151115727451828646838272 - 
       (596413454566194343458896352010582209046875*II[1]*II[2]^4*II[3]^2*
         II[4]^2)/1208925819614629174706176 - 
       (1935262063869792323362879360776706040625*II[1]^8*II[3]^3*II[4]^2)/
        75557863725914323419136 + (107883019759287423765623767280368135453125*
         II[1]^5*II[2]*II[3]^3*II[4]^2)/151115727451828646838272 - 
       (2149497050310276357386452199272148445328125*II[1]^2*II[2]^2*II[3]^3*
         II[4]^2)/1208925819614629174706176 - 
       (2582452308988392108691788872056919407303125*II[1]^3*II[3]^4*II[4]^2)/
        4835703278458516698824704 + 
       (164718556136077981884059153829536503319953125*II[2]*II[3]^4*II[4]^2)/
        618970019642690137449562112 + (16955382371777924754258405028125*
         II[1]^16*II[4]^3)/147573952589676412928 - 
       (2354400838863268556414422206796875*II[1]^13*II[2]*II[4]^3)/
        73786976294838206464 + (5352298982904820832320461527583534375*
         II[1]^10*II[2]^2*II[4]^3)/2361183241434822606848 - 
       (106491429924673895462742499848471328125*II[1]^7*II[2]^3*II[4]^3)/
        2361183241434822606848 + (29690320855966202892161359011661645078125*
         II[1]^4*II[2]^4*II[4]^3)/151115727451828646838272 - 
       (23667283119158809570287425788663000078125*II[1]*II[2]^5*II[4]^3)/
        302231454903657293676544 + (1755107594674714608830667022155991875*
         II[1]^11*II[3]*II[4]^3)/2361183241434822606848 - 
       (1151951106573763324740476924925918515625*II[1]^8*II[2]*II[3]*II[4]^3)/
        18889465931478580854784 + (64216438928311918320678592185492024703125*
         II[1]^5*II[2]^2*II[3]*II[4]^3)/75557863725914323419136 - 
       (426489165940139014436978824888712872734375*II[1]^2*II[2]^3*II[3]*
         II[4]^3)/302231454903657293676544 + 
       (77168543599586568752467507135423204340625*II[1]^6*II[3]^2*II[4]^3)/
        302231454903657293676544 - 
       (1537180653591235926505932771430237916953125*II[1]^3*II[2]*II[3]^2*
         II[4]^3)/604462909807314587353088 + 
       (98047063403734744837342250866246520266453125*II[2]^2*II[3]^2*II[4]^3)/
        154742504910672534362390528 + 
       (117781457034467434600302765924257229261740625*II[1]*II[3]^3*II[4]^3)/
        154742504910672534362390528 - 
       (274745765181309798377279416991250234375*II[1]^9*II[4]^4)/
        75557863725914323419136 + (45933944381125327072401589598985578390625*
         II[1]^6*II[2]*II[4]^4)/302231454903657293676544 - 
       (914992460681655957250054316606389578515625*II[1]^3*II[2]^2*II[4]^4)/
        1208925819614629174706176 + 
       (19453842843281390549524043188786573143984375*II[2]^3*II[4]^4)/
        154742504910672534362390528 - 
       (3298103423427944743826958118028058206484375*II[1]^4*II[3]*II[4]^4)/
        4835703278458516698824704 + 
       (210324755546759607511506788055186743206921875*II[1]*II[2]*II[3]*
         II[4]^4)/154742504910672534362390528 + 
       (90240534328805185137540518572402334544140625*II[1]^2*II[4]^5)/
        309485009821345068724781056 - (4514799417888375*II[1]^28*II[5])/
        2251799813685248 + (28572523770572656875*II[1]^25*II[2]*II[5])/
        9007199254740992 - (64295843381891120278125*II[1]^22*II[2]^2*II[5])/
        36028797018963968 + (260121288563456071004859375*II[1]^19*II[2]^3*
         II[5])/576460752303423488 - (997337547986748418893515428125*II[1]^16*
         II[2]^4*II[5])/18446744073709551616 + 
       (55392444111255524385174984796875*II[1]^13*II[2]^5*II[5])/
        18446744073709551616 - (10493403026062804894168526862871875*II[1]^10*
         II[2]^6*II[5])/147573952589676412928 + 
       (357904026435589631583413340451640625*II[1]^7*II[2]^7*II[5])/
        590295810358705651712 - (49892180418911404941450432957281953125*
         II[1]^4*II[2]^8*II[5])/37778931862957161709568 + 
       (44189671852111041811534082003673609375*II[1]*II[2]^9*II[5])/
        151115727451828646838272 - (10124702426035093483125*II[1]^23*II[3]*
         II[5])/36028797018963968 + (564283424353491364683459375*II[1]^20*
         II[2]*II[3]*II[5])/2305843009213693952 - 
       (635637688966724035178042465625*II[1]^17*II[2]^2*II[3]*II[5])/
        9223372036854775808 + (142791292206412068510256959984375*II[1]^14*
         II[2]^3*II[3]*II[5])/18446744073709551616 - 
       (51614779894825317053864993683295625*II[1]^11*II[2]^4*II[3]*II[5])/
        147573952589676412928 + (27101032822649855922969509482828921875*
         II[1]^8*II[2]^5*II[3]*II[5])/4722366482869645213696 - 
       (251791886609626014910211973682649765625*II[1]^5*II[2]^6*II[3]*II[5])/
        9444732965739290427392 + (1433354487914271403747647498278321015625*
         II[1]^2*II[2]^7*II[3]*II[5])/75557863725914323419136 - 
       (255148596756910774194868119375*II[1]^18*II[3]^2*II[5])/
        36893488147419103232 + (103086188504139381874295723578125*II[1]^15*
         II[2]*II[3]^2*II[5])/36893488147419103232 - 
       (186207408532889609786379944894784375*II[1]^12*II[2]^2*II[3]^2*II[5])/
        590295810358705651712 + (54295041905814152039421672757829390625*
         II[1]^9*II[2]^3*II[3]^2*II[5])/4722366482869645213696 - 
       (4538667673808180159627576974472668771875*II[1]^6*II[2]^4*II[3]^2*
         II[5])/37778931862957161709568 + 
       (36163411447526354255562038377976085140625*II[1]^3*II[2]^5*II[3]^2*
         II[5])/151115727451828646838272 - 
       (48054663697034365436125231095717671484375*II[2]^6*II[3]^2*II[5])/
        2417851639229258349412352 - (17227649861860505331495506919249375*
         II[1]^13*II[3]^3*II[5])/590295810358705651712 + 
       (39164141237527961594601238630891096875*II[1]^10*II[2]*II[3]^3*II[5])/
        9444732965739290427392 - (2337683430884221745747393317720992646875*
         II[1]^7*II[2]^2*II[3]^3*II[5])/18889465931478580854784 + 
       (217252923308492300764227813547456429640625*II[1]^4*II[2]^3*II[3]^3*
         II[5])/302231454903657293676544 - 
       (865904027678223696231502113501917283928125*II[1]*II[2]^4*II[3]^3*
         II[5])/2417851639229258349412352 - 
       (8429143150567142153264447511007377673125*II[1]^8*II[3]^4*II[5])/
        604462909807314587353088 + 
       (469890539427071704111440543308812064990625*II[1]^5*II[2]*II[3]^4*
         II[5])/1208925819614629174706176 - 
       (9362254439409475525520103826732203609403125*II[1]^2*II[2]^2*II[3]^4*
         II[5])/9671406556917033397649408 - 
       (2249603074462907394495065785457307350719125*II[1]^3*II[3]^5*II[5])/
        9671406556917033397649408 + 
       (143488171144699166135293446203363072839708125*II[2]*II[3]^5*II[5])/
        1237940039285380274899124224 + (57859465192007603805883125*II[1]^21*
         II[4]*II[5])/2305843009213693952 - (151880641560092245899168984375*
         II[1]^18*II[2]*II[4]*II[5])/9223372036854775808 + 
       (61362330707673373405705326928125*II[1]^15*II[2]^2*II[4]*II[5])/
        18446744073709551616 - (36946466158380022685657978089453125*II[1]^12*
         II[2]^3*II[4]*II[5])/147573952589676412928 + 
       (32318786217405780706184113262177390625*II[1]^9*II[2]^4*II[4]*II[5])/
        4722366482869645213696 - (540321025900254714047774191469026359375*
         II[1]^6*II[2]^5*II[4]*II[5])/9444732965739290427392 + 
       (7175311677825111230786483129316398671875*II[1]^3*II[2]^6*II[4]*II[5])/
        75557863725914323419136 - (4086293757692999027958687968787219890625*
         II[2]^7*II[4]*II[5])/604462909807314587353088 + 
       (221550633247354788311190450376875*II[1]^16*II[3]*II[4]*II[5])/
        295147905179352825856 - (30764190896913366605425691036953125*II[1]^13*
         II[2]*II[3]*II[4]*II[5])/147573952589676412928 + 
       (69936729524371829494891018459998050625*II[1]^10*II[2]^2*II[3]*II[4]*
         II[5])/4722366482869645213696 - 
       (1391488259644513734390058957939073671875*II[1]^7*II[2]^3*II[3]*II[4]*
         II[5])/4722366482869645213696 + 
       (387953563708302460909633817149347218671875*II[1]^4*II[2]^4*II[3]*
         II[4]*II[5])/302231454903657293676544 - 
       (309252517149241243570186259200363785046875*II[1]*II[2]^5*II[3]*II[4]*
         II[5])/604462909807314587353088 + 
       (22933414873395594945811591085504701125*II[1]^11*II[3]^2*II[4]*II[5])/
        9444732965739290427392 - (15052164235781026951758369078888318984375*
         II[1]^8*II[2]*II[3]^2*II[4]*II[5])/75557863725914323419136 + 
       (839094898387454363898391205723828316721875*II[1]^5*II[2]^2*II[3]^2*
         II[4]*II[5])/302231454903657293676544 - 
       (5572792140899663288088764791219568751328125*II[1]^2*II[2]^3*II[3]^2*
         II[4]*II[5])/1208925819614629174706176 + 
       (336111924344380504537009606887142401688125*II[1]^6*II[3]^3*II[4]*
         II[5])/604462909807314587353088 - 
       (6695276259033195806243261313150518225390625*II[1]^3*II[2]*II[3]^3*
         II[4]*II[5])/1208925819614629174706176 + 
       (427049451773703805578557172913525228746440625*II[2]^2*II[3]^3*II[4]*
         II[5])/309485009821345068724781056 + 
       (1539011122549343389573948150378088793960774375*II[1]*II[3]^4*II[4]*
         II[5])/1237940039285380274899124224 - 
       (9441059289883556194729169089453125*II[1]^14*II[4]^2*II[5])/
        590295810358705651712 + (13651013760870693084848146593745453125*
         II[1]^11*II[2]*II[4]^2*II[5])/4722366482869645213696 - 
       (8959695068439527992160848740713859609375*II[1]^8*II[2]^2*II[4]^2*
         II[5])/75557863725914323419136 + 
       (166488008894047737134063772951210009890625*II[1]^5*II[2]^3*II[4]^2*
         II[5])/151115727451828646838272 - 
       (3317151097594341649254375812501988022265625*II[1]^2*II[2]^4*II[4]^2*
         II[5])/2417851639229258349412352 - 
       (3590012228245801731357599713026299765625*II[1]^9*II[3]*II[4]^2*II[5])/
        75557863725914323419136 + (600203622248115636238120214590859440734375*
         II[1]^6*II[2]*II[3]*II[4]^2*II[5])/302231454903657293676544 - 
       (11955902429960960257318745310143473295859375*II[1]^3*II[2]^2*II[3]*
         II[4]^2*II[5])/1208925819614629174706176 + 
       (254196891852556708523470698280735349715140625*II[2]^3*II[3]*II[4]^2*
         II[5])/154742504910672534362390528 - 
       (43095222053579527754021819063572400269453125*II[1]^4*II[3]^2*II[4]^2*
         II[5])/9671406556917033397649408 + 
       (2748243623640704148237305042897309828439703125*II[1]*II[2]*II[3]^2*
         II[4]^2*II[5])/309485009821345068724781056 + 
       (61337676408769676521867277606057286328125*II[1]^7*II[4]^3*II[5])/
        302231454903657293676544 - 
       (8550681011256210468279049300484394446484375*II[1]^4*II[2]*II[4]^3*
         II[5])/2417851639229258349412352 + 
       (545288318296222771892338840672592897212734375*II[1]*II[2]^2*II[4]^3*
         II[5])/154742504910672534362390528 + 
       (1965238430116213081771875757124801593512890625*II[1]^2*II[3]*II[4]^3*
         II[5])/309485009821345068724781056 - 
       (5602653012337431065833105850805801138247734375*II[4]^4*II[5])/
        9903520314283042199192993792 - (74900587941376209822726984375*
         II[1]^19*II[5]^2)/73786976294838206464 + 
       (574407971870381676414073744509375*II[1]^16*II[2]*II[5]^2)/
        1180591620717411303424 - (79760452331375149781911189452890625*
         II[1]^13*II[2]^2*II[5]^2)/1180591620717411303424 + 
       (60439832370849459416768753213251209375*II[1]^10*II[2]^3*II[5]^2)/
        18889465931478580854784 - (3607588904135835017837587858508505234375*
         II[1]^7*II[2]^4*II[5]^2)/75557863725914323419136 + 
       (201162123336724272807380252341094631796875*II[1]^4*II[2]^5*II[5]^2)/
        1208925819614629174706176 - 
       (267256211909453926311728292268654016578125*II[1]*II[2]^6*II[5]^2)/
        4835703278458516698824704 - (41121091313257307236673531036765625*
         II[1]^14*II[3]*II[5]^2)/2361183241434822606848 + 
       (59457772571403412729156611020799380625*II[1]^11*II[2]*II[3]*II[5]^2)/
        18889465931478580854784 - (39024457828518641396729110485065031796875*
         II[1]^8*II[2]^2*II[3]*II[5]^2)/302231454903657293676544 + 
       (725147856464111760287623679566184389078125*II[1]^5*II[2]^3*II[3]*
         II[5]^2)/604462909807314587353088 - 
       (14448036867744482678419710121509428335078125*II[1]^2*II[2]^4*II[3]*
         II[5]^2)/9671406556917033397649408 - 
       (15636501618255110155906017158476445578125*II[1]^9*II[3]^2*II[5]^2)/
        604462909807314587353088 + 
       (2614220580479560180484980964665348595446875*II[1]^6*II[2]*II[3]^2*
         II[5]^2)/2417851639229258349412352 - 
       (52074601365063694028294278488424214561484375*II[1]^3*II[2]^2*II[3]^2*
         II[5]^2)/9671406556917033397649408 + 
       (1107168736963462406972636350117444666262578125*II[2]^3*II[3]^2*
         II[5]^2)/1237940039285380274899124224 - 
       (62567883739760469523020217290059682925921875*II[1]^4*II[3]^3*II[5]^2)/
        38685626227668133590597632 + 
       (3990042813951689619584248498053556352223496875*II[1]*II[2]*II[3]^3*
         II[5]^2)/1237940039285380274899124224 + 
       (42560286085224940187995840840292578125*II[1]^12*II[4]*II[5]^2)/
        75557863725914323419136 - (9307528694252053180661598044170421953125*
         II[1]^9*II[2]*II[4]*II[5]^2)/151115727451828646838272 + 
       (1556093461134908371636399353378980052796875*II[1]^6*II[2]^2*II[4]*
         II[5]^2)/1208925819614629174706176 - 
       (10332307231532565570919712838101178870703125*II[1]^3*II[2]^3*II[4]*
         II[5]^2)/2417851639229258349412352 + 
       (659031062418983247890015011046701853875078125*II[2]^4*II[4]*II[5]^2)/
        1237940039285380274899124224 + 
       (801479103665342743056042646860906179296875*II[1]^7*II[3]*II[4]*
         II[5]^2)/1208925819614629174706176 - 
       (111728909002386318793196842881800903607890625*II[1]^4*II[2]*II[3]*
         II[4]*II[5]^2)/9671406556917033397649408 + 
       (7125101087850061992350962685250767906834390625*II[1]*II[2]^2*II[3]*
         II[4]*II[5]^2)/618970019642690137449562112 + 
       (25679117147067217580451268656251845473858984375*II[1]^2*II[3]^2*II[4]*
         II[5]^2)/2475880078570760549798248448 - 
       (47947714484117961006956594296187576686546875*II[1]^5*II[4]^2*II[5]^2)/
        19342813113834066795298816 + 
       (15285247741950049193905964244733551410846484375*II[1]^2*II[2]*II[4]^2*
         II[5]^2)/1237940039285380274899124224 - 
       (73208002731640871660308093085909280316427765625*II[3]*II[4]^2*
         II[5]^2)/19807040628566084398385987584 - 
       (5802021475492248246618634253189746640625*II[1]^10*II[5]^3)/
        1208925819614629174706176 + 
       (692641314432322124526532084608741150703125*II[1]^7*II[2]*II[5]^3)/
        2417851639229258349412352 - 
       (96556329124513703981072577288493510018359375*II[1]^4*II[2]^2*II[5]^3)/
        38685626227668133590597632 + 
       (2052505485439742047373209317078907860150703125*II[1]*II[2]^3*II[5]^3)/
        1237940039285380274899124224 - 
       (69612985814398146459480071385969904997578125*II[1]^5*II[3]*II[5]^3)/
        38685626227668133590597632 + 
       (22191916688683620257009458138025893120833515625*II[1]^2*II[2]*II[3]*
         II[5]^3)/2475880078570760549798248448 - 
       (106287179232698129142598378714478484272563359375*II[3]^2*II[5]^3)/
        79228162514264337593543950336 + 
       (15870209009086806324230194769672809658764453125*II[1]^3*II[4]*
         II[5]^3)/2475880078570760549798248448 - 
       (63266373573285963812310562848773908528368984375*II[2]*II[4]*II[5]^3)/
        19807040628566084398385987584 - 
       (591115241718197776756636403433716609158815703125*II[1]*II[5]^4)/
        316912650057057350374175801344 + (5445586883332671075*II[1]^26*II[6])/
        18014398509481984 - (6904226227082493684375*II[1]^23*II[2]*II[6])/
        18014398509481984 + (384766518041211123761068125*II[1]^20*II[2]^2*
         II[6])/2305843009213693952 - (144468677000628684909220640625*
         II[1]^17*II[2]^3*II[6])/4611686018427387904 + 
       (97359849529199277649880078953125*II[1]^14*II[2]^4*II[6])/
        36893488147419103232 - (7038473856759445874628820655064375*II[1]^11*
         II[2]^5*II[6])/73786976294838206464 + 
       (6159378878823204016038683547217171875*II[1]^8*II[2]^6*II[6])/
        4722366482869645213696 - (24525325770294518362356377926489903125*
         II[1]^5*II[2]^7*II[6])/4722366482869645213696 + 
       (977291079961445230060943790400771171875*II[1]^2*II[2]^8*II[6])/
        302231454903657293676544 + (66275869126747689941907375*II[1]^21*II[3]*
         II[6])/2305843009213693952 - (173972880028163664929208853125*
         II[1]^18*II[2]*II[3]*II[6])/9223372036854775808 + 
       (70287849725272227983584449174375*II[1]^15*II[2]^2*II[3]*II[6])/
        18446744073709551616 - (42320522588264089328178733448109375*II[1]^12*
         II[2]^3*II[3]*II[6])/147573952589676412928 + 
       (37019711470795330724278157078699821875*II[1]^9*II[2]^4*II[3]*II[6])/
        4722366482869645213696 - (618913271670392517929754740364921778125*
         II[1]^6*II[2]^5*II[3]*II[6])/9444732965739290427392 + 
       (8218994094351722654028480183746126765625*II[1]^3*II[2]^6*II[3]*II[6])/
        75557863725914323419136 - (4680663999020684367577182560201123559375*
         II[2]^7*II[3]*II[6])/604462909807314587353088 + 
       (253776570822792905783545973948625*II[1]^16*II[3]^2*II[6])/
        590295810358705651712 - (35239007424887388988612421959659375*II[1]^13*
         II[2]*II[3]^2*II[6])/295147905179352825856 + 
       (80109372970015810377992480611797505875*II[1]^10*II[2]^2*II[3]^2*
         II[6])/9444732965739290427392 - 
       (1593886847174961206701045889668382015625*II[1]^7*II[2]^3*II[3]^2*
         II[6])/9444732965739290427392 + 
       (444383218637468861919935235589946966765625*II[1]^4*II[2]^4*II[3]^2*
         II[6])/604462909807314587353088 - 
       (354234722650739577417617614403485890665625*II[1]*II[2]^5*II[3]^2*
         II[6])/1208925819614629174706176 + 
       (8756398475855100781062313695917908725*II[1]^11*II[3]^3*II[6])/
        9444732965739290427392 - (5747191247627172740346747979403131284375*
         II[1]^8*II[2]*II[3]^3*II[6])/75557863725914323419136 + 
       (320381727288849978545745727781116948711875*II[1]^5*II[2]^2*II[3]^3*
         II[6])/302231454903657293676544 - 
       (2127793511571673935386389000430784252515625*II[1]^2*II[2]^3*II[3]^3*
         II[6])/1208925819614629174706176 + 
       (385000986635984624766162047095280105550375*II[1]^6*II[3]^4*II[6])/
        2417851639229258349412352 - 
       (7669135251415758876286234991131921323121875*II[1]^3*II[2]*II[3]^4*
         II[6])/4835703278458516698824704 + 
       (489165759539701134223786060883868398022091875*II[2]^2*II[3]^4*II[6])/
        1237940039285380274899124224 + 
       (352573477176292106475983794665923186259307425*II[1]*II[3]^5*II[6])/
        1237940039285380274899124224 - (19697891191674407774077640625*
         II[1]^19*II[4]*II[6])/9223372036854775808 + 
       (151061862459653651654136053690625*II[1]^16*II[2]*II[4]*II[6])/
        147573952589676412928 - (20975964475889708872541517922734375*II[1]^13*
         II[2]^2*II[4]*II[6])/147573952589676412928 + 
       (15894891399163714328865184485790640625*II[1]^10*II[2]^3*II[4]*II[6])/
        2361183241434822606848 - (948749040735294814444308583501062890625*
         II[1]^7*II[2]^4*II[4]*II[6])/9444732965739290427392 + 
       (52903026216149634104180866969471971328125*II[1]^4*II[2]^5*II[4]*
         II[6])/151115727451828646838272 - 
       (70284913047899884013824652377403706046875*II[1]*II[2]^6*II[4]*II[6])/
        604462909807314587353088 - (10814313832398892711403205682359375*
         II[1]^14*II[3]*II[4]*II[6])/295147905179352825856 + 
       (15636622509655924128667792972409289375*II[1]^11*II[2]*II[3]*II[4]*
         II[6])/2361183241434822606848 - 
       (10262925739340920026470484638383843828125*II[1]^8*II[2]^2*II[3]*II[4]*
         II[6])/37778931862957161709568 + 
       (190704469941810750121076155345830306421875*II[1]^5*II[2]^3*II[3]*
         II[4]*II[6])/75557863725914323419136 - 
       (3799646070823614822454712950552437563671875*II[1]^2*II[2]^4*II[3]*
         II[4]*II[6])/1208925819614629174706176 - 
       (4112196923314874827602039519820092796875*II[1]^9*II[3]^2*II[4]*II[6])/
        75557863725914323419136 + (687506066987107280003009849720032371253125*
         II[1]^6*II[2]*II[3]^2*II[4]*II[6])/302231454903657293676544 - 
       (13694943915330092505218223335735227623515625*II[1]^3*II[2]^2*II[3]^2*
         II[4]*II[6])/1208925819614629174706176 + 
       (291170999538902289478928185702809697457671875*II[2]^3*II[3]^2*II[4]*
         II[6])/154742504910672534362390528 - 
       (16454540926077405442825756098296086745203125*II[1]^4*II[3]^3*II[4]*
         II[6])/4835703278458516698824704 + 
       (1049329443637080046503517570168947446280853125*II[1]*II[2]*II[3]^3*
         II[4]*II[6])/154742504910672534362390528 + 
       (11192802964335017563848395805016171875*II[1]^12*II[4]^2*II[6])/
        18889465931478580854784 - (2447759212024819075816975179240649921875*
         II[1]^9*II[2]*II[4]^2*II[6])/37778931862957161709568 + 
       (409232374471403390552048510087047644703125*II[1]^6*II[2]^2*II[4]^2*
         II[6])/302231454903657293676544 - 
       (2717262626190460651777969026336282212109375*II[1]^3*II[2]^3*II[4]^2*
         II[6])/604462909807314587353088 + 
       (173316610893814555050836696400682825096171875*II[2]^4*II[4]^2*II[6])/
        309485009821345068724781056 + 
       (210778597448665859977850579543765393203125*II[1]^7*II[3]*II[4]^2*
         II[6])/302231454903657293676544 - 
       (29383252175063868836313341870326467274921875*II[1]^4*II[2]*II[3]*
         II[4]^2*II[6])/2417851639229258349412352 + 
       (1873809056517801773031657811946857434191859375*II[1]*II[2]^2*II[3]*
         II[4]^2*II[6])/154742504910672534362390528 + 
       (6753274332851680356824102316047158595309765625*II[1]^2*II[3]^2*
         II[4]^2*II[6])/618970019642690137449562112 - 
       (4203208760689417587587580315972105582609375*II[1]^5*II[4]^3*II[6])/
        2417851639229258349412352 + 
       (1339940552488025565546673816752686156157421875*II[1]^2*II[2]*II[4]^3*
         II[6])/154742504910672534362390528 - 
       (6417584665939663959698401247144079761102203125*II[3]*II[4]^3*II[6])/
        2475880078570760549798248448 + (83203799852490394403002348546875*
         II[1]^17*II[5]*II[6])/590295810358705651712 - 
       (28037702879853082207309036816171875*II[1]^14*II[2]*II[5]*II[6])/
        590295810358705651712 + (40539921332198569843183075903045471875*
         II[1]^11*II[2]^2*II[5]*II[6])/9444732965739290427392 - 
       (8869270117773476966115497618061927421875*II[1]^8*II[2]^3*II[5]*II[6])/
        75557863725914323419136 + (494421815005510410383211845958216616734375*
         II[1]^5*II[2]^4*II[5]*II[6])/604462909807314587353088 - 
       (1970194682361654796642218462820415731171875*II[1]^2*II[2]^5*II[5]*
         II[6])/2417851639229258349412352 + 
       (48750899073420663510575757951987984375*II[1]^12*II[3]*II[5]*II[6])/
        37778931862957161709568 - (10661353950667735809829797544000903359375*
         II[1]^9*II[2]*II[3]*II[5]*II[6])/75557863725914323419136 + 
       (1782434590471852536686729872074575125640625*II[1]^6*II[2]^2*II[3]*
         II[5]*II[6])/604462909807314587353088 - 
       (11835189272937341313096966358557173149921875*II[1]^3*II[2]^3*II[3]*
         II[5]*II[6])/1208925819614629174706176 + 
       (754890163523913770916360385293162676328484375*II[2]^4*II[3]*II[5]*
         II[6])/618970019642690137449562112 + 
       (918058042500875261663795318842040916140625*II[1]^7*II[3]^2*II[5]*
         II[6])/1208925819614629174706176 - 
       (127980399242661353377637603310319303636171875*II[1]^4*II[2]*II[3]^2*
         II[5]*II[6])/9671406556917033397649408 + 
       (8161479899527662165777589313257108550202421875*II[1]*II[2]^2*II[3]^2*
         II[5]*II[6])/618970019642690137449562112 + 
       (9804754480698502307790319835234147441064234375*II[1]^2*II[3]^3*II[5]*
         II[6])/1237940039285380274899124224 - 
       (4577568991967126346848760128249202103125*II[1]^10*II[4]*II[5]*II[6])/
        151115727451828646838272 + 
       (546467016423664832263526285179832945390625*II[1]^7*II[2]*II[4]*II[5]*
         II[6])/302231454903657293676544 - 
       (76179182096207885492531641814365821158671875*II[1]^4*II[2]^2*II[4]*
         II[5]*II[6])/4835703278458516698824704 + 
       (1619346863968444587543388750691146375006640625*II[1]*II[2]^3*II[4]*
         II[5]*II[6])/154742504910672534362390528 - 
       (54921933920820851218062348600384002614640625*II[1]^5*II[3]*II[4]*
         II[5]*II[6])/4835703278458516698824704 + 
       (17508557695471502258345543253038891909678203125*II[1]^2*II[2]*II[3]*
         II[4]*II[5]*II[6])/309485009821345068724781056 - 
       (83856443498310703380230724511044321216003796875*II[3]^2*II[4]*II[5]*
         II[6])/9903520314283042199192993792 + 
       (12520976630785063546647859362237524191625390625*II[1]^3*II[4]^2*II[5]*
         II[6])/618970019642690137449562112 - 
       (49914703912004063237430810159785996986647421875*II[2]*II[4]^2*II[5]*
         II[6])/4951760157141521099596496896 + 
       (5108566823451710516569985673089817509296875*II[1]^8*II[5]^2*II[6])/
        19342813113834066795298816 - 
       (142391000145906458685886021795428494689828125*II[1]^5*II[2]*II[5]^2*
         II[6])/19342813113834066795298816 + 
       (45392735601174592993170976970841983341662890625*II[1]^2*II[2]^2*
         II[5]^2*II[6])/2475880078570760549798248448 + 
       (54535813525552121921213727880390763711833828125*II[1]^3*II[3]*II[5]^2*
         II[6])/2475880078570760549798248448 - 
       (217406276025644494167907942474400654991661359375*II[2]*II[3]*II[5]^2*
         II[6])/19807040628566084398385987584 - 
       (466366896239304616177812268902338504031933515625*II[1]*II[4]*II[5]^2*
         II[6])/19807040628566084398385987584 - 
       (4600403535009090096953545195940625*II[1]^15*II[6]^2)/
        1180591620717411303424 + (33239754562764144005300807049510703125*
         II[1]^12*II[2]*II[6]^2)/37778931862957161709568 - 
       (7269175515529771762670148917922730453125*II[1]^9*II[2]^2*II[6]^2)/
        151115727451828646838272 + 
       (405101388673560358235033371857898350140625*II[1]^6*II[2]^3*II[6]^2)/
        604462909807314587353088 - 
       (8069483218957501736990972832059121157265625*II[1]^3*II[2]^4*II[6]^2)/
        4835703278458516698824704 + 
       (102939894306525939518067805714811890716140625*II[2]^5*II[6]^2)/
        618970019642690137449562112 - 
       (5243398950458511713445893203641269889375*II[1]^10*II[3]*II[6]^2)/
        302231454903657293676544 + 
       (625953238822751950333079363868764449921875*II[1]^7*II[2]*II[3]*
         II[6]^2)/604462909807314587353088 - 
       (87259799077000592765889039341722136460703125*II[1]^4*II[2]^2*II[3]*
         II[6]^2)/9671406556917033397649408 + 
       (1854888334242736136929593620600109364540171875*II[1]*II[2]^3*II[3]*
         II[6]^2)/309485009821345068724781056 - 
       (62910586220820364250792583086784303037321875*II[1]^5*II[3]^2*II[6]^2)/
        19342813113834066795298816 + 
       (20055258362369273050212639306938543864870859375*II[1]^2*II[2]*II[3]^2*
         II[6]^2)/1237940039285380274899124224 - 
       (32017916320887337008538907339193508358062696875*II[3]^3*II[6]^2)/
        19807040628566084398385987584 + 
       (1343486746154596901784216144006182108203125*II[1]^8*II[4]*II[6]^2)/
        4835703278458516698824704 - 
       (37446984020208403344800753625695906100796875*II[1]^5*II[2]*II[4]*
         II[6]^2)/4835703278458516698824704 + 
       (11937699980710421168297830325478593741068359375*II[1]^2*II[2]^2*II[4]*
         II[6]^2)/618970019642690137449562112 + 
       (14342210748697791460480652094221460321207421875*II[1]^3*II[3]*II[4]*
         II[6]^2)/618970019642690137449562112 - 
       (57175027235758535024838878360538670449559265625*II[2]*II[3]*II[4]*
         II[6]^2)/4951760157141521099596496896 - 
       (122648437257840479801460155381265254018143359375*II[1]*II[4]^2*
         II[6]^2)/9903520314283042199192993792 - 
       (116666894359582458056146253366053706168296875*II[1]^6*II[5]*II[6]^2)/
        38685626227668133590597632 + 
       (37183673241953360374654998260263583465340234375*II[1]^3*II[2]*II[5]*
         II[6]^2)/1237940039285380274899124224 - 
       (148232018133744168283596419244021533411966953125*II[2]^2*II[5]*
         II[6]^2)/19807040628566084398385987584 - 
       (534202111333775847297749261889392243579859046875*II[1]*II[3]*II[5]*
         II[6]^2)/19807040628566084398385987584 + 
       (30461289354283886664103506729174438410401640625*II[1]^4*II[6]^3)/
        4951760157141521099596496896 - 
       (121409996113737554363001268455894083447506171875*II[1]*II[2]*II[6]^3)/
        9903520314283042199192993792 - (11766357372915235715625*II[1]^24*
         II[7])/288230376151711744 + (93474296241913215572068125*II[1]^21*
         II[2]*II[7])/2305843009213693952 - (245357769859194289181118609375*
         II[1]^18*II[2]^2*II[7])/18446744073709551616 + 
       (33042160510120349578813732284375*II[1]^15*II[2]^3*II[7])/
        18446744073709551616 - (59683723855480338450389707607578125*II[1]^12*
         II[2]^4*II[7])/590295810358705651712 + 
       (10441560666505495254175495518048703125*II[1]^9*II[2]^5*II[7])/
        4722366482869645213696 - (290944046633941352896919165221533928125*
         II[1]^6*II[2]^6*II[7])/18889465931478580854784 + 
       (1655848772617657126299709517117972578125*II[1]^3*II[2]^7*II[7])/
        75557863725914323419136 - (6600957534813387797729816312155309453125*
         II[2]^8*II[7])/4835703278458516698824704 - 
       (46669029909570125506420846875*II[1]^19*II[3]*II[7])/
        18446744073709551616 + (357900998310963172840202965411875*II[1]^16*
         II[2]*II[3]*II[7])/295147905179352825856 - 
       (49696937559460803137256086559328125*II[1]^13*II[2]^2*II[3]*II[7])/
        295147905179352825856 + (37658679521644629354707046731361751875*
         II[1]^10*II[2]^3*II[3]*II[7])/4722366482869645213696 - 
       (2247805846823805211128041757818339296875*II[1]^7*II[2]^4*II[3]*II[7])/
        18889465931478580854784 + (125339490626087751945970449175291761609375*
         II[1]^4*II[2]^5*II[3]*II[7])/302231454903657293676544 - 
       (166521188710992583674295282809629454065625*II[1]*II[2]^6*II[3]*II[7])/
        1208925819614629174706176 - (25621628232873739336860232420903125*
         II[1]^14*II[3]^2*II[7])/1180591620717411303424 + 
       (37046783417704539349226237267763502125*II[1]^11*II[2]*II[3]^2*II[7])/
        9444732965739290427392 - (24315244946903681892475870641454563609375*
         II[1]^8*II[2]^2*II[3]^2*II[7])/151115727451828646838272 + 
       (451822953853281670579536769961297529665625*II[1]^5*II[2]^3*II[3]^2*
         II[7])/302231454903657293676544 - 
       (9002239021742631536282844948270847732265625*II[1]^2*II[2]^4*II[3]^2*
         II[7])/4835703278458516698824704 - 
       (3247582037013117336369638994404359021875*II[1]^9*II[3]^3*II[7])/
        151115727451828646838272 + 
       (542953588652917632700137477305040192733125*II[1]^6*II[2]*II[3]^3*
         II[7])/604462909807314587353088 - 
       (10815495067810912922968304035123184708015625*II[1]^3*II[2]^2*II[3]^3*
         II[7])/2417851639229258349412352 + 
       (229950441761947140065515341314940995158321875*II[2]^3*II[3]^3*II[7])/
        309485009821345068724781056 - 
       (38984608459554202480009588664559844794834375*II[1]^4*II[3]^4*II[7])/
        38685626227668133590597632 + 
       (2486103747801193739229843911983975596079929375*II[1]*II[2]*II[3]^4*
         II[7])/1237940039285380274899124224 + 
       (45259221960498586401490707703125*II[1]^17*II[4]*II[7])/
        295147905179352825856 - (15251279455812285996488068393828125*II[1]^14*
         II[2]*II[4]*II[7])/295147905179352825856 + 
       (22051936090456897199582878899381478125*II[1]^11*II[2]^2*II[4]*II[7])/
        4722366482869645213696 - (4824493164518484977474958673469252578125*
         II[1]^8*II[2]^3*II[4]*II[7])/37778931862957161709568 + 
       (268943736473179829821334550129927663515625*II[1]^5*II[2]^4*II[4]*
         II[7])/302231454903657293676544 - 
       (1071699308864240840500904234107440458203125*II[1]^2*II[2]^5*II[4]*
         II[7])/1208925819614629174706176 + 
       (26518347460928779615966300509155765625*II[1]^12*II[3]*II[4]*II[7])/
        18889465931478580854784 - (5799308033154982522113129157739289140625*
         II[1]^9*II[2]*II[3]*II[4]*II[7])/37778931862957161709568 + 
       (969566076927715168870612422605835743109375*II[1]^6*II[2]^2*II[3]*
         II[4]*II[7])/302231454903657293676544 - 
       (6437822762698256939485564887421528921640625*II[1]^3*II[2]^3*II[3]*
         II[4]*II[7])/604462909807314587353088 + 
       (410627067799280280868242663076782707302265625*II[2]^4*II[3]*II[4]*
         II[7])/309485009821345068724781056 + 
       (499383226237308675510705206015639607609375*II[1]^7*II[3]^2*II[4]*
         II[7])/604462909807314587353088 - 
       (69615712020611881607013540242719147615078125*II[1]^4*II[2]*II[3]^2*
         II[4]*II[7])/4835703278458516698824704 + 
       (4439486329743176705362520401729846482318328125*II[1]*II[2]^2*II[3]^2*
         II[4]*II[7])/309485009821345068724781056 + 
       (5333355474878837244356587348480639932384515625*II[1]^2*II[3]^3*II[4]*
         II[7])/618970019642690137449562112 - 
       (2489996382031327874920620352677651796875*II[1]^10*II[4]^2*II[7])/
        151115727451828646838272 + 
       (297254039661015671225122150672912243359375*II[1]^7*II[2]*II[4]^2*
         II[7])/302231454903657293676544 - 
       (41438126734939332585499840817640786200390625*II[1]^4*II[2]^2*II[4]^2*
         II[7])/4835703278458516698824704 + 
       (880853516096421501826982453634281321244609375*II[1]*II[2]^3*II[4]^2*
         II[7])/154742504910672534362390528 - 
       (29875118085716536133994319417918731388359375*II[1]^5*II[3]*II[4]^2*
         II[7])/4835703278458516698824704 + 
       (9523885807825618569804751396339150571823046875*II[1]^2*II[2]*II[3]*
         II[4]^2*II[7])/309485009821345068724781056 - 
       (45614219348742030255307503090806607724875703125*II[3]^2*II[4]^2*
         II[7])/9903520314283042199192993792 + 
       (2270286979871292284764829577780412991576953125*II[1]^3*II[4]^3*II[7])/
        309485009821345068724781056 - 
       (9050468308530966157133522711442384010070859375*II[2]*II[4]^3*II[7])/
        2475880078570760549798248448 - (9515364769475423752054132612265625*
         II[1]^15*II[5]*II[7])/1180591620717411303424 + 
       (68752313333051610792134950965698203125*II[1]^12*II[2]*II[5]*II[7])/
        37778931862957161709568 - (15035388710488242361913577119340853828125*
         II[1]^9*II[2]^2*II[5]*II[7])/151115727451828646838272 + 
       (837902018380676432918316801155857185890625*II[1]^6*II[2]^3*II[5]*
         II[7])/604462909807314587353088 - 
       (16690725980418732952005053455945244262890625*II[1]^3*II[2]^4*II[5]*
         II[7])/4835703278458516698824704 + 
       (212918413897548437847571974466328567049140625*II[2]^5*II[5]*II[7])/
        618970019642690137449562112 - 
       (10845320938783863433077718148498751234375*II[1]^10*II[3]*II[5]*II[7])/
        302231454903657293676544 + 
       (1294706700576314701815943760783941411171875*II[1]^7*II[2]*II[3]*II[5]*
         II[7])/604462909807314587353088 - 
       (180486080223527597947472377448834505427265625*II[1]^4*II[2]^2*II[3]*
         II[5]*II[7])/9671406556917033397649408 + 
       (3836606640778157963137818586572067085698171875*II[1]*II[2]^3*II[3]*
         II[5]*II[7])/309485009821345068724781056 - 
       (130122751058337399943559906490052572003796875*II[1]^5*II[3]^2*II[5]*
         II[7])/19342813113834066795298816 + 
       (41481816451341937427635013605264083235430859375*II[1]^2*II[2]*II[3]^2*
         II[5]*II[7])/1237940039285380274899124224 - 
       (66225091885500777767608414578813578423470921875*II[3]^3*II[5]*II[7])/
        19807040628566084398385987584 + 
       (2778835837949995020723667162466548931953125*II[1]^8*II[4]*II[5]*
         II[7])/4835703278458516698824704 - 
       (77454445624567925314072148553436198135171875*II[1]^5*II[2]*II[4]*
         II[5]*II[7])/4835703278458516698824704 + 
       (24691652957412730823395195698213558317593359375*II[1]^2*II[2]^2*II[4]*
         II[5]*II[7])/618970019642690137449562112 + 
       (29665085488821734890998868685210609670942421875*II[1]^3*II[3]*II[4]*
         II[5]*II[7])/618970019642690137449562112 - 
       (118259458058105082707755368185925257176776140625*II[2]*II[3]*II[4]*
         II[5]*II[7])/4951760157141521099596496896 - 
       (253683092488123434008021079734865184593078984375*II[1]*II[4]^2*II[5]*
         II[7])/9903520314283042199192993792 - 
       (241311012442202652871611253006389804154171875*II[1]^6*II[5]^2*II[7])/
        77371252455336267181195264 + 
       (76909819891230538045708289605533931769040234375*II[1]^3*II[2]*II[5]^2*
         II[7])/2475880078570760549798248448 - 
       (306599558914982423141287021586867909293153828125*II[2]^2*II[5]^2*
         II[7])/39614081257132168796771975168 - 
       (1104930862935220841909112688944423003118355671875*II[1]*II[3]*II[5]^2*
         II[7])/39614081257132168796771975168 + 
       (13011060838048785948688417348386328125*II[1]^13*II[6]*II[7])/
        37778931862957161709568 - (7394619511499200917649302345875772778125*
         II[1]^10*II[2]*II[6]*II[7])/151115727451828646838272 + 
       (882761050253315318313648810916611476015625*II[1]^7*II[2]^2*II[6]*
         II[7])/604462909807314587353088 - 
       (41019769393600180301093993098298885871328125*II[1]^4*II[2]^3*II[6]*
         II[7])/4835703278458516698824704 + 
       (2615877412354288054958625220174890144989765625*II[1]*II[2]^4*II[6]*
         II[7])/618970019642690137449562112 + 
       (3183030823461545951950056893570994549609375*II[1]^8*II[3]*II[6]*
         II[7])/4835703278458516698824704 - 
       (88720557333133540558545912161490182634515625*II[1]^5*II[2]*II[3]*
         II[6]*II[7])/4835703278458516698824704 + 
       (28283168061120035190811683602246572734508828125*II[1]^2*II[2]^2*II[3]*
         II[6]*II[7])/618970019642690137449562112 + 
       (33980009750453326143826568534979890795066015625*II[1]^3*II[3]^2*II[6]*
         II[7])/1237940039285380274899124224 - 
       (135460840307552536877442338537668686665152921875*II[2]*II[3]^2*II[6]*
         II[7])/9903520314283042199192993792 - 
       (63461662819888689557880097928417517186703125*II[1]^6*II[4]*II[6]*
         II[7])/9671406556917033397649408 + 
       (20226283873057097636141835080298902353053515625*II[1]^3*II[2]*II[4]*
         II[6]*II[7])/309485009821345068724781056 - 
       (80631702324795538777843449585815397331803046875*II[2]^2*II[4]*II[6]*
         II[7])/4951760157141521099596496896 - 
       (290582467817910701512135871886385182108568453125*II[1]*II[3]*II[4]*
         II[6]*II[7])/4951760157141521099596496896 + 
       (189016205809987652055729789590013931836394921875*II[1]^4*II[5]*II[6]*
         II[7])/4951760157141521099596496896 - 
       (753364591394822670829591645007422987044357890625*II[1]*II[2]*II[5]*
         II[6]*II[7])/9903520314283042199192993792 - 
       (1851246955771498423604307035071429619422433203125*II[1]^2*II[6]^2*
         II[7])/39614081257132168796771975168 - 
       (3419653717465639366679640346723322146875*II[1]^11*II[7]^2)/
        604462909807314587353088 + 
       (4488927204914767912971168089557399390078125*II[1]^8*II[2]*II[7]^2)/
        9671406556917033397649408 - 
       (125119442471015149776292133489155681476796875*II[1]^5*II[2]^2*
         II[7]^2)/19342813113834066795298816 + 
       (13295558882737483951177439023098307123705078125*II[1]^2*II[2]^3*
         II[7]^2)/1237940039285380274899124224 - 
       (150355345694527819015519909205156921519484375*II[1]^6*II[3]*II[7]^2)/
        38685626227668133590597632 + 
       (47920738015296544045735800609214838059461796875*II[1]^3*II[2]*II[3]*
         II[7]^2)/1237940039285380274899124224 - 
       (191035119441373441910982707836158924022713515625*II[2]^2*II[3]*
         II[7]^2)/19807040628566084398385987584 - 
       (688456962806467815409447617816103527765753984375*II[1]*II[3]^2*
         II[7]^2)/39614081257132168796771975168 + 
       (102816508040145274187117899714816462512448828125*II[1]^4*II[4]*
         II[7]^2)/4951760157141521099596496896 - 
       (409797223748579689948731653047084705490904609375*II[1]*II[2]*II[4]*
         II[7]^2)/9903520314283042199192993792 - 
       (3829074900780192739372926005692140415980242578125*II[1]^2*II[5]*
         II[7]^2)/79228162514264337593543950336 + 
       (25008072909341319552840961981128266814314728359375*II[6]*II[7]^2)/
        1267650600228229401496703205376 + (22214546538424738881508125*
         II[1]^22*II[8])/4611686018427387904 - 
       (33707307526980361144029534375*II[1]^19*II[2]*II[8])/
        9223372036854775808 + (258492084492196024857666228324375*II[1]^16*
         II[2]^2*II[8])/295147905179352825856 - 
       (11964296783743179250686400511296875*II[1]^13*II[2]^3*II[8])/
        147573952589676412928 + (27198246057833973463135421180633454375*
         II[1]^10*II[2]^4*II[8])/9444732965739290427392 - 
       (324685492419719497774520195979617896875*II[1]^7*II[2]^5*II[8])/
        9444732965739290427392 + (30174475078206897839297570556362370515625*
         II[1]^4*II[2]^6*II[8])/302231454903657293676544 - 
       (17180818891504025034182106316822528696875*II[1]*II[2]^7*II[8])/
        604462909807314587353088 + (54914637378186700660345835660625*II[1]^17*
         II[3]*II[8])/295147905179352825856 - 
       (18504903091189601411237011940465625*II[1]^14*II[2]*II[3]*II[8])/
        295147905179352825856 + (26756361188368256221950551848844999625*
         II[1]^11*II[2]^2*II[3]*II[8])/4722366482869645213696 - 
       (5853719726299750348842456461153741015625*II[1]^8*II[2]^3*II[3]*II[8])/
        37778931862957161709568 + (326318441236103104013699180686831830103125*
         II[1]^5*II[2]^4*II[3]*II[8])/302231454903657293676544 - 
       (1300328588126732107995448346543946818090625*II[1]^2*II[2]^5*II[3]*
         II[8])/1208925819614629174706176 + 
       (32175612388704427759053748041018913125*II[1]^12*II[3]^2*II[8])/
        37778931862957161709568 - (7036495689105383639054921330703380128125*
         II[1]^9*II[2]*II[3]^2*II[8])/75557863725914323419136 + 
       (1176407014790386771985899307475666779461875*II[1]^6*II[2]^2*II[3]^2*
         II[8])/604462909807314587353088 - 
       (7811225609496081097249719256776038552953125*II[1]^3*II[2]^3*II[3]^2*
         II[8])/1208925819614629174706176 + 
       (498227533778556855445059696463862561282053125*II[2]^4*II[3]^2*II[8])/
        618970019642690137449562112 + 
       (201972807079877891796549870800245080200625*II[1]^7*II[3]^3*II[8])/
        604462909807314587353088 - 
       (28155690756552398590798747025127593388271875*II[1]^4*II[2]*II[3]^3*
         II[8])/4835703278458516698824704 + 
       (1795525686500788599164089707295581045401941875*II[1]*II[2]^2*II[3]^3*
         II[8])/309485009821345068724781056 + 
       (6471138414549083784341714635542783201145063125*II[1]^2*II[3]^4*II[8])/
        2475880078570760549798248448 - (2650709113422772420650554187890625*
         II[1]^15*II[4]*II[8])/295147905179352825856 + 
       (19152431136377165624035357557065953125*II[1]^12*II[2]*II[4]*II[8])/
        9444732965739290427392 - (4188429801261582183255365774552273203125*
         II[1]^9*II[2]^2*II[4]*II[8])/37778931862957161709568 + 
       (233415564423402071318692311442779329390625*II[1]^6*II[2]^3*II[4]*
         II[8])/151115727451828646838272 - 
       (4649559400124466181991829001314475361015625*II[1]^3*II[2]^4*II[4]*
         II[8])/1208925819614629174706176 + 
       (59312986852303073561650009246770473684390625*II[2]^5*II[4]*II[8])/
        154742504910672534362390528 - 
       (3021196625547138460172009520924146859375*II[1]^10*II[3]*II[4]*II[8])/
        75557863725914323419136 + (360668299220340721996717007401323395671875*
         II[1]^7*II[2]*II[3]*II[4]*II[8])/151115727451828646838272 - 
       (50278265465295682353219555720898930455703125*II[1]^4*II[2]^2*II[3]*
         II[4]*II[8])/2417851639229258349412352 + 
       (1068768995472552315657253110916271350468921875*II[1]*II[2]^3*II[3]*
         II[4]*II[8])/77371252455336267181195264 - 
       (36248480879477380171013780837863468315171875*II[1]^5*II[3]^2*II[4]*
         II[8])/4835703278458516698824704 + 
       (11555648903594456057596802459977826297826609375*II[1]^2*II[2]*II[3]^2*
         II[4]*II[8])/309485009821345068724781056 - 
       (18448418487837660982388391654046411758073546875*II[3]^3*II[4]*II[8])/
        4951760157141521099596496896 + 
       (774104280073566634690110409206826744453125*II[1]^8*II[4]^2*II[8])/
        2417851639229258349412352 - 
       (21576595705687978459324862188345179153046875*II[1]^5*II[2]*II[4]^2*
         II[8])/2417851639229258349412352 + 
       (6878389059413543702489408927948714021012109375*II[1]^2*II[2]^2*
         II[4]^2*II[8])/309485009821345068724781056 + 
       (8263845274203794096958712948742349218536171875*II[1]^3*II[3]*II[4]^2*
         II[8])/309485009821345068724781056 - 
       (32943706235166271506746563760190156818261015625*II[2]*II[3]*II[4]^2*
         II[8])/2475880078570760549798248448 - 
       (23556287213765346362415785941580877991523203125*II[1]*II[4]^3*II[8])/
        2475880078570760549798248448 + 
       (13782086821313290956619227314527171875*II[1]^13*II[5]*II[8])/
        37778931862957161709568 - (7832819217176538170474444738209324171875*
         II[1]^10*II[2]*II[5]*II[8])/151115727451828646838272 + 
       (935072817545083498216203112680850623984375*II[1]^7*II[2]^2*II[5]*
         II[8])/604462909807314587353088 - 
       (43450570566995011548925462996627564376484375*II[1]^4*II[2]^3*II[5]*
         II[8])/4835703278458516698824704 + 
       (2770892370747189247696856450892227626918734375*II[1]*II[2]^4*II[5]*
         II[8])/618970019642690137449562112 + 
       (3371654878180890506212215491224765589390625*II[1]^8*II[3]*II[5]*
         II[8])/4835703278458516698824704 - 
       (93978071905422719455712899610567339113734375*II[1]^5*II[2]*II[3]*
         II[5]*II[8])/4835703278458516698824704 + 
       (29959207658156218598792691547568400075548671875*II[1]^2*II[2]^2*II[3]*
         II[5]*II[8])/618970019642690137449562112 + 
       (35993639969966959966023153035131718621924484375*II[1]^3*II[3]^2*II[5]*
         II[8])/1237940039285380274899124224 - 
       (143488149383334085434455061154904207645100328125*II[2]*II[3]^2*II[5]*
         II[8])/9903520314283042199192993792 - 
       (67222354007825298344683961086390154182546875*II[1]^6*II[4]*II[5]*
         II[8])/9671406556917033397649408 + 
       (21424878480393521138912807988316083459213984375*II[1]^3*II[2]*II[4]*
         II[5]*II[8])/309485009821345068724781056 - 
       (85409877289979091556995760838668157369091703125*II[2]^2*II[4]*II[5]*
         II[8])/4951760157141521099596496896 - 
       (307802169670032387423652363841068115337656296875*II[1]*II[3]*II[4]*
         II[5]*II[8])/4951760157141521099596496896 + 
       (200217166243341459756585479301140595337472578125*II[1]^4*II[5]^2*
         II[8])/9903520314283042199192993792 - 
       (798008419182589730272817678066820276562541859375*II[1]*II[2]*II[5]^2*
         II[8])/19807040628566084398385987584 - 
       (1751277208464145077025345670446074388125*II[1]^11*II[6]*II[8])/
        151115727451828646838272 + 
       (2298874842013909861019326419573838472671875*II[1]^8*II[2]*II[6]*
         II[8])/2417851639229258349412352 - 
       (64076320544936109366295529749937695720528125*II[1]^5*II[2]^2*II[6]*
         II[8])/4835703278458516698824704 + 
       (6808937731111376194301459643771696096567421875*II[1]^2*II[2]^3*II[6]*
         II[8])/309485009821345068724781056 - 
       (77000161895766236800187746224449614373840625*II[1]^6*II[3]*II[6]*
         II[8])/9671406556917033397649408 + 
       (24541226439250520085074071104862006777188703125*II[1]^3*II[2]*II[3]*
         II[6]*II[8])/309485009821345068724781056 - 
       (97833136927690622960732193436919688291383709375*II[2]^2*II[3]*II[6]*
         II[8])/4951760157141521099596496896 - 
       (352573414293004499345288531483070671690565590625*II[1]*II[3]^2*II[6]*
         II[8])/9903520314283042199192993792 + 
       (52654514726633440585421387090528917625873671875*II[1]^4*II[4]*II[6]*
         II[8])/1237940039285380274899124224 - 
       (209865850954549918538056155853031512398214265625*II[1]*II[2]*II[4]*
         II[6]*II[8])/2475880078570760549798248448 - 
       (1960950479544973021481442976989201148380025546875*II[1]^2*II[5]*II[6]*
         II[8])/19807040628566084398385987584 + 
       (12807164611325594062216326293363311397775722390625*II[6]^2*II[8])/
        633825300114114700748351602688 + 
       (1299031672682793451295835948073506548484375*II[1]^9*II[7]*II[8])/
        4835703278458516698824704 - 
       (108590666933092632685070987894135906447971875*II[1]^6*II[2]*II[7]*
         II[8])/9671406556917033397649408 + 
       (34609575125687388896285588808646545711860859375*II[1]^3*II[2]^2*II[7]*
         II[8])/618970019642690137449562112 - 
       (45990081240853569025877168683118226347038359375*II[2]^3*II[7]*II[8])/
        4951760157141521099596496896 + 
       (124750708535176780801439851470011412559985765625*II[1]^4*II[3]*II[7]*
         II[8])/2475880078570760549798248448 - 
       (497220659964947699757996923150670874921216621875*II[1]*II[2]*II[3]*
         II[7]*II[8])/4951760157141521099596496896 - 
       (1066670868318146551114474818744022763009351953125*II[1]^2*II[4]*II[7]*
         II[8])/9903520314283042199192993792 + 
       (26490032788964082329552856397841512392534931640625*II[5]*II[7]*II[8])/
        633825300114114700748351602688 - 
       (40394538595077223269180238802196970263834375*II[1]^7*II[8]^2)/
        19342813113834066795298816 + 
       (90098182210913163700548810193653819196840453125*II[1]^4*II[2]*
         II[8]^2)/2475880078570760549798248448 - 
       (359105071910272401750944213400404328618534309375*II[1]*II[2]^2*
         II[8]^2)/9903520314283042199192993792 - 
       (1294227407549931464951652865220862728196529490625*II[1]^2*II[3]*
         II[8]^2)/19807040628566084398385987584 + 
       (7379366290370635321052130663757265710072711640625*II[4]*II[8]^2)/
        316912650057057350374175801344 - (143381830525214969045498765625*
         II[1]^20*II[9])/295147905179352825856 + 
       (323039264173309325259508718953125*II[1]^17*II[2]*II[9])/
        1180591620717411303424 - (108854712962539724444639365693828125*
         II[1]^14*II[2]^2*II[9])/2361183241434822606848 + 
       (52464146876991332754958743957935409375*II[1]^11*II[2]^3*II[9])/
        18889465931478580854784 - (34433939180982331730453484572250902578125*
         II[1]^8*II[2]^4*II[9])/604462909807314587353088 + 
       (383906250281053612768072470619120382953125*II[1]^5*II[2]^5*II[9])/
        1208925819614629174706176 - 
       (2549674076349753567567484504513189033359375*II[1]^2*II[2]^6*II[9])/
        9671406556917033397649408 - (26195273874922808056102892893828125*
         II[1]^15*II[3]*II[9])/2361183241434822606848 + 
       (189271189826246406552975912004284515625*II[1]^12*II[2]*II[3]*II[9])/
        75557863725914323419136 - (41391553236756843121761679640206501640625*
         II[1]^9*II[2]^2*II[3]*II[9])/302231454903657293676544 + 
       (2306695337961720761596990414224670238953125*II[1]^6*II[2]^3*II[3]*
         II[9])/1208925819614629174706176 - 
       (45948590929027497585577357684150410116953125*II[1]^3*II[2]^4*II[3]*
         II[9])/9671406556917033397649408 + 
       (586151899588644058730165122552071279821203125*II[2]^5*II[3]*II[9])/
        1237940039285380274899124224 - 
       (29856541435703258586435776904690233671875*II[1]^10*II[3]^2*II[9])/
        1208925819614629174706176 + 
       (3564252066130792663877036357721982816359375*II[1]^7*II[2]*II[3]^2*
         II[9])/2417851639229258349412352 - 
       (496867614367653151519094054846765343771328125*II[1]^4*II[2]^2*II[3]^2*
         II[9])/38685626227668133590597632 + 
       (10561953045315582035234181912069192075097359375*II[1]*II[2]^3*II[3]^2*
         II[9])/1237940039285380274899124224 - 
       (119406774632941190746056046117980767266828125*II[1]^5*II[3]^3*II[9])/
        38685626227668133590597632 + 
       (38065669582505425795995279309829117616878265625*II[1]^2*II[2]*II[3]^3*
         II[9])/2475880078570760549798248448 - 
       (182313791452671628176494183231664958220546109375*II[3]^4*II[9])/
        158456325028528675187087900672 + 
       (31270283137187170282422919202421796875*II[1]^13*II[4]*II[9])/
        75557863725914323419136 - (17771943248143792188374789058620879296875*
         II[1]^10*II[2]*II[4]*II[9])/302231454903657293676544 + 
       (2121593812663966934620396865896503137109375*II[1]^7*II[2]^2*II[4]*
         II[9])/1208925819614629174706176 - 
       (98585328705582618523096812422101837177734375*II[1]^4*II[2]^3*II[4]*
         II[9])/9671406556917033397649408 + 
       (6286898672551781752593938060825098168130859375*II[1]*II[2]^4*II[4]*
         II[9])/1237940039285380274899124224 + 
       (7649973362597662874951250782303325367265625*II[1]^8*II[3]*II[4]*
         II[9])/9671406556917033397649408 - 
       (213227559490984971734213648346291390193359375*II[1]^5*II[2]*II[3]*
         II[4]*II[9])/9671406556917033397649408 + 
       (67974673049611992081987548605732635986879296875*II[1]^2*II[2]^2*II[3]*
         II[4]*II[9])/1237940039285380274899124224 + 
       (81666242256101523127352987079091732759014609375*II[1]^3*II[3]^2*II[4]*
         II[9])/2475880078570760549798248448 - 
       (325561347954469658435006847820333390037483203125*II[2]*II[3]^2*II[4]*
         II[9])/19807040628566084398385987584 - 
       (152521308648885132037866423448023711293671875*II[1]^6*II[4]^2*II[9])/
        38685626227668133590597632 + 
       (48611069008093032208736418457340117712662109375*II[1]^3*II[2]*II[4]^2*
         II[9])/1237940039285380274899124224 - 
       (193787116912548915349440891215642260679342578125*II[2]^2*II[4]^2*
         II[9])/19807040628566084398385987584 - 
       (698374672293698220526723275509513650193352421875*II[1]*II[3]*II[4]^2*
         II[9])/19807040628566084398385987584 - 
       (15109058351144067880589279002301005321875*II[1]^11*II[5]*II[9])/
        1208925819614629174706176 + 
       (19833430048423415343367634833835298188203125*II[1]^8*II[2]*II[5]*
         II[9])/19342813113834066795298816 - 
       (552815314916467531468459521236989867810171875*II[1]^5*II[2]^2*II[5]*
         II[9])/38685626227668133590597632 + 
       (58743776521147151434391266833758825354408203125*II[1]^2*II[2]^3*II[5]*
         II[9])/2475880078570760549798248448 - 
       (664315122839991884281565306420133615124359375*II[1]^6*II[3]*II[5]*
         II[9])/77371252455336267181195264 + 
       (211728228180045366743659691541465074942573671875*II[1]^3*II[2]*II[3]*
         II[5]*II[9])/2475880078570760549798248448 - 
       (844050593230221578860628982036123835734013640625*II[2]^2*II[3]*II[5]*
         II[9])/39614081257132168796771975168 - 
       (3041809849368279317792248462330456489259057859375*II[1]*II[3]^2*II[5]*
         II[9])/79228162514264337593543950336 + 
       (454274244909040173855644871227830142750501953125*II[1]^4*II[4]*II[5]*
         II[9])/9903520314283042199192993792 - 
       (1810607341916663974751655104632250465592371484375*II[1]*II[2]*II[4]*
         II[5]*II[9])/19807040628566084398385987584 - 
       (16918004141389624540001230205677480233425783203125*II[1]^2*II[5]^2*
         II[9])/316912650057057350374175801344 + 
       (5418420883502300528906377719055631484140625*II[1]^9*II[6]*II[9])/
        19342813113834066795298816 - 
       (452945027927341567528154613983818718091703125*II[1]^6*II[2]*II[6]*
         II[9])/38685626227668133590597632 + 
       (144360794650548969751415757369055936681672265625*II[1]^3*II[2]^2*
         II[6]*II[9])/2475880078570760549798248448 - 
       (191830285393815359326818154655913496296821015625*II[2]^3*II[6]*II[9])/
        19807040628566084398385987584 + 
       (520350549007906464691283754660735899732957109375*II[1]^4*II[3]*II[6]*
         II[9])/9903520314283042199192993792 - 
       (2073968528250635935165641589156946364107555953125*II[1]*II[2]*II[3]*
         II[6]*II[9])/19807040628566084398385987584 - 
       (4449215386716844487241422964310687803754163671875*II[1]^2*II[4]*II[6]*
         II[9])/39614081257132168796771975168 + 
       (110493184896956186740483573259795680546264717734375*II[5]*II[6]*
         II[9])/2535301200456458802993406410752 - 
       (329005291739595736231014207760450759518984375*II[1]^7*II[7]*II[9])/
        77371252455336267181195264 + 
       (733831348334855123825892899682708891050117578125*II[1]^4*II[2]*II[7]*
         II[9])/9903520314283042199192993792 - 
       (2924837689780931652888863199693670186585607109375*II[1]*II[2]^2*II[7]*
         II[9])/39614081257132168796771975168 - 
       (10541218704086993982690120836489552180291285390625*II[1]^2*II[3]*
         II[7]*II[9])/79228162514264337593543950336 + 
       (60103435849322508355094884733952375510818853515625*II[4]*II[7]*II[9])/
        1267650600228229401496703205376 + 
       (382101535711185976728468624848413589457428671875*II[1]^5*II[8]*II[9])/
        9903520314283042199192993792 - 
       (7613132278533875410125076448754688310517649453125*II[1]^2*II[2]*II[8]*
         II[9])/39614081257132168796771975168 + 
       (72925505653230909826247913815807706602037915703125*II[3]*II[8]*II[9])/
        1267650600228229401496703205376 - 
       (53803632589890229279282160758344296483962030078125*II[1]^3*II[9]^2)/
        633825300114114700748351602688 + 
       (428974908484191092383715789840479375433750759765625*II[2]*II[9]^2)/
        10141204801825835211973625643008 + (96687147717503294126348000953125*
         II[1]^18*II[10])/2361183241434822606848 - 
       (19532059516178749871887573439296875*II[1]^15*II[2]*II[10])/
        1180591620717411303424 + (141125422585219203244873885727711484375*
         II[1]^12*II[2]^2*II[10])/75557863725914323419136 - 
       (10287474914249466448653602945635607578125*II[1]^9*II[2]^3*II[10])/
        151115727451828646838272 + 
       (1719915592889172597601934495960119826296875*II[1]^6*II[2]^4*II[10])/
        2417851639229258349412352 - 
       (6852013534830084145538169898061358397734375*II[1]^3*II[2]^5*II[10])/
        4835703278458516698824704 + 
       (145681491176830811201724002795388045314765625*II[2]^6*II[10])/
        1237940039285380274899124224 + 
       (39170171293927240642402420689674203125*II[1]^13*II[3]*II[10])/
        75557863725914323419136 - (22261705014199210277038302484540865953125*
         II[1]^10*II[2]*II[3]*II[10])/302231454903657293676544 + 
       (2657575891778662897968863365951062305390625*II[1]^7*II[2]^2*II[3]*
         II[10])/1208925819614629174706176 - 
       (123491108492005033013221016133019801588828125*II[1]^4*II[2]^3*II[3]*
         II[10])/9671406556917033397649408 + 
       (7875168277537317762332649831840377893362140625*II[1]*II[2]^4*II[3]*
         II[10])/1237940039285380274899124224 + 
       (9582600289367394289585050973037941269234375*II[1]^8*II[3]^2*II[10])/
        19342813113834066795298816 - 
       (267095606470169077414986840635198343878390625*II[1]^5*II[2]*II[3]^2*
         II[10])/19342813113834066795298816 + 
       (85147227922464085926123086247812987694360703125*II[1]^2*II[2]^2*
         II[3]^2*II[10])/2475880078570760549798248448 + 
       (34099240756178593406162388474786796168242796875*II[1]^3*II[3]^3*
         II[10])/2475880078570760549798248448 - 
       (135936148358764057995527069410614416756667515625*II[2]*II[3]^3*
         II[10])/19807040628566084398385987584 - 
       (4345274452974386363813696651570725115625*II[1]^11*II[4]*II[10])/
        302231454903657293676544 + 
       (5703975268305949519827837157277108703984375*II[1]^8*II[2]*II[4]*
         II[10])/4835703278458516698824704 - 
       (158986360434425564489746047673115579777015625*II[1]^5*II[2]^2*II[4]*
         II[10])/9671406556917033397649408 + 
       (16894356835549029326935587424767327661177734375*II[1]^2*II[2]^3*II[4]*
         II[10])/618970019642690137449562112 - 
       (191053035009534503562178691040732136129078125*II[1]^6*II[3]*II[4]*
         II[10])/19342813113834066795298816 + 
       (60891765106969176903543674457898619837577890625*II[1]^3*II[2]*II[3]*
         II[4]*II[10])/618970019642690137449562112 - 
       (242743874085147348417238079114926727640866671875*II[2]^2*II[3]*II[4]*
         II[10])/9903520314283042199192993792 - 
       (874806218107395585115054965207387581215531828125*II[1]*II[3]^2*II[4]*
         II[10])/19807040628566084398385987584 + 
       (130646540985171906422660202022162945384458984375*II[1]^4*II[4]^2*
         II[10])/4951760157141521099596496896 - 
       (520719781895276181585043549635102090981308203125*II[1]*II[2]*II[4]^2*
         II[10])/9903520314283042199192993792 + 
       (5925407648168616477557369721907327538203125*II[1]^9*II[5]*II[10])/
        19342813113834066795298816 - 
       (495325849735748319072423073650560029575515625*II[1]^6*II[2]*II[5]*
         II[10])/38685626227668133590597632 + 
       (157868237485586258025783728176193129243173828125*II[1]^3*II[2]^2*
         II[5]*II[10])/2475880078570760549798248448 - 
       (209779317978865365168486018999494905846360078125*II[2]^3*II[5]*
         II[10])/19807040628566084398385987584 + 
       (569038319942476735462996076090125358922963046875*II[1]^4*II[3]*II[5]*
         II[10])/9903520314283042199192993792 - 
       (2268024063500886469109508945494804297157077765625*II[1]*II[2]*II[3]*
         II[5]*II[10])/19807040628566084398385987584 - 
       (4865516242815769636586217547086507279122068359375*II[1]^2*II[4]*II[5]*
         II[10])/39614081257132168796771975168 + 
       (120831728529460646955768019010970754668286201171875*II[5]^2*II[10])/
        5070602400912917605986812821504 - 
       (173947773904077502877872767949995775458046875*II[1]^7*II[6]*II[10])/
        38685626227668133590597632 + 
       (387982602859768525133984934922324149456950390625*II[1]^4*II[2]*II[6]*
         II[10])/4951760157141521099596496896 - 
       (1546385477178640678745794374210803732990142421875*II[1]*II[2]^2*II[6]*
         II[10])/19807040628566084398385987584 - 
       (5573228071020719674094801795559218582949002578125*II[1]^2*II[3]*II[6]*
         II[10])/39614081257132168796771975168 + 
       (31777175413702372202695235774941161126977458828125*II[4]*II[6]*
         II[10])/633825300114114700748351602688 + 
       (394477293962622656939524777867884953445931640625*II[1]^5*II[7]*
         II[10])/9903520314283042199192993792 - 
       (7859711461707297677602232804764748414241108984375*II[1]^2*II[2]*II[7]*
         II[10])/39614081257132168796771975168 + 
       (75287465350743193617376225757427735986314083984375*II[3]*II[7]*
         II[10])/1267650600228229401496703205376 - 
       (6819846411628928901956229911494920762691753359375*II[1]^3*II[8]*
         II[10])/39614081257132168796771975168 + 
       (54374451119306982477247263302425196973730173046875*II[2]*II[8]*
         II[10])/633825300114114700748351602688 + 
       (1152685700821700441365867057792742707726791927890625*II[1]*II[9]*
         II[10])/5070602400912917605986812821504 - 
       (106344059123168629630349194928840625*II[1]^16*II[11])/
        37778931862957161709568 + (59067189360803445370770041965910390625*
         II[1]^13*II[2]*II[11])/75557863725914323419136 - 
       (33569615272446407858634552491552998940625*II[1]^10*II[2]^2*II[11])/
        604462909807314587353088 + 
       (1335828434737418942439530433765327819609375*II[1]^7*II[2]^3*II[11])/
        1208925819614629174706176 - 
       (186217688706271772606779375177109081137265625*II[1]^4*II[2]^4*II[11])/
        38685626227668133590597632 + 
       (2375059173938188993711866170360894263860515625*II[1]*II[2]^5*II[11])/
        1237940039285380274899124224 - 
       (11008033280178305832141151304795834998125*II[1]^11*II[3]*II[11])/
        604462909807314587353088 + 
       (14450073869236645722322774824593590709296875*II[1]^8*II[2]*II[3]*
         II[11])/9671406556917033397649408 - 
       (402765495293300962143224762002587923182828125*II[1]^5*II[2]^2*II[3]*
         II[11])/19342813113834066795298816 + 
       (42799040310802217605280779795578546854174296875*II[1]^2*II[2]^3*II[3]*
         II[11])/1237940039285380274899124224 - 
       (484001091407707720059289342084192656497840625*II[1]^6*II[3]^2*II[11])/
        77371252455336267181195264 + 
       (154259150906534580484604876080344279627163828125*II[1]^3*II[2]*
         II[3]^2*II[11])/2475880078570760549798248448 - 
       (614951177722589622900345908743687817761420359375*II[2]^2*II[3]^2*
         II[11])/39614081257132168796771975168 - 
       (738725292817081173834867771697107469526373646875*II[1]*II[3]^3*
         II[11])/39614081257132168796771975168 + 
       (3446410636340090448020541978127625003203125*II[1]^9*II[4]*II[11])/
        9671406556917033397649408 - 
       (288097690548317270743126909853963336462765625*II[1]^6*II[2]*II[4]*
         II[11])/19342813113834066795298816 + 
       (91821322168242585810536495461584290125011328125*II[1]^3*II[2]^2*II[4]*
         II[11])/1237940039285380274899124224 - 
       (122014501514113374339256922507204616468591328125*II[2]^3*II[4]*
         II[11])/9903520314283042199192993792 + 
       (330971269316361345205755530135226680528920546875*II[1]^4*II[3]*II[4]*
         II[11])/4951760157141521099596496896 - 
       (1319156856392293139775413215999063591960680515625*II[1]*II[2]*II[3]*
         II[4]*II[11])/9903520314283042199192993792 - 
       (2829943129079824934503605274930921178906949609375*II[1]^2*II[4]^2*
         II[11])/39614081257132168796771975168 - 
       (384709891978267272360827905309313573751328125*II[1]^7*II[5]*II[11])/
        77371252455336267181195264 + 
       (858077926327369560820611919366922073324605859375*II[1]^4*II[2]*II[5]*
         II[11])/9903520314283042199192993792 - 
       (3420048304725026682883184338593658146665490703125*II[1]*II[2]^2*II[5]*
         II[11])/39614081257132168796771975168 - 
       (12325975313594677253770287873758073136169106796875*II[1]^2*II[3]*
         II[5]*II[11])/79228162514264337593543950336 + 
       (70279678966872809046512668515667393959350161171875*II[4]*II[5]*
         II[11])/1267650600228229401496703205376 + 
       (421800396621043159781512257235198953291342609375*II[1]^5*II[6]*
         II[11])/9903520314283042199192993792 - 
       (8404107061114587297983955447735500983749172265625*II[1]^2*II[2]*II[6]*
         II[11])/39614081257132168796771975168 + 
       (80502181566932739664151021615113383468275912765625*II[3]*II[6]*
         II[11])/1267650600228229401496703205376 - 
       (14239239760704379276998679368657697556071496484375*II[1]^3*II[7]*
         II[11])/79228162514264337593543950336 + 
       (113529073766009320852583174619273634974499653046875*II[2]*II[7]*
         II[11])/1267650600228229401496703205376 + 
       (295490064576087499430249859917096881507370033015625*II[1]*II[8]*
         II[11])/1267650600228229401496703205376 + 
       (23170815253615299242581025179653515625*II[1]^14*II[12])/
        151115727451828646838272 - (8375786297876858370208188981941152828125*
         II[1]^11*II[2]*II[12])/302231454903657293676544 + 
       (10994714033547234797699394514921850738671875*II[1]^8*II[2]^2*II[12])/
        9671406556917033397649408 - 
       (102151249546396744430665509170184612752109375*II[1]^5*II[2]^3*II[12])/
        9671406556917033397649408 + 
       (32564616288922544033447867026296145810107421875*II[1]^2*II[2]^4*
         II[12])/2475880078570760549798248448 + 
       (4405413038934285075960364295015437067578125*II[1]^9*II[3]*II[12])/
        9671406556917033397649408 - 
       (368264058023453799682247277736113288421640625*II[1]^6*II[2]*II[3]*
         II[12])/19342813113834066795298816 + 
       (117371612845795225506697497695076118690920703125*II[1]^3*II[2]^2*
         II[3]*II[12])/1237940039285380274899124224 - 
       (155966370493694977353814799070799686122865703125*II[2]^3*II[3]*
         II[12])/9903520314283042199192993792 + 
       (423067663678241548607472158709236072497576171875*II[1]^4*II[3]^2*
         II[12])/9903520314283042199192993792 - 
       (1686226687064716943809807052145544550112635390625*II[1]*II[2]*II[3]^2*
         II[12])/19807040628566084398385987584 - 
       (112903991240801449928638952353419272169140625*II[1]^7*II[4]*II[12])/
        19342813113834066795298816 + 
       (251827218758056470192341933039938673737013671875*II[1]^4*II[2]*II[4]*
         II[12])/2475880078570760549798248448 - 
       (1003709830999831637650672886389442417088547265625*II[1]*II[2]^2*II[4]*
         II[12])/9903520314283042199192993792 - 
       (3617405809154455065139855073207651955518977734375*II[1]^2*II[3]*II[4]*
         II[12])/19807040628566084398385987584 + 
       (20625557995350679807848252449690442110974833984375*II[4]^2*II[12])/
        633825300114114700748351602688 + 
       (470704790733554333889634096561214108155798828125*II[1]^5*II[5]*
         II[12])/9903520314283042199192993792 - 
       (9378496288049384193587820312853909641592060546875*II[1]^2*II[2]*II[5]*
         II[12])/39614081257132168796771975168 + 
       (89835767847924911417406454949757182871068841796875*II[3]*II[5]*
         II[12])/1267650600228229401496703205376 - 
       (7682435681563380569230669744126663641288861328125*II[1]^3*II[6]*
         II[12])/39614081257132168796771975168 + 
       (61251852052777689913250729195046145695023300390625*II[2]*II[6]*
         II[12])/633825300114114700748351602688 + 
       (311302241946259669415931996027464458696210489453125*II[1]*II[7]*
         II[12])/1267650600228229401496703205376 - 
       (30888550398289483114299913046492508609375*II[1]^12*II[13])/
        4835703278458516698824704 + 
       (13510063590870900114516414349144461503671875*II[1]^9*II[2]*II[13])/
        19342813113834066795298816 - 
       (1129350375029542663295700417348588047276859375*II[1]^6*II[2]^2*
         II[13])/77371252455336267181195264 + 
       (119980404042803135829433217560707130903091015625*II[1]^3*II[2]^3*
         II[13])/2475880078570760549798248448 - 
       (478298382578224238714490068094864602470821796875*II[2]^4*II[13])/
        79228162514264337593543950336 - 
       (581681464753884746549383641834874114628484375*II[1]^7*II[3]*II[13])/
        77371252455336267181195264 + 
       (1297413958836778053184653235820848120618975078125*II[1]^4*II[2]*II[3]*
         II[13])/9903520314283042199192993792 - 
       (5171113348812012556089341208552103246456998609375*II[1]*II[2]^2*II[3]*
         II[13])/39614081257132168796771975168 - 
       (18636875988008358460442097182303869320632289890625*II[1]^2*II[3]^2*
         II[13])/158456325028528675187087900672 + 
       (556776527347078814033140519521941768483255859375*II[1]^5*II[4]*
         II[13])/9903520314283042199192993792 - 
       (11093421356887106480961215047382921654247322265625*II[1]^2*II[2]*
         II[4]*II[13])/39614081257132168796771975168 + 
       (106262879877704006777571337160126933652171791015625*II[3]*II[4]*
         II[13])/1267650600228229401496703205376 - 
       (34553888499347068796230555359000132087140666015625*II[1]^3*II[5]*
         II[13])/158456325028528675187087900672 + 
       (275497219050169999816520997064136783258131001953125*II[2]*II[5]*
         II[13])/2535301200456458802993406410752 + 
       (676940875230673119618760583093702453829384416015625*II[1]*II[6]*
         II[13])/2535301200456458802993406410752 + 
       (7519419701659298774009212654022520029296875*II[1]^10*II[14])/
        38685626227668133590597632 - 
       (448831569088698144062411969107344212783203125*II[1]^7*II[2]*II[14])/
        38685626227668133590597632 + 
       (1001096018213412542457118059375256585435693359375*II[1]^4*II[2]^2*
         II[14])/9903520314283042199192993792 - 
       (1330023553466909228210173913519713361760849609375*II[1]*II[2]^3*
         II[14])/19807040628566084398385987584 + 
       (721747435060458553202357515219989121224814453125*II[1]^5*II[3]*
         II[14])/9903520314283042199192993792 - 
       (14380361999912917312729993695886422816681826171875*II[1]^2*II[2]*
         II[3]*II[14])/39614081257132168796771975168 + 
       (137748184217053089754436847402294946714487138671875*II[3]^2*II[14])/
        2535301200456458802993406410752 - 
       (10283895424970541126449584712843102266750927734375*II[1]^3*II[4]*
         II[14])/39614081257132168796771975168 + 
       (81993220108812535922200015410982554920274169921875*II[2]*II[4]*
         II[14])/633825300114114700748351602688 + 
       (766085352766968520715062277200298293690429306640625*II[1]*II[5]*
         II[14])/2535301200456458802993406410752 - 
       (2511300972972391522076367439924949706533203125*II[1]^8*II[15])/
        618970019642690137449562112 + 
       (1119959224236881057829218705063304183639404296875*II[1]^5*II[2]*
         II[15])/9903520314283042199192993792 - 
       (22314442697636017850117068837032701054736767578125*II[1]^2*II[2]^2*
         II[15])/79228162514264337593543950336 - 
       (26809053686076081401852934934700304624690556640625*II[1]^3*II[3]*
         II[15])/79228162514264337593543950336 + 
       (213747853093838774827254884482390818599249267578125*II[2]*II[3]*
         II[15])/1267650600228229401496703205376 + 
       (458519066872758478444563917402048838276028154296875*II[1]*II[4]*
         II[15])/1267650600228229401496703205376 + 
       (1049189142624342953516769847143354633199810546875*II[1]^6*II[16])/
        19807040628566084398385987584 - 
       (20899623295591858298662928773310139083793017578125*II[1]^3*II[2]*
         II[16])/39614081257132168796771975168 + 
       (166631915054154146922359715333741567203265556640625*II[2]^2*II[16])/
        1267650600228229401496703205376 + 
       (600512102268588506191729377056686576181865896484375*II[1]*II[3]*
         II[16])/1267650600228229401496703205376 - 
       (943568898721116985067822294349377890044802880859375*II[1]^4*II[17])/
        2535301200456458802993406410752 + 
       (7521592078376903966683497717813612323500000107421875*II[1]*II[2]*
         II[17])/10141204801825835211973625643008 + 
       (21299283829787096178900707958666377212086970576171875*II[1]^2*II[18])/
        20282409603651670423947251286016 - 
       (160830296343935280535321846487321980608100998779296875*II[19])/
        324518553658426726783156020576256, 
     A[39] -> (-117*II[1]^38)/1099511627776 + (1233765*II[1]^35*II[2])/
        4398046511104 - (27454972545*II[1]^32*II[2]^2)/70368744177664 + 
       (21158401460625*II[1]^29*II[2]^3)/70368744177664 - 
       (149000869019436525*II[1]^26*II[2]^4)/1125899906842624 + 
       (75747897096775531875*II[1]^23*II[2]^5)/2251799813685248 - 
       (176162628640488321706875*II[1]^20*II[2]^6)/36028797018963968 + 
       (227010330430215902887370625*II[1]^17*II[2]^7)/576460752303423488 - 
       (76546163610249869152222734375*II[1]^14*II[2]^8)/4611686018427387904 + 
       (6151664388603288207208090933125*II[1]^11*II[2]^9)/
        18446744073709551616 - (807788675888025420942814494515625*II[1]^8*
         II[2]^10)/295147905179352825856 + 
       (8189503229931748628315421414234375*II[1]^5*II[2]^11)/
        1180591620717411303424 - (54400765939230112537010480542884375*II[1]^2*
         II[2]^12)/18889465931478580854784 - (3083178735*II[1]^33*II[3])/
        70368744177664 + (15470069529915*II[1]^30*II[2]*II[3])/
        140737488355328 - (60155891049048795*II[1]^27*II[2]^2*II[3])/
        562949953421312 + (457286149741517971875*II[1]^24*II[2]^3*II[3])/
        9007199254740992 - (454960801036520627223375*II[1]^21*II[2]^4*II[3])/
        36028797018963968 + (1913049287550178081746316875*II[1]^18*II[2]^5*
         II[3])/1152921504606846976 - (128918095115727886002909590625*
         II[1]^15*II[2]^6*II[3])/1152921504606846976 + 
       (66569529480978742312310033351625*II[1]^12*II[2]^7*II[3])/
        18446744073709551616 - (14563613909110894144814643943471875*II[1]^9*
         II[2]^8*II[3])/295147905179352825856 + 
       (541229029043121981091981487639728125*II[1]^6*II[2]^9*II[3])/
        2361183241434822606848 - (2156694273646846165032669500765371875*
         II[1]^3*II[2]^10*II[3])/9444732965739290427392 + 
       (1563466643483381477577328888963996875*II[2]^11*II[3])/
        151115727451828646838272 - (31269215975752755*II[1]^28*II[3]^2)/
        4503599627370496 + (198918873315330947415*II[1]^25*II[2]*II[3]^2)/
        18014398509481984 - (448844432498597631521025*II[1]^22*II[2]^2*
         II[3]^2)/72057594037927936 + (1818775181257707068417896875*II[1]^19*
         II[2]^3*II[3]^2)/1152921504606846976 - 
       (6980382141550477305824129576625*II[1]^16*II[2]^4*II[3]^2)/
        36893488147419103232 + (387951282545424737437777455624375*II[1]^13*
         II[2]^5*II[3]^2)/36893488147419103232 - 
       (73526805037284126231558738375867375*II[1]^10*II[2]^6*II[3]^2)/
        295147905179352825856 + (2508668124984609075653050621093483125*
         II[1]^7*II[2]^7*II[3]^2)/1180591620717411303424 - 
       (349799740014400111203508231118632265625*II[1]^4*II[2]^8*II[3]^2)/
        75557863725914323419136 + (309879330655642033640160941532351646875*
         II[1]*II[2]^9*II[3]^2)/302231454903657293676544 - 
       (23543851762418709615075*II[1]^23*II[3]^3)/72057594037927936 + 
       (1314609268737286500905151225*II[1]^20*II[2]*II[3]^3)/
        4611686018427387904 - (1482538461336140763808385106975*II[1]^17*
         II[2]^2*II[3]^3)/18446744073709551616 + 
       (333292087628818589136030817640625*II[1]^14*II[2]^3*II[3]^3)/
        36893488147419103232 - (120537839711963848677853126891452975*II[1]^11*
         II[2]^4*II[3]^3)/295147905179352825856 + 
       (63313712139990734490709476859141243125*II[1]^8*II[2]^5*II[3]^3)/
        9444732965739290427392 - (588402467269509538394197321362344229375*
         II[1]^5*II[2]^6*II[3]^3)/18889465931478580854784 + 
       (3350260338368148456517757923097983419375*II[1]^2*II[2]^7*II[3]^3)/
        151115727451828646838272 - (594913534501605196213363052025*II[1]^18*
         II[3]^4)/147573952589676412928 + (240564574067720740329730550805675*
         II[1]^15*II[2]*II[3]^4)/147573952589676412928 - 
       (434791553015848950016758450629604945*II[1]^12*II[2]^2*II[3]^4)/
        2361183241434822606848 + (126830692136570650478710612887143784375*
         II[1]^9*II[2]^3*II[3]^4)/18889465931478580854784 - 
       (10605353667920738544230330817474815365125*II[1]^6*II[2]^4*II[3]^4)/
        151115727451828646838272 + (84521377565486512295346464455342678494375*
         II[1]^3*II[2]^5*II[3]^4)/604462909807314587353088 - 
       (112333826400456088084842335978205009620625*II[2]^6*II[3]^4)/
        9671406556917033397649408 - (24131754844653490255737445679047935*
         II[1]^13*II[3]^5)/2361183241434822606848 + 
       (54884717023507251133873621930570036395*II[1]^10*II[2]*II[3]^5)/
        37778931862957161709568 - (3277135410511067700872040302404275204795*
         II[1]^7*II[2]^2*II[3]^5)/75557863725914323419136 + 
       (304637880579052121726525948328618090560625*II[1]^4*II[2]^3*II[3]^5)/
        1208925819614629174706176 - 
       (1214429804282355679917641129253795023147325*II[1]*II[2]^4*II[3]^5)/
        9671406556917033397649408 - (3938471996949291905631267522199484202135*
         II[1]^8*II[3]^6)/1208925819614629174706176 + 
       (219614457285652496441305292015547767389515*II[1]^5*II[2]*II[3]^6)/
        2417851639229258349412352 - 
       (4376594662106616943530835539210519289755015*II[1]^2*II[2]^2*II[3]^6)/
        19342813113834066795298816 - 
       (751114440951602178795980378352604812790245*II[1]^3*II[3]^7)/
        19342813113834066795298816 + 
       (47917459117521688336306496634017287393984845*II[2]*II[3]^7)/
        2475880078570760549798248448 + (1090123909875*II[1]^31*II[4])/
        140737488355328 - (18620406504574875*II[1]^28*II[2]*II[4])/
        1125899906842624 + (118425518090533938375*II[1]^25*II[2]^2*II[4])/
        9007199254740992 - (89064154162323080251875*II[1]^22*II[2]^3*II[4])/
        18014398509481984 + (1082653360650768897912796875*II[1]^19*II[2]^4*
         II[4])/1152921504606846976 - (831019133650523482508722003125*
         II[1]^16*II[2]^5*II[4])/9223372036854775808 + 
       (76975645309286528038427009578125*II[1]^13*II[2]^6*II[4])/
        18446744073709551616 - (6252340382786410282665393664190625*II[1]^10*
         II[2]^7*II[4])/73786976294838206464 + 
       (1493264507025916046148563731973203125*II[1]^7*II[2]^8*II[4])/
        2361183241434822606848 - (23135006590762765142927380384241015625*
         II[1]^4*II[2]^9*II[4])/18889465931478580854784 + 
       (36890513349799526557865282031162609375*II[1]*II[2]^10*II[4])/
        151115727451828646838272 + (33054072516951247125*II[1]^26*II[3]*
         II[4])/18014398509481984 - (42046976469508131200625*II[1]^23*II[2]*
         II[3]*II[4])/18014398509481984 + (2347642883021450256444076875*
         II[1]^20*II[2]^2*II[3]*II[4])/2305843009213693952 - 
       (882489810215047507665411594375*II[1]^17*II[2]^3*II[3]*II[4])/
        4611686018427387904 + (595175033054242127650834240171875*II[1]^14*
         II[2]^4*II[3]*II[4])/36893488147419103232 - 
       (43049708883960824032844682863480625*II[1]^11*II[2]^5*II[3]*II[4])/
        73786976294838206464 + (37687009489123557329863310200064203125*
         II[1]^8*II[2]^6*II[3]*II[4])/4722366482869645213696 - 
       (150103420228445783702881850330555671875*II[1]^5*II[2]^7*II[3]*II[4])/
        4722366482869645213696 + (5982628808462440124534988857449887703125*
         II[1]^2*II[2]^8*II[3]*II[4])/302231454903657293676544 + 
       (404182920012469068581735625*II[1]^21*II[3]^2*II[4])/
        4611686018427387904 - (1062383001568535217258955141875*II[1]^18*II[2]*
         II[3]^2*II[4])/18446744073709551616 + 
       (429588464939864916894946447880625*II[1]^15*II[2]^2*II[3]^2*II[4])/
        36893488147419103232 - (258807807028880252615725778741477625*II[1]^12*
         II[2]^3*II[3]^2*II[4])/295147905179352825856 + 
       (226485260654199735335128940042912953125*II[1]^9*II[2]^4*II[3]^2*
         II[4])/9444732965739290427392 - 
       (3787647572300795899971936327114670096875*II[1]^6*II[2]^5*II[3]^2*
         II[4])/18889465931478580854784 + 
       (50310541099214369315838233295967529859375*II[1]^3*II[2]^6*II[3]^2*
         II[4])/151115727451828646838272 - 
       (28656669161709963091059857320198698703125*II[2]^7*II[3]^2*II[4])/
        1208925819614629174706176 + (516890497888699357773634387228125*
         II[1]^16*II[3]^3*II[4])/590295810358705651712 - 
       (71821755632013916988220686715301875*II[1]^13*II[2]*II[3]^3*II[4])/
        295147905179352825856 + (163348915909022332325669103896093844375*
         II[1]^10*II[2]^2*II[3]^3*II[4])/9444732965739290427392 - 
       (3251146956535541908683007931724510673125*II[1]^7*II[2]^3*II[3]^3*
         II[4])/9444732965739290427392 + 
       (906664329394297922249604657785060048953125*II[1]^4*II[2]^4*II[3]^3*
         II[4])/604462909807314587353088 - 
       (722877141827118131803130735507577672628125*II[1]*II[2]^5*II[3]^3*
         II[4])/1208925819614629174706176 + 
       (53557636840451624018874218903563381875*II[1]^11*II[3]^4*II[4])/
        37778931862957161709568 - (35165179658504941587209142111770288780625*
         II[1]^8*II[2]*II[3]^4*II[4])/302231454903657293676544 + 
       (1960852980277637814232377617052608497963125*II[1]^5*II[2]^2*II[3]^4*
         II[4])/1208925819614629174706176 - 
       (13025624540112708219075346790669106776116875*II[1]^2*II[2]^3*II[3]^4*
         II[4])/4835703278458516698824704 + 
       (471230429224147196868049884468303704896125*II[1]^6*II[3]^5*II[4])/
        2417851639229258349412352 - 
       (9388966763056774391543753747334175317152625*II[1]^3*II[2]*II[3]^5*
         II[4])/4835703278458516698824704 + 
       (598969907305324371563330938126715189502152625*II[2]^2*II[3]^5*II[4])/
        1237940039285380274899124224 + 
       (719488429136442791645472822854357249094370125*II[1]*II[3]^6*II[4])/
        2475880078570760549798248448 - (30218761482534719128125*II[1]^24*
         II[4]^2)/288230376151711744 + (240600737279246604150515625*II[1]^21*
         II[2]*II[4]^2)/2305843009213693952 - 
       (632393365050498593457087046875*II[1]^18*II[2]^2*II[4]^2)/
        18446744073709551616 + (85237581867226933867982544796875*II[1]^15*
         II[2]^3*II[4]^2)/18446744073709551616 - 
       (154054250220503324741722100962340625*II[1]^12*II[2]^4*II[4]^2)/
        590295810358705651712 + (26962756188803502501986545968740390625*
         II[1]^9*II[2]^5*II[4]^2)/4722366482869645213696 - 
       (751521610394843236495772983932690140625*II[1]^6*II[2]^6*II[4]^2)/
        18889465931478580854784 + (4278124064241791830930808647099662890625*
         II[1]^3*II[2]^7*II[4]^2)/75557863725914323419136 - 
       (17057589371384625474025775242933241015625*II[2]^8*II[4]^2)/
        4835703278458516698824704 - (120242934243997919013218934375*II[1]^19*
         II[3]*II[4]^2)/18446744073709551616 + 
       (923041132840705384900997962734375*II[1]^16*II[2]*II[3]*II[4]^2)/
        295147905179352825856 - (128255035363489360505233246617140625*
         II[1]^13*II[2]^2*II[3]*II[4]^2)/295147905179352825856 + 
       (97232421425596255381832800769327484375*II[1]^10*II[2]^3*II[3]*
         II[4]^2)/4722366482869645213696 - 
       (5805656424760957853142838247401046484375*II[1]^7*II[2]^4*II[3]*
         II[4]^2)/18889465931478580854784 + 
       (323810111598983806233561967408764756796875*II[1]^4*II[2]^5*II[3]*
         II[4]^2)/302231454903657293676544 - 
       (430285360561573778072810585778256615265625*II[1]*II[2]^6*II[3]*
         II[4]^2)/1208925819614629174706176 - 
       (66110436582656724724106459941565625*II[1]^14*II[3]^2*II[4]^2)/
        1180591620717411303424 + (95639674167024404388443420534317265625*
         II[1]^11*II[2]*II[3]^2*II[4]^2)/9444732965739290427392 - 
       (62795414045061820073052359902481509546875*II[1]^8*II[2]^2*II[3]^2*
         II[4]^2)/151115727451828646838272 + 
       (1167180133496084306952220765881943787953125*II[1]^5*II[2]^3*II[3]^2*
         II[4]^2)/302231454903657293676544 - 
       (23260124728081579394896957728412706152828125*II[1]^2*II[2]^4*II[3]^2*
         II[4]^2)/4835703278458516698824704 - 
       (8386135610102433401239143896699059509375*II[1]^9*II[3]^3*II[4]^2)/
        151115727451828646838272 + 
       (1402479256870736508953108974644785760890625*II[1]^6*II[2]*II[3]^3*
         II[4]^2)/604462909807314587353088 - 
       (27943461654033592646023878590537929789265625*II[1]^3*II[2]^2*II[3]^3*
         II[4]^2)/2417851639229258349412352 + 
       (594217836649093766854172080032178804137234375*II[2]^3*II[3]^3*
         II[4]^2)/309485009821345068724781056 - 
       (100715640050547292238979766010219856884821875*II[1]^4*II[3]^4*
         II[4]^2)/38685626227668133590597632 + 
       (6424023689307041293478306999351923629478171875*II[1]*II[2]*II[3]^4*
         II[4]^2)/1237940039285380274899124224 + 
       (38897641911725827377416340946875*II[1]^17*II[4]^3)/
        295147905179352825856 - (13117376102238210528594638009296875*II[1]^14*
         II[2]*II[4]^3)/295147905179352825856 + 
       (18976332757571637496408909052341621875*II[1]^11*II[2]^2*II[4]^3)/
        4722366482869645213696 - (4153165767062281923046957494090381796875*
         II[1]^8*II[2]^3*II[4]^3)/37778931862957161709568 + 
       (231584502676536382558858600290960831609375*II[1]^5*II[2]^4*II[4]^3)/
        302231454903657293676544 - 
       (923024041647193573241209605757857003046875*II[1]^2*II[2]^5*II[4]^3)/
        1208925819614629174706176 + (22816398730771289914798671288027894375*
         II[1]^12*II[3]*II[4]^3)/18889465931478580854784 - 
       (4991788128486307740542066674678980234375*II[1]^9*II[2]*II[3]*II[4]^3)/
        37778931862957161709568 + (834813706068054938168821698411396321140625*
         II[1]^6*II[2]^2*II[3]*II[4]^3)/302231454903657293676544 - 
       (5544359157221807187680724723553267345546875*II[1]^3*II[2]^3*II[3]*
         II[4]^3)/604462909807314587353088 + 
       (353702082811671105229468358396401174648734375*II[2]^4*II[3]*II[4]^3)/
        309485009821345068724781056 + 
       (429939028626268025906604682611643567040625*II[1]^7*II[3]^2*II[4]^3)/
        604462909807314587353088 - 
       (59950045490058201133731378085779278761171875*II[1]^4*II[2]*II[3]^2*
         II[4]^3)/4835703278458516698824704 + 
       (3823835472745655048656347783783614290391671875*II[1]*II[2]^2*II[3]^2*
         II[4]^3)/309485009821345068724781056 + 
       (4593476824344229949411807871046031941207884375*II[1]^2*II[3]^3*
         II[4]^3)/618970019642690137449562112 - 
       (2143016968414216427342779452531751828125*II[1]^10*II[4]^4)/
        302231454903657293676544 + 
       (255917690123412536546237427765776793890625*II[1]^7*II[2]*II[4]^4)/
        604462909807314587353088 - 
       (35684705966584582332752118347649193562109375*II[1]^4*II[2]^2*II[4]^4)/
        9671406556917033397649408 + 
       (758699870887974231431437684362676352615390625*II[1]*II[2]^3*II[4]^4)/
        309485009821345068724781056 - 
       (25725206702737969001850273320618854010578125*II[1]^5*II[3]*II[4]^4)/
        9671406556917033397649408 + 
       (8202665466323624692948764734152282985069953125*II[1]^2*II[2]*II[3]*
         II[4]^4)/618970019642690137449562112 - 
       (39290798929136754365832393089429007466204171875*II[3]^2*II[4]^4)/
        19807040628566084398385987584 + 
       (1173126946274467406788026741441230349073828125*II[1]^3*II[4]^5)/
        618970019642690137449562112 - 
       (4677489052639387623689012768782075222880859375*II[2]*II[4]^5)/
        4951760157141521099596496896 - (6071626803367125*II[1]^29*II[5])/
        4503599627370496 + (85717571311717970625*II[1]^26*II[2]*II[5])/
        36028797018963968 - (109023386604076247428125*II[1]^23*II[2]^2*II[5])/
        72057594037927936 + (2028946050794957353837903125*II[1]^20*II[2]^3*
         II[5])/4611686018427387904 - (2288009668910775784520417746875*
         II[1]^17*II[2]^4*II[5])/36893488147419103232 + 
       (308615045762709350145974915296875*II[1]^14*II[2]^5*II[5])/
        73786976294838206464 - (37203883456040853715688413422909375*II[1]^11*
         II[2]^6*II[5])/295147905179352825856 + 
       (13958257030987995631753120277613984375*II[1]^8*II[2]^7*II[5])/
        9444732965739290427392 - (389159007267508958543313377066799234375*
         II[1]^5*II[2]^8*II[5])/75557863725914323419136 + 
       (1723397202232330630649829198143270765625*II[1]^2*II[2]^9*II[5])/
        604462909807314587353088 - (131621131538456215280625*II[1]^24*II[3]*
         II[5])/576460752303423488 + (1047954930942198248697853125*II[1]^21*
         II[2]*II[3]*II[5])/4611686018427387904 - 
       (2754429985522470819104850684375*II[1]^18*II[2]^2*II[3]*II[5])/
        36893488147419103232 + (371257359736671378126668095959375*II[1]^15*
         II[2]^3*II[3]*II[5])/36893488147419103232 - 
       (670992138632729121700244917882843125*II[1]^12*II[2]^4*II[3]*II[5])/
        1180591620717411303424 + (117437808898149375666201207758925328125*
         II[1]^9*II[2]^5*II[3]*II[5])/9444732965739290427392 - 
       (3273294525925138193832755657874446953125*II[1]^6*II[2]^6*II[3]*II[5])/
        37778931862957161709568 + (18633608342885528248719417477618173203125*
         II[1]^3*II[2]^7*II[3]*II[5])/151115727451828646838272 - 
       (74295281275972811915955494082480751078125*II[2]^8*II[3]*II[5])/
        9671406556917033397649408 - (523726067027343168084202981875*II[1]^19*
         II[3]^2*II[5])/73786976294838206464 + 
       (4020361351661435893097533219546875*II[1]^16*II[2]*II[3]^2*II[5])/
        1180591620717411303424 - (558622225598668829359139834684353125*
         II[1]^13*II[2]^2*II[3]^2*II[5])/1180591620717411303424 + 
       (423501326865350385907489047511069246875*II[1]^10*II[2]^3*II[3]^2*
         II[5])/18889465931478580854784 - 
       (25286862754074146603639357429204868871875*II[1]^7*II[2]^4*II[3]^2*
         II[5])/75557863725914323419136 + 
       (1410373046453527815966919496741067320484375*II[1]^4*II[2]^5*II[3]^2*
         II[5])/1208925819614629174706176 - 
       (1874131884184340252008884012732989187890625*II[1]*II[2]^6*II[3]^2*
         II[5])/4835703278458516698824704 - 
       (95982620658937101132617824264389375*II[1]^14*II[3]^3*II[5])/
        2361183241434822606848 + (138854682569417318380858936964068434375*
         II[1]^11*II[2]*II[3]^3*II[5])/18889465931478580854784 - 
       (91169653804484648084148339391118713228125*II[1]^8*II[2]^2*II[3]^3*
         II[5])/302231454903657293676544 + 
       (1694572801806239945960976945670160151196875*II[1]^5*II[2]^3*II[3]^3*
         II[5])/604462909807314587353088 - 
       (33770257079450724153028582426574774073196875*II[1]^2*II[2]^4*II[3]^3*
         II[5])/9671406556917033397649408 - 
       (36526286985790949330812605881031969916875*II[1]^9*II[3]^4*II[5])/
        1208925819614629174706176 + 
       (6108577012551932153448727063014556844878125*II[1]^6*II[2]*II[3]^4*
         II[5])/4835703278458516698824704 - 
       (121709307712323181831761349747518646922240625*II[1]^3*II[2]^2*II[3]^4*
         II[5])/19342813113834066795298816 + 
       (2588148903756827198307619670025655821442696875*II[2]^3*II[3]^4*II[5])/
        2475880078570760549798248448 - 
       (87734519904053388385307565632834986678045875*II[1]^4*II[3]^5*II[5])/
        77371252455336267181195264 + 
       (5596038674643267479276444401931159840748616875*II[1]*II[2]*II[3]^5*
         II[5])/2475880078570760549798248448 + 
       (205138103862572413493585625*II[1]^22*II[4]*II[5])/
        9223372036854775808 - (311755001097031452108820546875*II[1]^19*II[2]*
         II[4]*II[5])/18446744073709551616 + 
       (2393130897599261562822507750196875*II[1]^16*II[2]^2*II[4]*II[5])/
        590295810358705651712 - (110839398475140068056973934268359375*
         II[1]^13*II[2]^3*II[4]*II[5])/295147905179352825856 + 
       (252086532495765089508236083444983646875*II[1]^10*II[2]^4*II[4]*II[5])/
        18889465931478580854784 - (3010360001444276263980456209613146859375*
         II[1]^7*II[2]^5*II[4]*II[5])/18889465931478580854784 + 
       (279837155435179338000672842043339548203125*II[1]^4*II[2]^6*II[4]*
         II[5])/604462909807314587353088 - 
       (159365456550026962090388830782701575734375*II[1]*II[2]^7*II[4]*II[5])/
        1208925819614629174706176 + (508263217449813926125672209688125*
         II[1]^17*II[3]*II[4]*II[5])/590295810358705651712 - 
       (171400492139945899658800278634453125*II[1]^14*II[2]*II[3]*II[4]*
         II[5])/590295810358705651712 + 
       (247957495586409213663704519994538543125*II[1]^11*II[2]^2*II[3]*II[4]*
         II[5])/9444732965739290427392 - 
       (54268042126136035641212299359623873203125*II[1]^8*II[2]^3*II[3]*II[4]*
         II[5])/75557863725914323419136 + 
       (3026037796924759195095143773764908305640625*II[1]^5*II[2]^4*II[3]*
         II[4]*II[5])/604462909807314587353088 - 
       (12060848168820408499237264108814187616828125*II[1]^2*II[2]^5*II[3]*
         II[4]*II[5])/2417851639229258349412352 + 
       (298134393354142734295550684111561114625*II[1]^12*II[3]^2*II[4]*II[5])/
        75557863725914323419136 - (65226045021717783457619599341849382265625*
         II[1]^9*II[2]*II[3]^2*II[4]*II[5])/151115727451828646838272 + 
       (10908233679036906730679085674409768117384375*II[1]^6*II[2]^2*II[3]^2*
         II[4]*II[5])/1208925819614629174706176 - 
       (72446297831695622745153942285854393767265625*II[1]^3*II[2]^3*II[3]^2*
         II[4]*II[5])/2417851639229258349412352 + 
       (4621707402726321226290967377719299852655390625*II[2]^4*II[3]^2*II[4]*
         II[5])/1237940039285380274899124224 + 
       (1872623578490119953849053524085507666548125*II[1]^7*II[3]^3*II[4]*
         II[5])/1208925819614629174706176 - 
       (261115774102294636443487191212870210790234375*II[1]^4*II[2]*II[3]^3*
         II[4]*II[5])/9671406556917033397649408 + 
       (16654928619174448417563729743627483921111184375*II[1]*II[2]^2*II[3]^3*
         II[4]*II[5])/618970019642690137449562112 + 
       (60021433779424392193383977864745462964470200625*II[1]^2*II[3]^4*II[4]*
         II[5])/4951760157141521099596496896 - 
       (24546754153697246106295839632578125*II[1]^15*II[4]^2*II[5])/
        1180591620717411303424 + (177463178891319010103025905718690890625*
         II[1]^12*II[2]*II[4]^2*II[5])/37778931862957161709568 - 
       (38825345296571287966030344543093391640625*II[1]^9*II[2]^2*II[4]^2*
         II[5])/151115727451828646838272 + 
       (2164344115622620582742829048365730128578125*II[1]^6*II[2]^3*II[4]^2*
         II[5])/604462909807314587353088 - 
       (43122964268726441440306885562525844289453125*II[1]^3*II[2]^4*II[4]^2*
         II[5])/4835703278458516698824704 + 
       (550204805192033487878957092968929988962578125*II[2]^5*II[4]^2*II[5])/
        618970019642690137449562112 - 
       (28002095380317253504589277761605138171875*II[1]^10*II[3]*II[4]^2*
         II[5])/302231454903657293676544 + 
       (3343991609668072830469526909863359741234375*II[1]^7*II[2]*II[3]*
         II[4]^2*II[5])/604462909807314587353088 - 
       (466280194768477450035431067095595458538515625*II[1]^4*II[2]^2*II[3]*
         II[4]^2*II[5])/9671406556917033397649408 + 
       (9913678782249711632415357232948678638890484375*II[1]*II[2]^3*II[3]*
         II[4]^2*II[5])/309485009821345068724781056 - 
       (336142732017920316481370188695864722101734375*II[1]^5*II[3]^2*II[4]^2*
         II[5])/19342813113834066795298816 + 
       (107181501321987461781254896672995083309148421875*II[1]^2*II[2]*
         II[3]^2*II[4]^2*II[5])/1237940039285380274899124224 - 
       (171133264263920505065930517182339684125439109375*II[3]^3*II[4]^2*
         II[5])/19807040628566084398385987584 + 
       (2392169379942017384352823826636234166796875*II[1]^8*II[4]^3*II[5])/
        4835703278458516698824704 - 
       (66695311887798441652576584543778276682578125*II[1]^5*II[2]*II[4]^3*
         II[5])/4835703278458516698824704 + 
       (21266244413552688103801214786231122991296640625*II[1]^2*II[2]^2*
         II[4]^3*II[5])/618970019642690137449562112 + 
       (25548099591510770063034384842622420715667578125*II[1]^3*II[3]*II[4]^3*
         II[5])/618970019642690137449562112 - 
       (101865321165895409759771237118769232937817734375*II[2]*II[3]*II[4]^3*
         II[5])/4951760157141521099596496896 - 
       (218503467481159811567491128181426244391661640625*II[1]*II[4]^4*II[5])/
        19807040628566084398385987584 - (584224585942734436617270478125*
         II[1]^20*II[5]^2)/590295810358705651712 + 
       (1317759464879110904714639766815625*II[1]^17*II[2]*II[5]^2)/
        2361183241434822606848 - (444379662989090120213505198380390625*
         II[1]^14*II[2]^2*II[5]^2)/4722366482869645213696 + 
       (214286678405738992477634670483345196875*II[1]^11*II[2]^3*II[5]^2)/
        37778931862957161709568 - (140695967261297565695665926481831704140625*
         II[1]^8*II[2]^4*II[5]^2)/1208925819614629174706176 + 
       (1569064562026449327897565968260538128015625*II[1]^5*II[2]^5*II[5]^2)/
        2417851639229258349412352 - 
       (10422992264468703126157403398477506646546875*II[1]^2*II[2]^6*II[5]^2)/
        19342813113834066795298816 - (106914837414468998815351180695590625*
         II[1]^15*II[3]*II[5]^2)/4722366482869645213696 + 
       (772951043428244365479035943270391948125*II[1]^12*II[2]*II[3]*II[5]^2)/
        151115727451828646838272 - 
       (169105983923580779385826145435281804453125*II[1]^9*II[2]^2*II[3]*
         II[5]^2)/604462909807314587353088 + 
       (9426922134033452883739107834360397058015625*II[1]^6*II[2]^3*II[3]*
         II[5]^2)/2417851639229258349412352 - 
       (187824479280678274819456231579622568356015625*II[1]^3*II[2]^4*II[3]*
         II[5]^2)/19342813113834066795298816 + 
       (2396447693868713424511041269770846692457265625*II[2]^5*II[3]*II[5]^2)/
        2475880078570760549798248448 - 
       (121964712622389859216066933836116275509375*II[1]^10*II[3]^2*II[5]^2)/
        2417851639229258349412352 + 
       (14564943234100406719844893945992656460346875*II[1]^7*II[2]*II[3]^2*
         II[5]^2)/4835703278458516698824704 - 
       (2030909453237484067103476861048544367897890625*II[1]^4*II[2]^2*
         II[3]^2*II[5]^2)/77371252455336267181195264 + 
       (43179580741575033871932817654580341984240546875*II[1]*II[2]^3*II[3]^2*
         II[5]^2)/2475880078570760549798248448 - 
       (488029493170131662279557694862465526822190625*II[1]^5*II[3]^3*
         II[5]^2)/77371252455336267181195264 + 
       (155611669744115895163785691424088697736716378125*II[1]^2*II[2]*
         II[3]^3*II[5]^2)/4951760157141521099596496896 - 
       (745380469129171642728798454089674725199899096875*II[3]^4*II[5]^2)/
        316912650057057350374175801344 + 
       (127680858255674820563987522520877734375*II[1]^13*II[4]*II[5]^2)/
        151115727451828646838272 - (72598723815166014809160464744529291234375*
         II[1]^10*II[2]*II[4]*II[5]^2)/604462909807314587353088 + 
       (8669663569180203784831367825968603151296875*II[1]^7*II[2]^2*II[4]*
         II[5]^2)/2417851639229258349412352 - 
       (402959982029770057265868800685945975957421875*II[1]^4*II[2]^3*II[4]*
         II[5]^2)/19342813113834066795298816 + 
       (25702211434340346667710585430821372301128046875*II[1]*II[2]^4*II[4]*
         II[5]^2)/2475880078570760549798248448 + 
       (31257685042948366979185663227575340992578125*II[1]^8*II[3]*II[4]*
         II[5]^2)/19342813113834066795298816 - 
       (871485490218613286586935374478047048141546875*II[1]^5*II[2]*II[3]*
         II[4]*II[5]^2)/19342813113834066795298816 + 
       (277878942426152417701687544724779948366541234375*II[1]^2*II[2]^2*
         II[3]*II[4]*II[5]^2)/2475880078570760549798248448 + 
       (333828522911873828545866492531273991160166796875*II[1]^3*II[3]^2*
         II[4]*II[5]^2)/4951760157141521099596496896 - 
       (1331040249119259575785711660512886654075273265625*II[2]*II[3]^2*II[4]*
         II[5]^2)/39614081257132168796771975168 - 
       (623320288293533493090435725850438496925109375*II[1]^6*II[4]^2*
         II[5]^2)/77371252455336267181195264 + 
       (198708220645350639520777535181536168341004296875*II[1]^3*II[2]*
         II[4]^2*II[5]^2)/2475880078570760549798248448 - 
       (792288068047600577838816430595177509275864140625*II[2]^2*II[4]^2*
         II[5]^2)/39614081257132168796771975168 - 
       (2855112106533993994752015630350461932340682859375*II[1]*II[3]*II[4]^2*
         II[5]^2)/39614081257132168796771975168 - 
       (20570803413108880147102430534036374453125*II[1]^11*II[5]^3)/
        2417851639229258349412352 + 
       (27013011262860562856534751299740904877421875*II[1]^8*II[2]*II[5]^3)/
        38685626227668133590597632 - 
       (753139367171206891052366102850249378143203125*II[1]^5*II[2]^2*
         II[5]^3)/77371252455336267181195264 + 
       (80047713932149939847555163366077406545877421875*II[1]^2*II[2]^3*
         II[5]^3)/4951760157141521099596496896 - 
       (904968815587175903973240928017608764968515625*II[1]^6*II[3]*II[5]^3)/
        154742504910672534362390528 + 
       (288494916952887063341122955794336610570835703125*II[1]^3*II[2]*II[3]*
         II[5]^3)/4951760157141521099596496896 - 
       (1150284944558575344919835033824062229964681484375*II[2]^2*II[3]*
         II[5]^3)/79228162514264337593543950336 - 
       (4145199990075227036561336769864660886629971015625*II[1]*II[3]^2*
         II[5]^3)/158456325028528675187087900672 + 
       (618938151354385446644977596017239576691813671875*II[1]^4*II[4]*
         II[5]^3)/19807040628566084398385987584 - 
       (2467388569358152588680111951102182432606390390625*II[1]*II[2]*II[4]*
         II[5]^3)/39614081257132168796771975168 - 
       (23053494427009713293508819733914947757193812421875*II[1]^2*II[5]^4)/
        1267650600228229401496703205376 + (7865847720369413775*II[1]^27*
         II[6])/36028797018963968 - (89754940952072417896875*II[1]^24*II[2]*
         II[6])/288230376151711744 + (714566390647963515556269375*II[1]^21*
         II[2]^2*II[6])/4611686018427387904 - 
       (626030933669390967939956109375*II[1]^18*II[2]^3*II[6])/
        18446744073709551616 + (253135608775918121889688205278125*II[1]^15*
         II[2]^4*II[6])/73786976294838206464 - 
       (91500160137872796370174668515836875*II[1]^12*II[2]^5*II[6])/
        590295810358705651712 + (26690641808233884069500962037941078125*
         II[1]^9*II[2]^6*II[6])/9444732965739290427392 - 
       (318829235013828738710632913044368740625*II[1]^6*II[2]^7*II[6])/
        18889465931478580854784 + (12704784039498787990792269275210025234375*
         II[1]^3*II[2]^8*II[6])/604462909807314587353088 - 
       (5628446592908817227196510880396239234375*II[2]^9*II[6])/
        4835703278458516698824704 + (234978081449378173430398875*II[1]^22*
         II[3]*II[6])/9223372036854775808 - (357102227426230680644165540625*
         II[1]^19*II[2]*II[3]*II[6])/18446744073709551616 + 
       (2741226139285616891359793517800625*II[1]^16*II[2]^2*II[3]*II[6])/
        590295810358705651712 - (126961567764792267984536200344328125*
         II[1]^13*II[2]^3*II[3]*II[6])/295147905179352825856 + 
       (288753749472203579649369625213858610625*II[1]^10*II[2]^4*II[3]*II[6])/
        18889465931478580854784 - (3448231085020758314180062124890278478125*
         II[1]^7*II[2]^5*II[3]*II[6])/18889465931478580854784 + 
       (320540769679717183507110727166098943859375*II[1]^4*II[2]^6*II[3]*
         II[6])/604462909807314587353088 - 
       (182545895961806690335510119847843818815625*II[1]*II[2]^7*II[3]*II[6])/
        1208925819614629174706176 + (582193309534642548562252528470375*
         II[1]^17*II[3]^2*II[6])/1180591620717411303424 - 
       (196331612795801167222269208060959375*II[1]^14*II[2]*II[3]^2*II[6])/
        1180591620717411303424 + (284024140530056054976518794896372975375*
         II[1]^11*II[2]^2*II[3]^2*II[6])/18889465931478580854784 - 
       (62161587039823487061340789697066898609375*II[1]^8*II[2]^3*II[3]^2*
         II[6])/151115727451828646838272 + 
       (3466189105372257122975494837601586340771875*II[1]^5*II[2]^4*II[3]^2*
         II[6])/1208925819614629174706176 - 
       (13815154183378843519287086961735949735959375*II[1]^2*II[2]^5*II[3]^2*
         II[6])/4835703278458516698824704 + 
       (113833180186116310153810078046932813425*II[1]^12*II[3]^3*II[6])/
        75557863725914323419136 - (24904495406384415208169241244080235565625*
         II[1]^9*II[2]*II[3]^3*II[6])/151115727451828646838272 + 
       (4164962454755049721094694461154520333254375*II[1]^6*II[2]^2*II[3]^3*
         II[6])/1208925819614629174706176 - 
       (27661315650431761160023057005600195282703125*II[1]^3*II[2]^3*II[3]^3*
         II[6])/2417851639229258349412352 + 
       (1764651991615001822865807548679215762067740625*II[2]^4*II[3]^3*II[6])/
        1237940039285380274899124224 + 
       (2145005496971914337982902833816560588066375*II[1]^7*II[3]^4*II[6])/
        4835703278458516698824704 - 
       (299096274805214596175163164654144931601753125*II[1]^4*II[2]*II[3]^4*
         II[6])/38685626227668133590597632 + 
       (19077464622048344234727656374470867522861583125*II[1]*II[2]^2*II[3]^4*
         II[6])/2475880078570760549798248448 + 
       (13750365609875392152563367991971004264112989575*II[1]^2*II[3]^5*
         II[6])/4951760157141521099596496896 - 
       (153643551295060380637805596875*II[1]^20*II[4]*II[6])/
        73786976294838206464 + (346553684466264259677135652584375*II[1]^17*
         II[2]*II[4]*II[6])/295147905179352825856 - 
       (116866087794242663718445599855234375*II[1]^14*II[2]^2*II[4]*II[6])/
        590295810358705651712 + (56354614960671350802340199540530453125*
         II[1]^11*II[2]^3*II[4]*II[6])/4722366482869645213696 - 
       (37001212588676497763328034756541452734375*II[1]^8*II[2]^4*II[4]*
         II[6])/151115727451828646838272 + 
       (412643604485967146012610762361881376359375*II[1]^5*II[2]^5*II[4]*
         II[6])/302231454903657293676544 - 
       (2741111608868095476539161442718744535828125*II[1]^2*II[2]^6*II[4]*
         II[6])/2417851639229258349412352 - 
       (28117215964237121049648334774134375*II[1]^15*II[3]*II[4]*II[6])/
        590295810358705651712 + (203276092625527013672681308641320761875*
         II[1]^12*II[2]*II[3]*II[4]*II[6])/18889465931478580854784 - 
       (44472678203810653448038766766329989921875*II[1]^9*II[2]^2*II[3]*II[4]*
         II[6])/75557863725914323419136 + 
       (2479158109243539751573990019495793983484375*II[1]^6*II[2]^3*II[3]*
         II[4]*II[6])/302231454903657293676544 - 
       (49395398920706992691911268357181688327734375*II[1]^3*II[2]^4*II[3]*
         II[4]*II[6])/2417851639229258349412352 + 
       (630234621750175925269202927288177586795984375*II[2]^5*II[3]*II[4]*
         II[6])/309485009821345068724781056 - 
       (32075136001856023655295908254596723815625*II[1]^10*II[3]^2*II[4]*
         II[6])/302231454903657293676544 + 
       (3830390944642454845731054877011608925553125*II[1]^7*II[2]*II[3]^2*
         II[4]*II[6])/604462909807314587353088 - 
       (534102812697873607703510710093673877317109375*II[1]^4*II[2]^2*II[3]^2*
         II[4]*II[6])/9671406556917033397649408 + 
       (11355668982017189289678199242409578200849203125*II[1]*II[2]^3*II[3]^2*
         II[4]*II[6])/309485009821345068724781056 - 
       (128345419223403762454040897566709476612584375*II[1]^5*II[3]^3*II[4]*
         II[6])/9671406556917033397649408 + 
       (40923848301846121813637185236588950404953271875*II[1]^2*II[2]*II[3]^3*
         II[4]*II[6])/618970019642690137449562112 - 
       (196025383384161456218948127185333691583616428125*II[3]^4*II[4]*II[6])/
        39614081257132168796771975168 + 
       (33578408893005052691545187415048515625*II[1]^13*II[4]^2*II[6])/
        37778931862957161709568 - (19092521853793588791372406398077069390625*
         II[1]^10*II[2]*II[4]^2*II[6])/151115727451828646838272 + 
       (2280008943483533175932841699056408306203125*II[1]^7*II[2]^2*II[4]^2*
         II[6])/604462909807314587353088 - 
       (105973242421427965419340792027115006272265625*II[1]^4*II[2]^3*II[4]^2*
         II[6])/4835703278458516698824704 + 
       (6759347824858767646982631159626630178750703125*II[1]*II[2]^4*II[4]^2*
         II[6])/618970019642690137449562112 + 
       (8220365300497968539136172602206850334921875*II[1]^8*II[3]*II[4]^2*
         II[6])/4835703278458516698824704 - 
       (229189366965498176923244066588546444744390625*II[1]^5*II[2]*II[3]*
         II[4]^2*II[6])/4835703278458516698824704 + 
       (73078553204194269148234654665927439933482515625*II[1]^2*II[2]^2*II[3]*
         II[4]^2*II[6])/618970019642690137449562112 + 
       (87792566327071844638713330108613061739026953125*II[1]^3*II[3]^2*
         II[4]^2*II[6])/1237940039285380274899124224 - 
       (350046299769357905045701638936672780268728609375*II[2]*II[3]^2*
         II[4]^2*II[6])/9903520314283042199192993792 - 
       (54641713888962428638638544107637372573921875*II[1]^6*II[4]^3*II[6])/
        9671406556917033397649408 + 
       (17419227182344332352106759617784920030046484375*II[1]^3*II[2]*II[4]^3*
         II[6])/309485009821345068724781056 - 
       (69453824245407636436537478593275873159265078125*II[2]^2*II[4]^3*
         II[6])/4951760157141521099596496896 - 
       (250285801971646894428237648638619110682985921875*II[1]*II[3]*II[4]^3*
         II[6])/4951760157141521099596496896 + 
       (360549799360791709079676843703125*II[1]^18*II[5]*II[6])/
        2361183241434822606848 - (72898027487618013739003495722046875*
         II[1]^15*II[2]*II[5]*II[6])/1180591620717411303424 + 
       (527018977318581407961379986739591134375*II[1]^12*II[2]^2*II[5]*II[6])/
        75557863725914323419136 - (38433503843685066853167156344935018828125*
         II[1]^9*II[2]^3*II[5]*II[6])/151115727451828646838272 + 
       (6427483595071635334981753997456816017546875*II[1]^6*II[2]^4*II[5]*
         II[6])/2417851639229258349412352 - 
       (25612530870701512356348840016665404505234375*II[1]^3*II[2]^5*II[5]*
         II[6])/4835703278458516698824704 + 
       (544648757455055420394484221270252799743515625*II[2]^6*II[5]*II[6])/
        1237940039285380274899124224 + 
       (146252697220261990531727273855963953125*II[1]^13*II[3]*II[5]*II[6])/
        75557863725914323419136 - (83158560815208339316672420843207046203125*
         II[1]^10*II[2]*II[3]*II[5]*II[6])/302231454903657293676544 + 
       (9930707004057464132968923572986918557140625*II[1]^7*II[2]^2*II[3]*
         II[5]*II[6])/1208925819614629174706176 - 
       (461572381644556311210781687983729752846953125*II[1]^4*II[2]^3*II[3]*
         II[5]*II[6])/9671406556917033397649408 + 
       (29440716377432637065738055026433344376810890625*II[1]*II[2]^4*II[3]*
         II[5]*II[6])/1237940039285380274899124224 + 
       (35804263657534135204888017434839595729484375*II[1]^8*II[3]^2*II[5]*
         II[6])/19342813113834066795298816 - 
       (998247114092758556345573305820490568362140625*II[1]^5*II[2]*II[3]^2*
         II[5]*II[6])/19342813113834066795298816 + 
       (318297716081578824465325983217027233457894453125*II[1]^2*II[2]^2*
         II[3]^2*II[5]*II[6])/2475880078570760549798248448 + 
       (127461808249080530001274157858043916733835046875*II[1]^3*II[3]^3*
         II[5]*II[6])/2475880078570760549798248448 - 
       (508215388632034476182788259283750017300150765625*II[2]*II[3]^3*II[5]*
         II[6])/19807040628566084398385987584 - 
       (16229562789701629775191058636519898365625*II[1]^11*II[4]*II[5]*II[6])/
        302231454903657293676544 + 
       (21312213640522928458277525122013484870234375*II[1]^8*II[2]*II[4]*
         II[5]*II[6])/4835703278458516698824704 - 
       (594197620350421506841746806152053405037640625*II[1]^5*II[2]^2*II[4]*
         II[5]*II[6])/9671406556917033397649408 + 
       (63154527694769338914192161276954708625258984375*II[1]^2*II[2]^3*II[4]*
         II[5]*II[6])/618970019642690137449562112 - 
       (713985140970671065834810531804992033990328125*II[1]^6*II[3]*II[4]*
         II[5]*II[6])/19342813113834066795298816 + 
       (227611250041129529358492062289505594825816640625*II[1]^3*II[2]*II[3]*
         II[4]*II[5]*II[6])/618970019642690137449562112 - 
       (907530006248331320685833553059242188203295421875*II[2]^2*II[3]*II[4]*
         II[5]*II[6])/9903520314283042199192993792 - 
       (3270401296434117431828998255930728527424148078125*II[1]*II[3]^2*II[4]*
         II[5]*II[6])/19807040628566084398385987584 + 
       (488318088600617478319266515127263443473390234375*II[1]^4*II[4]^2*
         II[5]*II[6])/4951760157141521099596496896 - 
       (1946673452568158466259801596231653882479249453125*II[1]*II[2]*II[4]^2*
         II[5]*II[6])/9903520314283042199192993792 + 
       (22137122901624078905136604583389209206953125*II[1]^9*II[5]^2*II[6])/
        38685626227668133590597632 - 
       (1851083001896783962916518283340570430967765625*II[1]^6*II[2]*II[5]^2*
         II[6])/77371252455336267181195264 + 
       (590105562815269708911222700620945783441617578125*II[1]^3*II[2]^2*
         II[5]^2*II[6])/4951760157141521099596496896 - 
       (784287410291973190617684259232309377939431328125*II[2]^3*II[5]^2*
         II[6])/39614081257132168796771975168 + 
       (2126896727496532754927335387335239784761519296875*II[1]^4*II[3]*
         II[5]^2*II[6])/19807040628566084398385987584 - 
       (8478844765000135272548409756501625544674793015625*II[1]*II[2]*II[3]*
         II[5]^2*II[6])/39614081257132168796771975168 - 
       (18188308953332880030934678487191201657245407109375*II[1]^2*II[4]*
         II[5]^2*II[6])/79228162514264337593543950336 + 
       (150581887545152797539182576766156992675101344140625*II[5]^3*II[6])/
        5070602400912917605986812821504 - 
       (179415737865354513781188262641684375*II[1]^16*II[6]^2)/
        37778931862957161709568 + (99719263688292432015902421148532109375*
         II[1]^13*II[2]*II[6]^2)/75557863725914323419136 - 
       (56699569021132219748827161559797297534375*II[1]^10*II[2]^2*II[6]^2)/
        604462909807314587353088 + 
       (2256993451181264853023757357494005093640625*II[1]^7*II[2]^3*II[6]^2)/
        1208925819614629174706176 - 
       (314709845539342567742647940450305725133359375*II[1]^4*II[2]^4*
         II[6]^2)/38685626227668133590597632 + 
       (4014655877954511641204644422877663737929484375*II[1]*II[2]^5*II[6]^2)/
        1237940039285380274899124224 - 
       (18590232642534723347671803176546320516875*II[1]^11*II[3]*II[6]^2)/
        604462909807314587353088 + 
       (24412176314087326062990095190881813546953125*II[1]^8*II[2]*II[3]*
         II[6]^2)/9671406556917033397649408 - 
       (680626432800604623573934506865432664393484375*II[1]^5*II[2]^2*II[3]*
         II[6]^2)/19342813113834066795298816 + 
       (72340645035466709340254151203404265217066703125*II[1]^2*II[2]^3*II[3]*
         II[6]^2)/1237940039285380274899124224 - 
       (817837620870664735260303580128195939485184375*II[1]^6*II[3]^2*
         II[6]^2)/77371252455336267181195264 + 
       (260718358710800549652764310990201070243321171875*II[1]^3*II[2]*
         II[3]^2*II[6]^2)/2475880078570760549798248448 - 
       (1039534413657479057063218578855454481002867265625*II[2]^2*II[3]^2*
         II[6]^2)/39614081257132168796771975168 - 
       (1248698736514606143333017386228546825964445178125*II[1]*II[3]^3*
         II[6]^2)/39614081257132168796771975168 + 
       (5821775900003253241064936624026789135546875*II[1]^9*II[4]*II[6]^2)/
        9671406556917033397649408 - 
       (486810792262709243482409797134046779310359375*II[1]^6*II[2]*II[4]*
         II[6]^2)/19342813113834066795298816 + 
       (155190099749235475187871794231221718633888671875*II[1]^3*II[2]^2*
         II[4]*II[6]^2)/1237940039285380274899124224 - 
       (206257403654318634995236455060978180096100546875*II[2]^3*II[4]*
         II[6]^2)/9903520314283042199192993792 + 
       (559346219199213866958745431674636952527089453125*II[1]^4*II[3]*II[4]*
         II[6]^2)/4951760157141521099596496896 - 
       (2229826062194582865968716256061008147532811359375*II[1]*II[2]*II[3]*
         II[4]*II[6]^2)/9903520314283042199192993792 - 
       (4783289053055778712256946059869344906707591015625*II[1]^2*II[4]^2*
         II[6]^2)/39614081257132168796771975168 - 
       (650001268574816552027100554468013505794796875*II[1]^7*II[5]*II[6]^2)/
        77371252455336267181195264 + 
       (1450163256436181054611544932150279755148269140625*II[1]^4*II[2]*II[5]*
         II[6]^2)/9903520314283042199192993792 - 
       (5781048707216022563060260350516839803066711171875*II[1]*II[2]^2*II[5]*
         II[6]^2)/39614081257132168796771975168 - 
       (20833882342017258044612221213686297499614502828125*II[1]^2*II[3]*
         II[5]*II[6]^2)/79228162514264337593543950336 + 
       (118803242607478444036094686409290725052446077578125*II[4]*II[5]*
         II[6]^2)/1267650600228229401496703205376 + 
       (237598056963414315980007352487560619601132796875*II[1]^5*II[6]^3)/
        9903520314283042199192993792 - 
       (4734989848435764620157049469779869254452740703125*II[1]^2*II[2]*
         II[6]^3)/39614081257132168796771975168 + 
       (45361239922562407169812409963697739090911604828125*II[3]*II[6]^3)/
        1267650600228229401496703205376 - (18355517501747767716375*II[1]^25*
         II[7])/576460752303423488 + (331408868494055946119150625*II[1]^22*
         II[2]*II[7])/9223372036854775808 - (503629106553083014634927671875*
         II[1]^19*II[2]^2*II[7])/36893488147419103232 + 
       (1288644259894693633573735559090625*II[1]^16*II[2]^3*II[7])/
        590295810358705651712 - (179051171566441015351169122822734375*
         II[1]^13*II[2]^4*II[7])/1180591620717411303424 + 
       (81444173198742862982568865040779884375*II[1]^10*II[2]^5*II[7])/
        18889465931478580854784 - (1620973974103387537568549634805689028125*
         II[1]^7*II[2]^6*II[7])/37778931862957161709568 + 
       (64578102132088627925688671167600930546875*II[1]^4*II[2]^7*II[7])/
        604462909807314587353088 - 
       (257437343857722124111462836174057068671875*II[1]*II[2]^8*II[7])/
        9671406556917033397649408 - (364018433294646978950082605625*II[1]^20*
         II[3]*II[7])/147573952589676412928 + 
       (821066996125150808280465626533125*II[1]^17*II[2]*II[3]*II[7])/
        590295810358705651712 - (276882937831281617478998196544828125*
         II[1]^14*II[2]^2*II[3]*II[7])/1180591620717411303424 + 
       (133517136485830958621234074774828029375*II[1]^11*II[2]^3*II[3]*II[7])/
        9444732965739290427392 - (87664428026128403233993628554915232578125*
         II[1]^8*II[2]^4*II[3]*II[7])/302231454903657293676544 + 
       (977648026883484465178569503567275740553125*II[1]^5*II[2]^5*II[3]*
         II[7])/604462909807314587353088 - 
       (6494326359728710763297516029575548708559375*II[1]^2*II[2]^6*II[3]*
         II[7])/4835703278458516698824704 - 
       (66616233405471722275836604294348125*II[1]^15*II[3]^2*II[7])/
        2361183241434822606848 + (481608184430159011539941084480925527625*
         II[1]^12*II[2]*II[3]^2*II[7])/75557863725914323419136 - 
       (105366061436582621534062106112969775640625*II[1]^9*II[2]^2*II[3]^2*
         II[7])/302231454903657293676544 + 
       (5873698400092661717533978009496867885653125*II[1]^6*II[2]^3*II[3]^2*
         II[7])/1208925819614629174706176 - 
       (117029107282654209971676984327521020519453125*II[1]^3*II[2]^4*II[3]^2*
         II[7])/9671406556917033397649408 + 
       (1493171321200944227781459513441930410107303125*II[2]^5*II[3]^2*II[7])/
        1237940039285380274899124224 - 
       (25331139888702315223683184156354000370625*II[1]^10*II[3]^3*II[7])/
        604462909807314587353088 + 
       (3025027136780541096472194516413795359513125*II[1]^7*II[2]*II[3]^3*
         II[7])/1208925819614629174706176 - 
       (421804307644625603995763857369804203612609375*II[1]^4*II[2]^2*II[3]^3*
         II[7])/19342813113834066795298816 + 
       (8968067228715938462555098311282698811174553125*II[1]*II[2]^3*II[3]^3*
         II[7])/618970019642690137449562112 - 
       (304079945984522779344074791583566789399708125*II[1]^5*II[3]^4*II[7])/
        77371252455336267181195264 + 
       (96958046164246555829963912567375048247117245625*II[1]^2*II[2]*II[3]^4*
         II[7])/4951760157141521099596496896 - 
       (92885877753381331823338412366190723838860517875*II[3]^5*II[7])/
        79228162514264337593543950336 + (196123295162160541073126400046875*
         II[1]^18*II[4]*II[7])/1180591620717411303424 - 
       (39653326585111943590868977823953125*II[1]^15*II[2]*II[4]*II[7])/
        590295810358705651712 + (286675169175939663594577425691959215625*
         II[1]^12*II[2]^2*II[4]*II[7])/37778931862957161709568 - 
       (20906137046246768235724820918366761171875*II[1]^9*II[2]^3*II[4]*
         II[7])/75557863725914323419136 + 
       (3496268574151337787677349151689059625703125*II[1]^6*II[2]^4*II[4]*
         II[7])/1208925819614629174706176 - 
       (13932091015235130926511755043396725956640625*II[1]^3*II[2]^5*II[4]*
         II[7])/2417851639229258349412352 + 
       (296264983947555889182776543981916432172734375*II[2]^6*II[4]*II[7])/
        618970019642690137449562112 + (79555042382786338847898901527467296875*
         II[1]^13*II[3]*II[4]*II[7])/37778931862957161709568 - 
       (45234602658608863672482407430366455296875*II[1]^10*II[2]*II[3]*II[4]*
         II[7])/151115727451828646838272 + 
       (5401868142882984512279126354518227711609375*II[1]^7*II[2]^2*II[3]*
         II[4]*II[7])/604462909807314587353088 - 
       (251075087745232020639937030609439627943984375*II[1]^4*II[2]^3*II[3]*
         II[4]*II[7])/4835703278458516698824704 + 
       (16014455644171930953861463859994525584788359375*II[1]*II[2]^4*II[3]*
         II[4]*II[7])/618970019642690137449562112 + 
       (19475945823255038344917503034609944696765625*II[1]^8*II[3]^2*II[4]*
         II[7])/9671406556917033397649408 - 
       (543002553760772676534705613893209351397609375*II[1]^5*II[2]*II[3]^2*
         II[4]*II[7])/9671406556917033397649408 + 
       (173139966859983891509138295667464012810414796875*II[1]^2*II[2]^2*
         II[3]^2*II[4]*II[7])/1237940039285380274899124224 + 
       (69333621173424884176635635530248319120998703125*II[1]^3*II[3]^3*II[4]*
         II[7])/1237940039285380274899124224 - 
       (276446832690985867618616715875275030101637734375*II[2]*II[3]^3*II[4]*
         II[7])/9903520314283042199192993792 - 
       (8828168990838344283809472159493492734375*II[1]^11*II[4]^2*II[7])/
        302231454903657293676544 + 
       (11592907546779611177779763876243577491015625*II[1]^8*II[2]*II[4]^2*
         II[7])/4835703278458516698824704 - 
       (323217388532526794166898758377598132363046875*II[1]^5*II[2]^2*II[4]^2*
         II[7])/9671406556917033397649408 + 
       (34353287127760438571252315691736971528539765625*II[1]^2*II[2]^3*
         II[4]^2*II[7])/618970019642690137449562112 - 
       (388376535114314969741926152432943508048671875*II[1]^6*II[3]*II[4]^2*
         II[7])/19342813113834066795298816 + 
       (123810515501733041407461768152408957433699609375*II[1]^3*II[2]*II[3]*
         II[4]^2*II[7])/618970019642690137449562112 - 
       (493656432720466749613739808382416129676982578125*II[2]^2*II[3]*
         II[4]^2*II[7])/9903520314283042199192993792 - 
       (1778954554600939179956992620541457701270152421875*II[1]*II[3]^2*
         II[4]^2*II[7])/19807040628566084398385987584 + 
       (88541192214980399105828353533436106671501171875*II[1]^4*II[4]^3*
         II[7])/2475880078570760549798248448 - 
       (352968264032707680128207385746252976392763515625*II[1]*II[2]*II[4]^3*
         II[7])/4951760157141521099596496896 - 
       (371099226009541526330111171878359375*II[1]^16*II[5]*II[7])/
        37778931862957161709568 + (206256939999154832376404852897094609375*
         II[1]^13*II[2]*II[5]*II[7])/75557863725914323419136 - 
       (117276031941808290422925901530858659859375*II[1]^10*II[2]^2*II[5]*
         II[7])/604462909807314587353088 + 
       (4668311245263768697687765035011204321390625*II[1]^7*II[2]^3*II[5]*
         II[7])/1208925819614629174706176 - 
       (650938313236330585128197084781864526252734375*II[1]^4*II[2]^4*II[5]*
         II[7])/38685626227668133590597632 + 
       (8303818142004389076055307004186814114916484375*II[1]*II[2]^5*II[5]*
         II[7])/1237940039285380274899124224 - 
       (38451592419324606717275546162859208921875*II[1]^11*II[3]*II[5]*II[7])/
        604462909807314587353088 + 
       (50493561322476273370821806670573715035703125*II[1]^8*II[2]*II[3]*
         II[5]*II[7])/9671406556917033397649408 - 
       (1407791425743515263990284544100909142332671875*II[1]^5*II[2]^2*II[3]*
         II[5]*II[7])/19342813113834066795298816 + 
       (149627658990348160562374924876310616342228703125*II[1]^2*II[2]^3*
         II[3]*II[5]*II[7])/1237940039285380274899124224 - 
       (1691595763758386199266278784370683436049359375*II[1]^6*II[3]^2*II[5]*
         II[7])/77371252455336267181195264 + 
       (539263613867445186559255176868433082060601171875*II[1]^3*II[2]*
         II[3]^2*II[5]*II[7])/2475880078570760549798248448 - 
       (2150148103678165279573405982127319859416225640625*II[2]^2*II[3]^2*
         II[5]*II[7])/39614081257132168796771975168 - 
       (2582778583534530332936728168573729558515365953125*II[1]*II[3]^3*II[5]*
         II[7])/39614081257132168796771975168 + 
       (12041621964449978423135891037355045371796875*II[1]^9*II[4]*II[5]*
         II[7])/9671406556917033397649408 - 
       (1006907793119383029082937931194670575757234375*II[1]^6*II[2]*II[4]*
         II[5]*II[7])/19342813113834066795298816 + 
       (320991488446365500704137544076776258128713671875*II[1]^3*II[2]^2*
         II[4]*II[5]*II[7])/1237940039285380274899124224 - 
       (426617877688034721611502686609453809480418671875*II[2]^3*II[4]*II[5]*
         II[7])/9903520314283042199192993792 + 
       (1156938334064047660748955878723213777166754453125*II[1]^4*II[3]*II[4]*
         II[5]*II[7])/4951760157141521099596496896 - 
       (4612118864266098225602459359251085029894269484375*II[1]*II[2]*II[3]*
         II[4]*II[5]*II[7])/9903520314283042199192993792 - 
       (9893640607036813926312822109659742199130080390625*II[1]^2*II[4]^2*
         II[5]*II[7])/39614081257132168796771975168 - 
       (1344447069320843351713262695321314623144671875*II[1]^7*II[5]^2*II[7])/
        154742504910672534362390528 + 
       (2999482975757990983782623294615823338992569140625*II[1]^4*II[2]*
         II[5]^2*II[7])/19807040628566084398385987584 - 
       (11957382797684314502510193841887848462432999296875*II[1]*II[2]^2*
         II[5]^2*II[7])/79228162514264337593543950336 - 
       (43092303654473612834455394868832497121615871203125*II[1]^2*II[3]*
         II[5]^2*II[7])/158456325028528675187087900672 + 
       (245729783876968759959706733758523323681961923828125*II[4]*II[5]^2*
         II[7])/2535301200456458802993406410752 + 
       (72490196097700378856978325226723828125*II[1]^14*II[6]*II[7])/
        151115727451828646838272 - (26217287358951712344392981044468648940625*
         II[1]^11*II[2]*II[6]*II[7])/302231454903657293676544 + 
       (34427680959879297414232303625747847564609375*II[1]^8*II[2]^2*II[6]*
         II[7])/9671406556917033397649408 - 
       (319954201270081406348533146166731309796359375*II[1]^5*II[2]^3*II[6]*
         II[7])/9671406556917033397649408 + 
       (102019219081817234143386383586820715654600859375*II[1]^2*II[2]^4*
         II[6]*II[7])/2475880078570760549798248448 + 
       (13793133568333365791783579872140976381640625*II[1]^9*II[3]*II[6]*
         II[7])/9671406556917033397649408 - 
       (1153367245330736027261096858099372374248703125*II[1]^6*II[2]*II[3]*
         II[6]*II[7])/19342813113834066795298816 + 
       (367681184794560457480551886829205445548614765625*II[1]^3*II[2]^2*
         II[3]*II[6]*II[7])/1237940039285380274899124224 - 
       (488671407486809818824783980663415032625485015625*II[2]^3*II[3]*II[6]*
         II[7])/9903520314283042199192993792 + 
       (1325220380267679719609236172864215741007574609375*II[1]^4*II[3]^2*
         II[6]*II[7])/9903520314283042199192993792 - 
       (5282972771994548938220251202969078779940963953125*II[1]*II[2]*II[3]^2*
         II[6]*II[7])/19807040628566084398385987584 - 
       (353572121425094127536760545601183310040203125*II[1]^7*II[4]*II[6]*
         II[7])/19342813113834066795298816 + 
       (788825071049226807809531568131657191769087109375*II[1]^4*II[2]*II[4]*
         II[6]*II[7])/2475880078570760549798248448 - 
       (3144636390667026012335894533846800495940318828125*II[1]*II[2]^2*II[4]*
         II[6]*II[7])/9903520314283042199192993792 - 
       (11332716244898517358973299003569022102234169671875*II[1]^2*II[3]*
         II[4]*II[6]*II[7])/19807040628566084398385987584 + 
       (64623741951435399067002391680860029494222151171875*II[4]^2*II[6]*
         II[7])/633825300114114700748351602688 + 
       (1474326405317903686034692358802108668323880390625*II[1]^5*II[5]*II[6]*
         II[7])/9903520314283042199192993792 - 
       (29381219064398084162354074155289496494729957734375*II[1]^2*II[2]*
         II[5]*II[6]*II[7])/39614081257132168796771975168 + 
       (281472309288638077962748707880204400306032350234375*II[3]*II[5]*II[6]*
         II[7])/1267650600228229401496703205376 - 
       (24066210425029479506855991455928585052491631640625*II[1]^3*II[6]^2*
         II[7])/79228162514264337593543950336 + 
       (191913478852013391598147190820967312402777950703125*II[2]*II[6]^2*
         II[7])/1267650600228229401496703205376 - 
       (44455498327053311766835324507403187909375*II[1]^12*II[7]^2)/
        4835703278458516698824704 + 
       (19452017887963994289541728388082064023671875*II[1]^9*II[2]*II[7]^2)/
        19342813113834066795298816 - 
       (1626552752123196947091797735359023859198359375*II[1]^6*II[2]^2*
         II[7]^2)/77371252455336267181195264 + 
       (172842265475587291365306707300277992608166015625*II[1]^3*II[2]^3*
         II[7]^2)/2475880078570760549798248448 - 
       (689153941422278981114075758137473834312384296875*II[2]^4*II[7]^2)/
        79228162514264337593543950336 - 
       (837694068869512134515039494143017134179984375*II[1]^7*II[3]*II[7]^2)/
        77371252455336267181195264 + 
       (1868908782596565217783696223759378684319010078125*II[1]^4*II[2]*II[3]*
         II[7]^2)/9903520314283042199192993792 - 
       (7450369658213564234528325605610198036885827109375*II[1]*II[2]^2*II[3]*
         II[7]^2)/39614081257132168796771975168 - 
       (26849821549452244800968457094828037582864405390625*II[1]^2*II[3]^2*
         II[7]^2)/158456325028528675187087900672 + 
       (801968762713133138659519617775568407597100859375*II[1]^5*II[4]*
         II[7]^2)/9903520314283042199192993792 - 
       (15982091726194607908000534468836303514145279765625*II[1]^2*II[2]*
         II[4]*II[7]^2)/39614081257132168796771975168 + 
       (153108564065946993074398963403314393628972081015625*II[3]*II[4]*
         II[7]^2)/1267650600228229401496703205376 - 
       (49777973710142505611848038073997825407743153515625*II[1]^3*II[5]*
         II[7]^2)/158456325028528675187087900672 + 
       (396949246893573933822643595412269280309825551953125*II[2]*II[5]*
         II[7]^2)/2535301200456458802993406410752 + 
       (975314843464311462560797517264002405758274406015625*II[1]*II[6]*
         II[7]^2)/2535301200456458802993406410752 + 
       (37668144130372383320818125*II[1]^23*II[8])/9223372036854775808 - 
       (262916998710446816923430368125*II[1]^20*II[2]*II[8])/
        73786976294838206464 + (593011252658567351144057817920625*II[1]^17*
         II[2]^2*II[8])/590295810358705651712 - 
       (66658224937997712968109945705796875*II[1]^14*II[2]^3*II[8])/
        590295810358705651712 + (96430145114138633187480129640427701875*
         II[1]^11*II[2]^4*II[8])/18889465931478580854784 - 
       (12662734204369060413206287643205097978125*II[1]^8*II[2]^5*II[8])/
        151115727451828646838272 + 
       (235360905610013803146521050339626490021875*II[1]^5*II[2]^6*II[8])/
        604462909807314587353088 - 
       (670051936768656976333102146356078619178125*II[1]^2*II[2]^7*II[8])/
        2417851639229258349412352 + (237963428638809036194831954529375*
         II[1]^18*II[3]*II[8])/1180591620717411303424 - 
       (48112748037092963669216231045210625*II[1]^15*II[2]*II[3]*II[8])/
        590295810358705651712 + (347832695448787330885357174034984995125*
         II[1]^12*II[2]^2*II[3]*II[8])/37778931862957161709568 - 
       (25366118813965584844983977998332877734375*II[1]^9*II[2]^3*II[3]*
         II[8])/75557863725914323419136 + 
       (4242139736069340352178089348928813791340625*II[1]^6*II[2]^4*II[3]*
         II[8])/1208925819614629174706176 - 
       (16904271645647517403940828505071308635178125*II[1]^3*II[2]^5*II[3]*
         II[8])/2417851639229258349412352 + 
       (359468195957927736228356731347323078250946875*II[2]^6*II[3]*II[8])/
        618970019642690137449562112 + (96526837166113283277161244123056739375*
         II[1]^13*II[3]^2*II[8])/75557863725914323419136 - 
       (54884666375021992384628386379486364999375*II[1]^10*II[2]*II[3]^2*
         II[8])/302231454903657293676544 + 
       (6554267653832154872492867570221572057001875*II[1]^7*II[2]^2*II[3]^2*
         II[8])/1208925819614629174706176 - 
       (304637798770347162792739051014265503565171875*II[1]^4*II[2]^3*II[3]^2*
         II[8])/9671406556917033397649408 + 
       (19430873817363717362357328162090639890000071875*II[1]*II[2]^4*II[3]^2*
         II[8])/1237940039285380274899124224 + 
       (7876939476115237780065444961209558127824375*II[1]^8*II[3]^3*II[8])/
        9671406556917033397649408 - 
       (219614387901108709008230226795995228428520625*II[1]^5*II[2]*II[3]^3*
         II[8])/9671406556917033397649408 + 
       (70025501773530755367399498584527660770675733125*II[1]^2*II[2]^2*
         II[3]^3*II[8])/1237940039285380274899124224 + 
       (84124799389138089196442290262056181614885820625*II[1]^3*II[3]^4*
         II[8])/4951760157141521099596496896 - 
       (335422170765272683740264643094192817901860526875*II[2]*II[3]^4*II[8])/
        39614081257132168796771975168 - (103377655423488124405371613327734375*
         II[1]^16*II[4]*II[8])/9444732965739290427392 + 
       (57457293409131496872106072671197859375*II[1]^13*II[2]*II[4]*II[8])/
        18889465931478580854784 - (32669752449840341029391853041507730984375*
         II[1]^10*II[2]^2*II[4]*II[8])/151115727451828646838272 + 
       (1300458144644668683061285735181199120890625*II[1]^7*II[2]^3*II[4]*
         II[8])/302231454903657293676544 - 
       (181332816604854181097681331051264539079609375*II[1]^4*II[2]^4*II[4]*
         II[8])/9671406556917033397649408 + 
       (2313206487239819868904350360624048473691234375*II[1]*II[2]^5*II[4]*
         II[8])/309485009821345068724781056 - 
       (10711515308758036358791670119640157046875*II[1]^11*II[3]*II[4]*II[8])/
        151115727451828646838272 + 
       (14066063669593288157871963288651612431203125*II[1]^8*II[2]*II[3]*
         II[4]*II[8])/2417851639229258349412352 - 
       (392170470629306322355112534623011657554484375*II[1]^5*II[2]^2*II[3]*
         II[4]*II[8])/4835703278458516698824704 + 
       (41681990823429540310632871325734582668287953125*II[1]^2*II[2]^3*II[3]*
         II[4]*II[8])/309485009821345068724781056 - 
       (471230251433205942223179150892225088097234375*II[1]^6*II[3]^2*II[4]*
         II[8])/19342813113834066795298816 + 
       (150223435746727928748758431979711741871745921875*II[1]^3*II[2]*
         II[3]^2*II[4]*II[8])/618970019642690137449562112 - 
       (598969829802133809260203556741714168566355015625*II[2]^2*II[3]^2*
         II[4]*II[8])/9903520314283042199192993792 - 
       (719488321025668778313147274507810058564868328125*II[1]*II[3]^3*II[4]*
         II[8])/9903520314283042199192993792 + 
       (3354451880318788750323811773229582559296875*II[1]^9*II[4]^2*II[8])/
        4835703278458516698824704 - 
       (280495744173943719971223208448487328989609375*II[1]^6*II[2]*II[4]^2*
         II[8])/9671406556917033397649408 + 
       (89419057772376068132362316063333282273157421875*II[1]^3*II[2]^2*
         II[4]^2*II[8])/618970019642690137449562112 - 
       (118843551827475803245641687271500644542011796875*II[2]^3*II[4]^2*
         II[8])/4951760157141521099596496896 + 
       (322289965693947969781389805000951619522910703125*II[1]^4*II[3]*
         II[4]^2*II[8])/2475880078570760549798248448 - 
       (1284804543171484588763115986647416115912179609375*II[1]*II[2]*II[3]*
         II[4]^2*II[8])/4951760157141521099596496896 - 
       (918695201336848508134215651721654241669404921875*II[1]^2*II[4]^3*
         II[8])/9903520314283042199192993792 + 
       (76785912290174049615449980752365671875*II[1]^14*II[5]*II[8])/
        151115727451828646838272 - (27770904497262271695318485890014876609375*
         II[1]^11*II[2]*II[5]*II[8])/302231454903657293676544 + 
       (36467839884258256430431921394553174335390625*II[1]^8*II[2]^2*II[5]*
         II[8])/9671406556917033397649408 - 
       (338914450422561090081618611373695002136578125*II[1]^5*II[2]^3*II[5]*
         II[8])/9671406556917033397649408 + 
       (108064802459140380660177401584796877449830640625*II[1]^2*II[2]^4*
         II[5]*II[8])/2475880078570760549798248448 + 
       (14610504472117192193586267128640650887359375*II[1]^9*II[3]*II[5]*
         II[8])/9671406556917033397649408 - 
       (1221714934770495352924267694937375408478546875*II[1]^6*II[2]*II[3]*
         II[5]*II[8])/19342813113834066795298816 + 
       (389469699556030841784304990118389200982132734375*II[1]^3*II[2]^2*
         II[3]*II[5]*II[8])/1237940039285380274899124224 - 
       (517629713176304808476868479986395558310029234375*II[2]^3*II[3]*II[5]*
         II[8])/9903520314283042199192993792 + 
       (1403751958828711438674902968370137026255054890625*II[1]^4*II[3]^2*
         II[5]*II[8])/9903520314283042199192993792 - 
       (5596037825950029331943747385041264098158912796875*II[1]*II[2]*II[3]^2*
         II[5]*II[8])/19807040628566084398385987584 - 
       (374524543757883805063239211767030859017046875*II[1]^7*II[4]*II[5]*
         II[8])/19342813113834066795298816 + 
       (835570260735347324417599511544327254909345390625*II[1]^4*II[2]*II[4]*
         II[5]*II[8])/2475880078570760549798248448 - 
       (3330985214309184570722834672708058137394576421875*II[1]*II[2]^2*II[4]*
         II[5]*II[8])/9903520314283042199192993792 - 
       (12004284617131263109522442189801656498168595578125*II[1]^2*II[3]*
         II[4]*II[5]*II[8])/19807040628566084398385987584 + 
       (68453297036919749342470842872582269297508713828125*II[4]^2*II[5]*
         II[8])/633825300114114700748351602688 + 
       (1561693896698063386101366738548896643632286109375*II[1]^5*II[5]^2*
         II[8])/19807040628566084398385987584 - 
       (31122328348120999480639889444605990785939132515625*II[1]^2*II[2]*
         II[5]^2*II[8])/79228162514264337593543950336 + 
       (298152149869201643395061524087314685069951637765625*II[3]*II[5]^2*
         II[8])/2535301200456458802993406410752 - 
       (22766603710033886001329493715798967045625*II[1]^12*II[6]*II[8])/
        1208925819614629174706176 + 
       (9961790982060276064417081151486633381578125*II[1]^9*II[2]*II[6]*
         II[8])/4835703278458516698824704 - 
       (832992167084169421761841886749190044366865625*II[1]^6*II[2]^2*II[6]*
         II[8])/19342813113834066795298816 + 
       (88516190504447890525918975369032049255376484375*II[1]^3*II[2]^3*II[6]*
         II[8])/618970019642690137449562112 - 
       (352930351824189510146095354857303048047933578125*II[2]^4*II[6]*II[8])/
        19807040628566084398385987584 - 
       (429000901990697605029617443250504994368540625*II[1]^7*II[3]*II[6]*
         II[8])/19342813113834066795298816 + 
       (957107831130770283317888773089618264310359421875*II[1]^4*II[2]*II[3]*
         II[6]*II[8])/2475880078570760549798248448 - 
       (3815492340179934295468555544039867843363964665625*II[1]*II[2]^2*II[3]*
         II[6]*II[8])/9903520314283042199192993792 - 
       (13750363157427175474466252727839756195932058034375*II[1]^2*II[3]^2*
         II[6]*II[8])/39614081257132168796771975168 + 
       (410705214867740836566286819306125557481814640625*II[1]^5*II[4]*II[6]*
         II[8])/2475880078570760549798248448 - 
       (8184768187227446822984190078268228983530356359375*II[1]^2*II[2]*II[4]*
         II[6]*II[8])/9903520314283042199192993792 + 
       (78410143416393842721783199375957870896363531234375*II[3]*II[4]*II[6]*
         II[8])/316912650057057350374175801344 - 
       (25492356234084649279258758700859614928940332109375*II[1]^3*II[5]*
         II[6]*II[8])/39614081257132168796771975168 + 
       (203286129471927259350952575841888935966036164296875*II[2]*II[5]*II[6]*
         II[8])/633825300114114700748351602688 + 
       (499479419841698168426436725441169144513253173234375*II[1]*II[6]^2*
         II[8])/1267650600228229401496703205376 + 
       (10132447046925788920107520394973351078178125*II[1]^10*II[7]*II[8])/
        19342813113834066795298816 - 
       (605005144341516096388252646838757193067271875*II[1]^7*II[2]*II[7]*
         II[8])/19342813113834066795298816 + 
       (1349773429901808166955137963537215282762573515625*II[1]^4*II[2]^2*
         II[7]*II[8])/4951760157141521099596496896 - 
       (1793613168393289192009209578641610827534496015625*II[1]*II[2]^3*II[7]*
         II[8])/9903520314283042199192993792 + 
       (973055526574378890251230841466089017967888971875*II[1]^5*II[3]*II[7]*
         II[8])/4951760157141521099596496896 - 
       (19391605738632960290561880002876164121927448253125*II[1]^2*II[2]*
         II[3]*II[7]*II[8])/19807040628566084398385987584 + 
       (185771731944076263745885237887562293936907154803125*II[3]^2*II[7]*
         II[8])/1267650600228229401496703205376 - 
       (13866721288135905164488172643672295919121575390625*II[1]^3*II[4]*
         II[7]*II[8])/19807040628566084398385987584 + 
       (110578718942152045145844613278907015666557776953125*II[2]*II[4]*II[7]*
         II[8])/316912650057057350374175801344 + 
       (1033111278769599210852561399515818983308862333984375*II[1]*II[5]*
         II[7]*II[8])/1267650600228229401496703205376 - 
       (1575387005208011707498029313285681840289540625*II[1]^8*II[8]^2)/
        309485009821345068724781056 + 
       (702765821245122676864280719510499789735355534375*II[1]^5*II[2]*
         II[8]^2)/4951760157141521099596496896 - 
       (14005097804500623668286824322615768816122838065625*II[1]^2*II[2]^2*
         II[8]^2)/39614081257132168796771975168 - 
       (16824956298149109044371487247871215466554883378125*II[1]^3*II[3]*
         II[8]^2)/39614081257132168796771975168 + 
       (134168851142049927914273880956622993632897639990625*II[2]*II[3]*
         II[8]^2)/633825300114114700748351602688 + 
       (287795285324454777521033095886533362692835753984375*II[1]*II[4]*
         II[8]^2)/633825300114114700748351602688 - 
       (266280542403970656798783421875*II[1]^21*II[9])/
        590295810358705651712 + (1399836811417673742791204448796875*II[1]^18*
         II[2]*II[9])/4722366482869645213696 - 
       (283022253702603283556062350803953125*II[1]^15*II[2]^2*II[9])/
        4722366482869645213696 + (682033909400887325814463671453160321875*
         II[1]^12*II[2]^3*II[9])/151115727451828646838272 - 
       (149213736450923437498631766479753911171875*II[1]^9*II[2]^4*II[9])/
        1208925819614629174706176 + 
       (4990781253653696965984942118048564978390625*II[1]^6*II[2]^5*II[9])/
        4835703278458516698824704 - 
       (33145762992546796378377298558671457433671875*II[1]^3*II[2]^6*II[9])/
        19342813113834066795298816 + 
       (302074978645164318557878850247097559289140625*II[2]^7*II[9])/
        2475880078570760549798248448 - (1021615681121989514188012822859296875*
         II[1]^16*II[3]*II[9])/75557863725914323419136 + 
       (567813569478739219658927736012853546875*II[1]^13*II[2]*II[3]*II[9])/
        151115727451828646838272 - 
       (322854115246703376349741101193610712796875*II[1]^10*II[2]^2*II[3]*
         II[9])/1208925819614629174706176 + 
       (12851588311501015671754660879251734188453125*II[1]^7*II[2]^3*II[3]*
         II[9])/2417851639229258349412352 - 
       (1791995046232072405837516949681865994561171875*II[1]^4*II[2]^4*II[3]*
         II[9])/77371252455336267181195264 + 
       (22859924083957118290476439779530779913026921875*II[1]*II[2]^5*II[3]*
         II[9])/2475880078570760549798248448 - 
       (105855010544766098624635936298447192109375*II[1]^11*II[3]^2*II[9])/
        2417851639229258349412352 + 
       (139005830579100913891204417951157329838015625*II[1]^8*II[2]*II[3]^2*
         II[9])/38685626227668133590597632 - 
       (3875567392067694581848933627804769681416359375*II[1]^5*II[2]^2*
         II[3]^2*II[9])/77371252455336267181195264 + 
       (411916168767307699374133094570698490928797015625*II[1]^2*II[2]^3*
         II[3]^2*II[9])/4951760157141521099596496896 - 
       (1552288070228235479698728599533749974468765625*II[1]^6*II[3]^3*II[9])/
        154742504910672534362390528 + 
       (494853704572570535347938631027778529019417453125*II[1]^3*II[2]*
         II[3]^3*II[9])/4951760157141521099596496896 - 
       (1973077168063912146597100427950379585659050234375*II[2]^2*II[3]^3*
         II[9])/79228162514264337593543950336 - 
       (7110237866654193498883273146034933370601298265625*II[1]*II[3]^4*
         II[9])/316912650057057350374175801344 + 
       (174220148907185663002070549842064296875*II[1]^14*II[4]*II[9])/
        302231454903657293676544 - (63009616970691626849692433935110390234375*
         II[1]^11*II[2]*II[4]*II[9])/604462909807314587353088 + 
       (82742158693894710450195477769963622347265625*II[1]^8*II[2]^2*II[4]*
         II[9])/19342813113834066795298816 - 
       (768965563903544424480155136892394329986328125*II[1]^5*II[2]^3*II[4]*
         II[9])/19342813113834066795298816 + 
       (245189048229519488351163584372178828557103515625*II[1]^2*II[2]^4*
         II[4]*II[9])/4951760157141521099596496896 + 
       (33149884571256539124788753389981076591484375*II[1]^9*II[3]*II[4]*
         II[9])/19342813113834066795298816 - 
       (2771958273382804632544777428501788072513671875*II[1]^6*II[2]*II[3]*
         II[4]*II[9])/38685626227668133590597632 + 
       (883670749644955897065838131874524267829430859375*II[1]^3*II[2]^2*
         II[3]*II[4]*II[9])/2475880078570760549798248448 - 
       (1174453972917585300625700552531976038253680859375*II[2]^3*II[3]*II[4]*
         II[9])/19807040628566084398385987584 + 
       (3184983447987959401966766496084577577601569765625*II[1]^4*II[3]^2*
         II[4]*II[9])/19807040628566084398385987584 - 
       (12696892570224316678965267064993002211461844921875*II[1]*II[2]*
         II[3]^2*II[4]*II[9])/39614081257132168796771975168 - 
       (849761576758074307068112930638989248636171875*II[1]^7*II[4]^2*II[9])/
        77371252455336267181195264 + 
       (1895831691315628256140720319836264590793822265625*II[1]^4*II[2]*
         II[4]^2*II[9])/9903520314283042199192993792 - 
       (7557697559589407698628194757410048166494360546875*II[1]*II[2]^2*
         II[4]^2*II[9])/39614081257132168796771975168 - 
       (27236612219454230600542207744871032357540744453125*II[1]^2*II[3]*
         II[4]^2*II[9])/79228162514264337593543950336 + 
       (51771401195940081506599207117583403321285802734375*II[4]^3*II[9])/
        1267650600228229401496703205376 - 
       (196417758564872882447660627029913069184375*II[1]^12*II[5]*II[9])/
        9671406556917033397649408 + 
       (85944863543168133154593084279952958815546875*II[1]^9*II[2]*II[5]*
         II[9])/38685626227668133590597632 - 
       (7186599093914077909089973776080868281532234375*II[1]^6*II[2]^2*II[5]*
         II[9])/154742504910672534362390528 + 
       (763669094774912968647086468838864729607306640625*II[1]^3*II[2]^3*
         II[5]*II[9])/4951760157141521099596496896 - 
       (3044889310236014669854976826266918510304518671875*II[2]^4*II[5]*
         II[9])/158456325028528675187087900672 - 
       (3701184255822811926711578135769315855692859375*II[1]^7*II[3]*II[5]*
         II[9])/154742504910672534362390528 + 
       (8257400899021769303002727970117137922760373203125*II[1]^4*II[2]*II[3]*
         II[5]*II[9])/19807040628566084398385987584 - 
       (32917973135978641575564530299408829593626531984375*II[1]*II[2]^2*
         II[3]*II[5]*II[9])/79228162514264337593543950336 - 
       (118630584125362893393897690030887803081103256515625*II[1]^2*II[3]^2*
         II[5]*II[9])/316912650057057350374175801344 + 
       (3543339110290513356074029995577075113453915234375*II[1]^5*II[4]*II[5]*
         II[9])/19807040628566084398385987584 - 
       (70613686334749895015314549080657768158102487890625*II[1]^2*II[2]*
         II[4]*II[5]*II[9])/79228162514264337593543950336 + 
       (676479668760136808298331520129744296831660606640625*II[3]*II[4]*II[5]*
         II[9])/2535301200456458802993406410752 - 
       (219934053838065119020015992673807243034535181640625*II[1]^3*II[5]^2*
         II[9])/633825300114114700748351602688 + 
       (1753841117199705694617396953994592974443683555078125*II[2]*II[5]^2*
         II[9])/10141204801825835211973625643008 + 
       (42263682891317944125469746208633925576296875*II[1]^10*II[6]*II[9])/
        77371252455336267181195264 - 
       (2523550869880903019085432849338418572225203125*II[1]^7*II[2]*II[6]*
         II[9])/77371252455336267181195264 + 
       (5630070991371409820305214537393181530585218359375*II[1]^4*II[2]^2*
         II[6]*II[9])/19807040628566084398385987584 - 
       (7481381130358799013745908031580626355576019609375*II[1]*II[2]^3*II[6]*
         II[9])/39614081257132168796771975168 + 
       (4058734282261670424592013286353740017917065453125*II[1]^5*II[3]*II[6]*
         II[9])/19807040628566084398385987584 - 
       (80884772601774801471460021977120908200194682171875*II[1]^2*II[2]*
         II[3]*II[6]*II[9])/79228162514264337593543950336 + 
       (774876742877793799439183042024276536417056665671875*II[3]^2*II[6]*
         II[9])/5070602400912917605986812821504 - 
       (57839800027318978334138498536038941448804127734375*II[1]^3*II[4]*
         II[6]*II[9])/79228162514264337593543950336 + 
       (461237437304685308139875258546029784262616444921875*II[2]*II[4]*II[6]*
         II[9])/1267650600228229401496703205376 + 
       (4309234210981291282878859357132031541304323991640625*II[1]*II[5]*
         II[6]*II[9])/5070602400912917605986812821504 - 
       (12831206377844233713009554102657579621240390625*II[1]^8*II[7]*II[9])/
        1237940039285380274899124224 + 
       (5723884517011869965841964617525129350190917109375*II[1]^5*II[2]*II[7]*
         II[9])/19807040628566084398385987584 - 
       (114068669901456334462665664788053137276838677265625*II[1]^2*II[2]^2*
         II[7]*II[9])/158456325028528675187087900672 - 
       (137035843153130921774971570874364178343786710078125*II[1]^3*II[3]*
         II[7]*II[9])/158456325028528675187087900672 + 
       (1092777973104813703759581635617447363996935007265625*II[2]*II[3]*
         II[7]*II[9])/2535301200456458802993406410752 + 
       (2344033998123577825848700504624142644921935287109375*II[1]*II[4]*
         II[7]*II[9])/2535301200456458802993406410752 + 
       (4967319964245417697470092123029376662946572734375*II[1]^6*II[8]*
         II[9])/39614081257132168796771975168 - 
       (98970719620940380331625993833810948036729442890625*II[1]^3*II[2]*
         II[8]*II[9])/79228162514264337593543950336 + 
       (789230765374079355425296818248167934703923693203125*II[2]^2*II[8]*
         II[9])/2535301200456458802993406410752 + 
       (2844094720476005483223668638816500557479478712421875*II[1]*II[3]*
         II[8]*II[9])/2535301200456458802993406410752 - 
       (2098341671005718941892004269575427562874519173046875*II[1]^4*II[9]^2)/
        5070602400912917605986812821504 + 
       (16730021430883452602964915803778695641916279630859375*II[1]*II[2]*
         II[9]^2)/20282409603651670423947251286016 + 
       (198463092683296235311977475640625*II[1]^19*II[10])/
        4722366482869645213696 - (761750321130971245003615364132578125*
         II[1]^16*II[2]*II[10])/37778931862957161709568 + 
       (423376267755657609734621657183134453125*II[1]^13*II[2]^2*II[10])/
        151115727451828646838272 - (80242304331145838299498102975957739109375*
         II[1]^10*II[2]^3*II[10])/604462909807314587353088 + 
       (9582386874668247329496492191777810460796875*II[1]^7*II[2]^4*II[10])/
        4835703278458516698824704 - 
       (267228527858373281675988626024392977511640625*II[1]^4*II[2]^5*II[10])/
        38685626227668133590597632 + 
       (5681578155896401636867236109020133767275859375*II[1]*II[2]^6*II[10])/
        2475880078570760549798248448 + 
       (218233811494737483579099200985327703125*II[1]^14*II[3]*II[10])/
        302231454903657293676544 - (78927863232160836436772163354281252015625*
         II[1]^11*II[2]*II[3]*II[10])/604462909807314587353088 + 
       (103645459779367853020785671272091429910234375*II[1]^8*II[2]^2*II[3]*
         II[10])/19342813113834066795298816 - 
       (963230646237639257503123925837554452392859375*II[1]^5*II[2]^3*II[3]*
         II[10])/19342813113834066795298816 + 
       (307131562823955392730973343441774737841123484375*II[1]^2*II[2]^4*
         II[3]*II[10])/4951760157141521099596496896 + 
       (41524601253925375254868554216497745500015625*II[1]^9*II[3]^2*II[10])/
        38685626227668133590597632 - 
       (3472242884112198006394828928257578470419078125*II[1]^6*II[2]*II[3]^2*
         II[10])/77371252455336267181195264 + 
       (1106913962992033117039600121221568840026689140625*II[1]^3*II[2]^2*
         II[3]^2*II[10])/4951760157141521099596496896 - 
       (1471158195895902667885416739892073053516964890625*II[2]^3*II[3]^2*
         II[10])/39614081257132168796771975168 + 
       (1329870389490965142840333150516685050561469078125*II[1]^4*II[3]^3*
         II[10])/19807040628566084398385987584 - 
       (5301509785991798261825555707013962253510033109375*II[1]*II[2]*II[3]^3*
         II[10])/39614081257132168796771975168 - 
       (56488567888667022729578056470419426503125*II[1]^12*II[4]*II[10])/
        2417851639229258349412352 + 
       (24717226162659114585920627681534137717265625*II[1]^9*II[2]*II[4]*
         II[10])/9671406556917033397649408 - 
       (2066822685647532338366698619750502537101203125*II[1]^6*II[2]^2*II[4]*
         II[10])/38685626227668133590597632 + 
       (219626638862137381250162636521975259595310546875*II[1]^3*II[2]^3*
         II[4]*II[10])/1237940039285380274899124224 - 
       (875691851906413449480661910573443478488342265625*II[2]^4*II[4]*
         II[10])/39614081257132168796771975168 - 
       (1064438337910263662703566992941221901290578125*II[1]^7*II[3]*II[4]*
         II[10])/38685626227668133590597632 + 
       (2374778839171797899238203303858046173665537734375*II[1]^4*II[2]*II[3]*
         II[4]*II[10])/4951760157141521099596496896 - 
       (9467011089320746588272285085482142377993800203125*II[1]*II[2]^2*II[3]*
         II[4]*II[10])/19807040628566084398385987584 - 
       (34117442506188427819487143643088115667405741296875*II[1]^2*II[3]^2*
         II[4]*II[10])/79228162514264337593543950336 + 
       (1019043019684340870096749575772870973998780078125*II[1]^5*II[4]^2*
         II[10])/9903520314283042199192993792 - 
       (20308071493915771081816698435768981548271019921875*II[1]^2*II[2]*
         II[4]^2*II[10])/39614081257132168796771975168 + 
       (194551483969642665943398974910026391903463604296875*II[3]*II[4]^2*
         II[10])/1267650600228229401496703205376 + 
       (46218179655715208524947483830877154797984375*II[1]^10*II[5]*II[10])/
        77371252455336267181195264 - 
       (2759672591384883491974928553195977307635015625*II[1]^7*II[2]*II[5]*
         II[10])/77371252455336267181195264 + 
       (6156861261937864063005565398871532040483779296875*II[1]^4*II[2]^2*
         II[5]*II[10])/19807040628566084398385987584 - 
       (8181393401175749241570954740980301328008043046875*II[1]*II[2]^3*II[5]*
         II[10])/39614081257132168796771975168 + 
       (4438498895551318536611369393502977799599111765625*II[1]^5*II[3]*II[5]*
         II[10])/19807040628566084398385987584 - 
       (88452938476534572295270848874297367589126032859375*II[1]^2*II[2]*
         II[3]*II[5]*II[10])/79228162514264337593543950336 + 
       (847379830019018567895931747712870649329608814859375*II[3]^2*II[5]*
         II[10])/5070602400912917605986812821504 - 
       (63251711156605005275620828112124594628586888671875*II[1]^3*II[4]*
         II[5]*II[10])/79228162514264337593543950336 + 
       (504394156638795686691505177977348332851192937109375*II[2]*II[4]*II[5]*
         II[10])/1267650600228229401496703205376 + 
       (4712437412648965231274952741427859432063161845703125*II[1]*II[5]^2*
         II[10])/10141204801825835211973625643008 - 
       (6783963182259022612237037950049835242863828125*II[1]^8*II[6]*II[10])/
        618970019642690137449562112 + 
       (3026264302306194496045082492394128365764213046875*II[1]^5*II[2]*II[6]*
         II[10])/9903520314283042199192993792 - 
       (60309033609966986471085980594221345586615554453125*II[1]^2*II[2]^2*
         II[6]*II[10])/79228162514264337593543950336 - 
       (72451964923269355763232423342269841578337033515625*II[1]^3*II[3]*
         II[6]*II[10])/79228162514264337593543950336 + 
       (577760603012940785420424453481441744604401022578125*II[2]*II[3]*II[6]*
         II[10])/1267650600228229401496703205376 + 
       (1239309841134392515905114195222705283952120894296875*II[1]*II[4]*
         II[6]*II[10])/1267650600228229401496703205376 + 
       (5128204821514094540213822112282504394797111328125*II[1]^6*II[7]*
         II[10])/39614081257132168796771975168 - 
       (102176249002194869808829026461941729385134416796875*II[1]^3*II[2]*
         II[7]*II[10])/79228162514264337593543950336 + 
       (814792895428861393894218135623909495829047771484375*II[2]^2*II[7]*
         II[10])/2535301200456458802993406410752 + 
       (2936211148678984551077672804539681703466249275390625*II[1]*II[3]*
         II[7]*II[10])/2535301200456458802993406410752 - 
       (265974010053528227176292966548301909744978381015625*II[1]^4*II[8]*
         II[10])/316912650057057350374175801344 + 
       (2120603593652972316612643268794582681975476748828125*II[1]*II[2]*
         II[8]*II[10])/1267650600228229401496703205376 + 
       (44954742332046317213268815253916965601344885187734375*II[1]^2*II[9]*
         II[10])/20282409603651670423947251286016 - 
       (160556164757133683303195309632942732712099821906640625*II[10]^2)/
        324518553658426726783156020576256 - 
       (243965782694328032681389329542634375*II[1]^17*II[11])/
        75557863725914323419136 + (329088626438762052780004519524357890625*
         II[1]^14*II[2]*II[11])/302231454903657293676544 - 
       (119019545056855446044249777015506087153125*II[1]^11*II[2]^2*II[11])/
        1208925819614629174706176 + 
       (52097308954759338755141686916847784964765625*II[1]^8*II[2]^3*II[11])/
        19342813113834066795298816 - 
       (1452497971908919826332879126381450832870671875*II[1]^5*II[2]^4*
         II[11])/77371252455336267181195264 + 
       (92627307783589370754762780644074876290560109375*II[1]^2*II[2]^5*
         II[11])/4951760157141521099596496896 - 
       (143104432642317975817834966962345854975625*II[1]^12*II[3]*II[11])/
        4835703278458516698824704 + 
       (62616986766692131463398690906572226406953125*II[1]^9*II[2]*II[3]*
         II[11])/19342813113834066795298816 - 
       (5235951438812912507861921906033643001376765625*II[1]^6*II[2]^2*II[3]*
         II[11])/77371252455336267181195264 + 
       (556387524040428828868650137342521109104265859375*II[1]^3*II[2]^3*
         II[3]*II[11])/2475880078570760549798248448 - 
       (2218419451545227280321920074086037032179427328125*II[2]^4*II[3]*
         II[11])/79228162514264337593543950336 - 
       (2696577509271514440330326334469073371916540625*II[1]^7*II[3]^2*
         II[11])/154742504910672534362390528 + 
       (6016106885354848638899590167133426905459389296875*II[1]^4*II[2]*
         II[3]^2*II[11])/19807040628566084398385987584 - 
       (23983095931180995293113490441003824892695394015625*II[1]*II[2]^2*
         II[3]^2*II[11])/79228162514264337593543950336 - 
       (28810286419866165779559843096187191311528572228125*II[1]^2*II[3]^3*
         II[11])/158456325028528675187087900672 + 
       (26882002963452705494560227429395475024984375*II[1]^10*II[4]*II[11])/
        38685626227668133590597632 - 
       (1605115704483481936997421354900652874578265625*II[1]^7*II[2]*II[4]*
         II[11])/38685626227668133590597632 + 
       (3581031564561460846610923323001787314875441796875*II[1]^4*II[2]^2*
         II[4]*II[11])/9903520314283042199192993792 - 
       (4758565559050421599231019977780980042275061796875*II[1]*II[2]^3*II[4]*
         II[11])/19807040628566084398385987584 + 
       (2581575900667618492604893135054768108125580265625*II[1]^5*II[3]*II[4]*
         II[11])/9903520314283042199192993792 - 
       (51447117399299432451241115423963480086466540109375*II[1]^2*II[2]*
         II[3]*II[4]*II[11])/39614081257132168796771975168 + 
       (492863779408230783593307249314986044613444706859375*II[3]^2*II[4]*
         II[11])/2535301200456458802993406410752 - 
       (36789260678037724148546868574101975325790344921875*II[1]^3*II[4]^2*
         II[11])/79228162514264337593543950336 + 
       (293372111952335672363747446280274422673929612109375*II[2]*II[4]^2*
         II[11])/1267650600228229401496703205376 - 
       (15003685787152423622072288307063229376301796875*II[1]^8*II[5]*II[11])/
        1237940039285380274899124224 + 
       (6693007825353482574400772971061992171931925703125*II[1]^5*II[2]*II[5]*
         II[11])/19807040628566084398385987584 - 
       (133381883884276040632444189205152667719954137421875*II[1]^2*II[2]^2*
         II[5]*II[11])/158456325028528675187087900672 - 
       (160237679076730804299013742358854950770198388359375*II[1]^3*II[3]*
         II[5]*II[11])/158456325028528675187087900672 + 
       (1277798582463401338702547801271252949976369292421875*II[2]*II[3]*
         II[5]*II[11])/2535301200456458802993406410752 + 
       (2740907479708039552813994072111028364414656285703125*II[1]*II[4]*
         II[5]*II[11])/2535301200456458802993406410752 + 
       (5483405156073561077159659344057586392787453921875*II[1]^6*II[6]*
         II[11])/39614081257132168796771975168 - 
       (109253391794489634873791420820561512788739239453125*II[1]^3*II[2]*
         II[6]*II[11])/79228162514264337593543950336 + 
       (871228766986332889711278049875977611624890067265625*II[2]^2*II[6]*
         II[11])/2535301200456458802993406410752 + 
       (3139585081110376846901889842989421955262760597859375*II[1]*II[3]*
         II[6]*II[11])/2535301200456458802993406410752 - 
       (555330350667470791802948495377650204686788362890625*II[1]^4*II[7]*
         II[11])/633825300114114700748351602688 + 
       (4427633876874363513250743810151671764005486468828125*II[1]*II[2]*
         II[7]*II[11])/2535301200456458802993406410752 + 
       (11524112518467412477779744536766778378787431287609375*II[1]^2*II[8]*
         II[11])/5070602400912917605986812821504 - 
       (324710226763765510499522896552722339788435006316796875*II[9]*II[11])/
        324518553658426726783156020576256 + 
       (60244119659399778030710665467099140625*II[1]^15*II[12])/
        302231454903657293676544 - 
       (108885221872399158812706456765234986765625*II[1]^12*II[2]*II[12])/
        2417851639229258349412352 + 
       (47643760812038017456697376231328019867578125*II[1]^9*II[2]^2*II[12])/
        19342813113834066795298816 - 
       (1327966244103157677598651619212399965777421875*II[1]^6*II[2]^3*
         II[12])/38685626227668133590597632 + 
       (423340011755993072434822271341849895531396484375*II[1]^3*II[2]^4*
         II[12])/4951760157141521099596496896 - 
       (337586529617696178028075084235188829295528515625*II[2]^5*II[12])/
        39614081257132168796771975168 + 
       (34362221703687423592490841501120409127109375*II[1]^10*II[3]*II[12])/
        38685626227668133590597632 - 
       (2051756894702099741086806261672631178349140625*II[1]^7*II[2]*II[3]*
         II[12])/38685626227668133590597632 + 
       (4577492900986013794761202410107968628945907421875*II[1]^4*II[2]^2*
         II[3]*II[12])/9903520314283042199192993792 - 
       (6082688449254104116798777163761187758791762421875*II[1]*II[2]^3*II[3]*
         II[12])/19807040628566084398385987584 + 
       (3299927776690284079138282837932041365481094140625*II[1]^5*II[3]^2*
         II[12])/19807040628566084398385987584 - 
       (65762840795523960808582475033676237454392780234375*II[1]^2*II[2]*
         II[3]^2*II[12])/79228162514264337593543950336 + 
       (210002836283494412362952359846882618092150231328125*II[3]^3*II[12])/
        2535301200456458802993406410752 - 
       (4403255658391256547216919141783351614596484375*II[1]^8*II[4]*II[12])/
        309485009821345068724781056 + 
       (1964252306312840467500267077711521655148706640625*II[1]^5*II[2]*II[4]*
         II[12])/4951760157141521099596496896 - 
       (39144683408993433868376242569188254266453343359375*II[1]^2*II[2]^2*
         II[4]*II[12])/39614081257132168796771975168 - 
       (47026275519007915846818115951699475421746710546875*II[1]^3*II[3]*
         II[4]*II[12])/39614081257132168796771975168 + 
       (375006106284372797292548173530232707433918665234375*II[2]*II[3]*II[4]*
         II[12])/633825300114114700748351602688 + 
       (804396761818676512506081845537927242328018525390625*II[1]*II[4]^2*
         II[12])/1267650600228229401496703205376 + 
       (6119162279536206340565243255295783406025384765625*II[1]^6*II[5]*
         II[12])/39614081257132168796771975168 - 
       (121920451744641994516641664067100825340696787109375*II[1]^3*II[2]*
         II[5]*II[12])/79228162514264337593543950336 + 
       (972240798050851433073575805944436106573891154296875*II[2]^2*II[5]*
         II[12])/2535301200456458802993406410752 + 
       (3503594946069071545278851743040530131971684830078125*II[1]*II[3]*
         II[5]*II[12])/2535301200456458802993406410752 - 
       (299614991580971842199996120020939882010265591796875*II[1]^4*II[6]*
         II[12])/316912650057057350374175801344 + 
       (2388822230058329906616778438606799682105908715234375*II[1]*II[2]*
         II[6]*II[12])/1267650600228229401496703205376 + 
       (12140787435904127107221347845071113889152209088671875*II[1]^2*II[7]*
         II[12])/5070602400912917605986812821504 - 
       (42000561940118948172272553092552064902883007693359375*II[8]*II[12])/
        40564819207303340847894502572032 - 
       (92665651194868449342899739139477525828125*II[1]^13*II[13])/
        9671406556917033397649408 + 
       (105378496008793020893228031923326799728640625*II[1]^10*II[2]*II[13])/
        77371252455336267181195264 - 
       (6292094946593166266933188039513561977685359375*II[1]^7*II[2]^2*
         II[13])/154742504910672534362390528 + 
       (4679235757669322297347895484867578105220549609375*II[1]^4*II[2]^3*
         II[13])/19807040628566084398385987584 - 
       (18653636920550745309865112655699719496362050078125*II[1]*II[2]^4*
         II[13])/158456325028528675187087900672 - 
       (22685577125401505115425962031560090470510890625*II[1]^8*II[3]*II[13])/
        1237940039285380274899124224 + 
       (10119828878926868814840295239402615340828005609375*II[1]^5*II[2]*
         II[3]*II[13])/19807040628566084398385987584 - 
       (201673420603668489687484307133532026611822945765625*II[1]^2*II[2]^2*
         II[3]*II[13])/158456325028528675187087900672 - 
       (242279387844108659985747263369950301168219768578125*II[1]^3*II[3]^2*
         II[13])/316912650057057350374175801344 + 
       (1932031538738775290463213101246504492284300856765625*II[2]*II[3]^2*
         II[13])/5070602400912917605986812821504 + 
       (7238094855512024582430826753785242990282326171875*II[1]^6*II[4]*
         II[13])/39614081257132168796771975168 - 
       (144214477639532384252495795615977981505215189453125*II[1]^3*II[2]*
         II[4]*II[13])/79228162514264337593543950336 + 
       (1150021974307748925255247123282207595700616728515625*II[2]^2*II[4]*
         II[13])/2535301200456458802993406410752 + 
       (4144252315230456264325282149244950412434699849609375*II[1]*II[3]*
         II[4]*II[13])/2535301200456458802993406410752 - 
       (1347601651474535683052991659001005151398485974609375*II[1]^4*II[5]*
         II[13])/1267650600228229401496703205376 + 
       (10744391542956629992844318885501334547067109076171875*II[1]*II[2]*
         II[5]*II[13])/5070602400912917605986812821504 + 
       (26400694133996251665131662740654395699345992224609375*II[1]^2*II[6]*
         II[13])/10141204801825835211973625643008 - 
       (178340847623057478274302515149691146988995936405078125*II[7]*II[13])/
        162259276829213363391578010288128 + 
       (26659760760428422926032663046079843740234375*II[1]^11*II[14])/
        77371252455336267181195264 - 
       (17504431194459227618434066795186424298544921875*II[1]^8*II[2]*II[14])/
        618970019642690137449562112 + 
       (7808548942064617831165520863127001366398408203125*II[1]^5*II[2]^2*
         II[14])/19807040628566084398385987584 - 
       (51870918585209459900196782627268821108673134765625*II[1]^2*II[2]^3*
         II[14])/79228162514264337593543950336 + 
       (9382716655785961191630647697859858575922587890625*II[1]^6*II[3]*
         II[14])/39614081257132168796771975168 - 
       (186944705998867925065489918046523496616863740234375*II[1]^3*II[2]*
         II[3]*II[14])/79228162514264337593543950336 + 
       (1490769287537450246309917243719766039885731826171875*II[2]^2*II[3]*
         II[14])/2535301200456458802993406410752 + 
       (5372179184465070500423037048689502921864998408203125*II[1]*II[3]^2*
         II[14])/5070602400912917605986812821504 - 
       (401071921573851103931533803800880988403286181640625*II[1]^4*II[4]*
         II[14])/316912650057057350374175801344 + 
       (3197735584243688900965800601028319641890692626953125*II[1]*II[2]*
         II[4]*II[14])/1267650600228229401496703205376 + 
       (29877328757911772307887428810811633453926742958984375*II[1]^2*II[5]*
         II[14])/10141204801825835211973625643008 - 
       (97577063094613514217828823843726898132215611767578125*II[6]*II[14])/
        81129638414606681695789005144064 - 
       (10882304216213696595664258906341448728310546875*II[1]^9*II[15])/
        1237940039285380274899124224 + 
       (14559469915079453751779843165822954387312255859375*II[1]^6*II[2]*
         II[15])/39614081257132168796771975168 - 
       (290087755069268232051521894881425113711577978515625*II[1]^3*II[2]^2*
         II[15])/158456325028528675187087900672 + 
       (771089746046063943959467570956946175718554443359375*II[2]^3*II[15])/
        2535301200456458802993406410752 - 
       (1045553093756967174672264462453311880362931708984375*II[1]^4*II[3]*
         II[15])/633825300114114700748351602688 + 
       (8336166270659712218262940494813241925370721435546875*II[1]*II[2]*
         II[3]*II[15])/2535301200456458802993406410752 + 
       (17882243608037580659337992778679904692765098017578125*II[1]^2*II[4]*
         II[15])/5070602400912917605986812821504 - 
       (222071936720780102793436264414466018248889374072265625*II[5]*II[15])/
        162259276829213363391578010288128 + 
       (5845482366049910741022003434084404384970373046875*II[1]^7*II[16])/
        39614081257132168796771975168 - 
       (815085308528082473647854222159095424267927685546875*II[1]^4*II[2]*
         II[16])/316912650057057350374175801344 + 
       (6498644687112011729972028898015921120927356708984375*II[1]*II[2]^2*
         II[16])/2535301200456458802993406410752 + 
       (23419971988474951741477445705210776471092769962890625*II[1]^2*II[3]*
         II[16])/5070602400912917605986812821504 - 
       (66775087060652576552111499455411652951059027197265625*II[4]*II[16])/
        40564819207303340847894502572032 - 
       (7359837410024712483529013895925147542349462470703125*II[1]^5*II[17])/
        5070602400912917605986812821504 + 
       (293342091056699254700656410994730880616500004189453125*II[1]^2*II[2]*
         II[17])/40564819207303340847894502572032 - 
       (1405109767771994981535878473517575358787785601064453125*II[3]*II[17])/
        649037107316853453566312041152512 + 
       (276890689787232250325709203462662903757130617490234375*II[1]^3*
         II[18])/40564819207303340847894502572032 - 
       (1104017928127470835935935842540318804027364325498046875*II[2]*II[18])/
        324518553658426726783156020576256 - 
       (6272381557413475940877552013005557243715938952392578125*II[1]*II[19])/
        649037107316853453566312041152512, 
     A[40] -> (-15*II[1]^39)/274877906944 + (685425*II[1]^36*II[2])/
        4398046511104 - (4159844325*II[1]^33*II[2]^2)/17592186044416 + 
       (7052800486875*II[1]^30*II[2]^3)/35184372088832 - 
       (27592753522117875*II[1]^27*II[2]^4)/281474976710656 + 
       (126246495161292553125*II[1]^24*II[2]^5)/4503599627370496 - 
       (41943483009640076596875*II[1]^21*II[2]^6)/9007199254740992 + 
       (126116850239008834937428125*II[1]^18*II[2]^7)/288230376151711744 - 
       (25515387870083289717407578125*II[1]^15*II[2]^8)/1152921504606846976 + 
       (10252773981005480345346818221875*II[1]^12*II[2]^9)/
        18446744073709551616 - (448771486604458567190452496953125*II[1]^9*
         II[2]^10)/73786976294838206464 + 
       (13649172049886247713859035690390625*II[1]^6*II[2]^11)/
        590295810358705651712 - (90667943232050187561684134238140625*II[1]^3*
         II[2]^12)/4722366482869645213696 + 
       (55625560906013817638302026476484375*II[2]^13)/
        75557863725914323419136 - (906817275*II[1]^34*II[3])/35184372088832 + 
       (2495172504825*II[1]^31*II[2]*II[3])/35184372088832 - 
       (42968493606463425*II[1]^28*II[2]^2*II[3])/562949953421312 + 
       (91457229948303594375*II[1]^25*II[2]^3*II[3])/2251799813685248 - 
       (206800364107509376010625*II[1]^22*II[2]^4*II[3])/18014398509481984 + 
       (503434023039520547827978125*II[1]^19*II[2]^5*II[3])/
        288230376151711744 - (644590475578639430014547953125*II[1]^16*II[2]^6*
         II[3])/4611686018427387904 + (25603665184991823966273089750625*
         II[1]^13*II[2]^7*II[3])/4611686018427387904 - 
       (14563613909110894144814643943471875*II[1]^10*II[2]^8*II[3])/
        147573952589676412928 + (386592163602229986494272491171234375*II[1]^7*
         II[2]^9*II[3])/590295810358705651712 - 
       (10783471368234230825163347503826859375*II[1]^4*II[2]^10*II[3])/
        9444732965739290427392 + (7817333217416907387886644444819984375*II[1]*
         II[2]^11*II[3])/37778931862957161709568 - 
       (5391244133750475*II[1]^29*II[3]^2)/1125899906842624 + 
       (76507258967434979775*II[1]^26*II[2]*II[3]^2)/9007199254740992 - 
       (97574876630129919895875*II[1]^23*II[2]^2*II[3]^2)/18014398509481984 + 
       (1818775181257707068417896875*II[1]^20*II[2]^3*II[3]^2)/
        1152921504606846976 - (2053053571044258031124743993125*II[1]^17*
         II[2]^4*II[3]^2)/9223372036854775808 + 
       (277108058961017669598412468303125*II[1]^14*II[2]^5*II[3]^2)/
        18446744073709551616 - (33421275016947330105253971989030625*II[1]^11*
         II[2]^6*II[3]^2)/73786976294838206464 + 
       (12543340624923045378265253105467415625*II[1]^8*II[2]^7*II[3]^2)/
        2361183241434822606848 - (349799740014400111203508231118632265625*
         II[1]^5*II[2]^8*II[3]^2)/18889465931478580854784 + 
       (1549396653278210168200804707661758234375*II[1]^2*II[2]^9*II[3]^2)/
        151115727451828646838272 - (39239752937364516025125*II[1]^24*II[3]^3)/
        144115188075855872 + (313002206842211071644083625*II[1]^21*II[2]*
         II[3]^3)/1152921504606846976 - (823632478520078202115769503875*
         II[1]^18*II[2]^2*II[3]^3)/9223372036854775808 + 
       (111097362542939529712010272546875*II[1]^15*II[2]^3*II[3]^3)/
        9223372036854775808 - (200896399519939747796421878152421625*II[1]^12*
         II[2]^4*II[3]^3)/295147905179352825856 + 
       (35174284522217074717060820477300690625*II[1]^9*II[2]^5*II[3]^3)/
        2361183241434822606848 - (980670778782515897323662202270573715625*
         II[1]^6*II[2]^6*II[3]^3)/9444732965739290427392 + 
       (5583767230613580760862929871829972365625*II[1]^3*II[2]^7*II[3]^3)/
        37778931862957161709568 - (22267092430894681447922382255803601140625*
         II[2]^8*II[3]^3)/2417851639229258349412352 - 
       (156556193289896104266674487375*II[1]^19*II[3]^4)/
        36893488147419103232 + (1202822870338603701648652754028375*II[1]^16*
         II[2]*II[3]^4)/590295810358705651712 - 
       (167227520390711134621830173319078825*II[1]^13*II[2]^2*II[3]^4)/
        590295810358705651712 + (126830692136570650478710612887143784375*
         II[1]^10*II[2]^3*II[3]^4)/9444732965739290427392 - 
       (7575252619943384674450236298196296689375*II[1]^7*II[2]^4*II[3]^4)/
        37778931862957161709568 + (422606887827432561476732322276713392471875*
         II[1]^4*II[2]^5*II[3]^4)/604462909807314587353088 - 
       (561669132002280440424211679891025048103125*II[1]*II[2]^6*II[3]^4)/
        2417851639229258349412352 - (17236967746181064468383889770748525*
         II[1]^14*II[3]^5)/1180591620717411303424 + 
       (24947598647048750515397100877531834725*II[1]^11*II[2]*II[3]^5)/
        9444732965739290427392 - (16385677052555338504360201512021376023975*
         II[1]^8*II[2]^2*II[3]^5)/151115727451828646838272 + 
       (304637880579052121726525948328618090560625*II[1]^5*II[2]^3*II[3]^5)/
        302231454903657293676544 - 
       (6072149021411778399588205646268975115736625*II[1]^2*II[2]^4*II[3]^5)/
        4835703278458516698824704 - (2188039998305162169795148623444157890075*
         II[1]^9*II[3]^6)/302231454903657293676544 + 
       (366024095476087494068842153359246278982525*II[1]^6*II[2]*II[3]^6)/
        1208925819614629174706176 - 
       (7294324436844361572551392565350865482925025*II[1]^3*II[2]^2*II[3]^6)/
        4835703278458516698824704 + 
       (155139419572692529783944883819258382509006875*II[2]^3*II[3]^6)/
        618970019642690137449562112 - 
       (3755572204758010893979901891763024063951225*II[1]^4*II[3]^7)/
        19342813113834066795298816 + 
       (239587295587608441681532483170086436969924225*II[1]*II[2]*II[3]^7)/
        618970019642690137449562112 + (5450619549375*II[1]^32*II[4])/
        1125899906842624 - (3210414914581875*II[1]^29*II[2]*II[4])/
        281474976710656 + (45548276188666899375*II[1]^26*II[2]^2*II[4])/
        4503599627370496 - (19361772643983278315625*II[1]^23*II[2]^3*II[4])/
        4503599627370496 + (1082653360650768897912796875*II[1]^20*II[2]^4*
         II[4])/1152921504606846976 - (244417392250153965443741765625*
         II[1]^17*II[2]^5*II[4])/2305843009213693952 + 
       (54982603792347520027447863984375*II[1]^14*II[2]^6*II[4])/
        9223372036854775808 - (2841972901266550128484269847359375*II[1]^11*
         II[2]^7*II[4])/18446744073709551616 + 
       (7466322535129580230742818659866015625*II[1]^8*II[2]^8*II[4])/
        4722366482869645213696 - (23135006590762765142927380384241015625*
         II[1]^5*II[2]^9*II[4])/4722366482869645213696 + 
       (184452566748997632789326410155813046875*II[1]^2*II[2]^10*II[4])/
        75557863725914323419136 + (6121124540176156875*II[1]^27*II[3]*II[4])/
        4503599627370496 - (70078294115846885334375*II[1]^24*II[2]*II[3]*
         II[4])/36028797018963968 + (558962591195583394391446875*II[1]^21*
         II[2]^2*II[3]*II[4])/576460752303423488 - 
       (490272116786137504258561996875*II[1]^18*II[2]^3*II[3]*II[4])/
        2305843009213693952 + (198391677684747375883611413390625*II[1]^15*
         II[2]^4*II[3]*II[4])/9223372036854775808 - 
       (71749514806601373388074471439134375*II[1]^12*II[2]^5*II[3]*II[4])/
        73786976294838206464 + (20937227493957531849924061222257890625*
         II[1]^9*II[2]^6*II[3]*II[4])/1180591620717411303424 - 
       (250172367047409639504803083884259453125*II[1]^6*II[2]^7*II[3]*II[4])/
        2361183241434822606848 + (9971048014104066874224981429083146171875*
         II[1]^3*II[2]^8*II[3]*II[4])/75557863725914323419136 - 
       (4418085160192114253273977842002048671875*II[2]^9*II[3]*II[4])/
        604462909807314587353088 + (183719509096576849355334375*II[1]^22*
         II[3]^2*II[4])/2305843009213693952 - 
       (279574474096982951910251353125*II[1]^19*II[2]*II[3]^2*II[4])/
        4611686018427387904 + (2147942324699324584474732239403125*II[1]^16*
         II[2]^2*II[3]^2*II[4])/147573952589676412928 - 
       (99541464241877020236817607208260625*II[1]^13*II[2]^3*II[3]^2*II[4])/
        73786976294838206464 + (226485260654199735335128940042912953125*
         II[1]^10*II[2]^4*II[3]^2*II[4])/4722366482869645213696 - 
       (2705462551643425642837097376510478640625*II[1]^7*II[2]^5*II[3]^2*
         II[4])/4722366482869645213696 + 
       (251552705496071846579191166479837649296875*II[1]^4*II[2]^6*II[3]^2*
         II[4])/151115727451828646838272 - 
       (143283345808549815455299286600993493515625*II[1]*II[2]^7*II[3]^2*
         II[4])/302231454903657293676544 + (152026617026088046404010113890625*
         II[1]^17*II[3]^3*II[4])/147573952589676412928 - 
       (51301254022867083563014776225215625*II[1]^14*II[2]*II[3]^3*II[4])/
        147573952589676412928 + (74249507231373787420758683589133565625*
         II[1]^11*II[2]^2*II[3]^3*II[4])/2361183241434822606848 - 
       (16255734782677709543415039658622553365625*II[1]^8*II[2]^3*II[3]^3*
         II[4])/18889465931478580854784 + 
       (906664329394297922249604657785060048953125*II[1]^5*II[2]^4*II[3]^3*
         II[4])/151115727451828646838272 - 
       (3614385709135590659015653677537888363140625*II[1]^2*II[2]^5*II[3]^3*
         II[4])/604462909807314587353088 + 
       (89262728067419373364790364839272303125*II[1]^12*II[3]^4*II[4])/
        37778931862957161709568 - (19536210921391634215116190062094604878125*
         II[1]^9*II[2]*II[3]^4*II[4])/75557863725914323419136 + 
       (3268088300462729690387296028421014163271875*II[1]^6*II[2]^2*II[3]^4*
         II[4])/604462909807314587353088 - 
       (21709374233521180365125577984448511293528125*II[1]^3*II[2]^3*II[3]^4*
         II[4])/1208925819614629174706176 + 
       (1385176880902766147502519225812008303445203125*II[2]^4*II[3]^4*II[4])/
        618970019642690137449562112 + 
       (336593163731533712048607060334502646354375*II[1]^7*II[3]^5*II[4])/
        604462909807314587353088 - 
       (46944833815283871957718768736670876585763125*II[1]^4*II[2]*II[3]^5*
         II[4])/4835703278458516698824704 + 
       (2994849536526621857816654690633575947510763125*II[1]*II[2]^2*II[3]^5*
         II[4])/309485009821345068724781056 + 
       (3597442145682213958227364114271786245471850625*II[1]^2*II[3]^6*II[4])/
        1237940039285380274899124224 - (6043752296506943825625*II[1]^25*
         II[4]^2)/72057594037927936 + (109363971490566638250234375*II[1]^22*
         II[2]*II[4]^2)/1152921504606846976 - 
       (166419306592236471962391328125*II[1]^19*II[2]^2*II[4]^2)/
        4611686018427387904 + (426187909336134669339912723984375*II[1]^16*
         II[2]^3*II[4]^2)/73786976294838206464 - 
       (59251634700193586439123884985515625*II[1]^13*II[2]^4*II[4]^2)/
        147573952589676412928 + (26962756188803502501986545968740390625*
         II[1]^10*II[2]^5*II[4]^2)/2361183241434822606848 - 
       (536801150282030883211266417094778671875*II[1]^7*II[2]^6*II[4]^2)/
        4722366482869645213696 + (21390620321208959154654043235498314453125*
         II[1]^4*II[2]^7*II[4]^2)/75557863725914323419136 - 
       (85287946856923127370128876214666205078125*II[1]*II[2]^8*II[4]^2)/
        1208925819614629174706176 - (120242934243997919013218934375*II[1]^20*
         II[3]*II[4]^2)/18446744073709551616 + 
       (271482686129619230853234694921875*II[1]^17*II[2]*II[3]*II[4]^2)/
        73786976294838206464 - (91610739545349543218023747583671875*II[1]^14*
         II[2]^2*II[3]*II[4]^2)/147573952589676412928 + 
       (44196555193452843355378545804239765625*II[1]^11*II[2]^3*II[3]*
         II[4]^2)/1180591620717411303424 - 
       (29028282123804789265714191237005232421875*II[1]^8*II[2]^4*II[3]*
         II[4]^2)/37778931862957161709568 + 
       (323810111598983806233561967408764756796875*II[1]^5*II[2]^5*II[3]*
         II[4]^2)/75557863725914323419136 - 
       (2151426802807868890364052928891283076328125*II[1]^2*II[2]^6*II[3]*
         II[4]^2)/604462909807314587353088 - 
       (22036812194218908241368819980521875*II[1]^15*II[3]^2*II[4]^2)/
        295147905179352825856 + (159399456945040673980739034223862109375*
         II[1]^12*II[2]*II[3]^2*II[4]^2)/9444732965739290427392 - 
       (34886341136145455596140199945823060859375*II[1]^9*II[2]^2*II[3]^2*
         II[4]^2)/37778931862957161709568 + 
       (1945300222493473844920367943136572979921875*II[1]^6*II[2]^3*II[3]^2*
         II[4]^2)/151115727451828646838272 - 
       (38766874546802632324828262880687843588046875*II[1]^3*II[2]^4*II[3]^2*
         II[4]^2)/1208925819614629174706176 + 
       (494707278590049628045342285824553522272421875*II[2]^5*II[3]^2*
         II[4]^2)/154742504910672534362390528 - 
       (8386135610102433401239143896699059509375*II[1]^10*II[3]^3*II[4]^2)/
        75557863725914323419136 + 
       (1001770897764811792109363553317704114921875*II[1]^7*II[2]*II[3]^3*
         II[4]^2)/151115727451828646838272 - 
       (139717308270167963230119392952689648946328125*II[1]^4*II[2]^2*II[3]^3*
         II[4]^2)/2417851639229258349412352 + 
       (2971089183245468834270860400160894020686171875*II[1]*II[2]^3*II[3]^3*
         II[4]^2)/77371252455336267181195264 - 
       (100715640050547292238979766010219856884821875*II[1]^5*II[3]^4*
         II[4]^2)/9671406556917033397649408 + 
       (32120118446535206467391534996759618147390859375*II[1]^2*II[2]*II[3]^4*
         II[4]^2)/618970019642690137449562112 - 
       (30774355715455012524586714020390009383549758125*II[3]^5*II[4]^2)/
        9903520314283042199192993792 + (21609801062069904098564633859375*
         II[1]^18*II[4]^3)/147573952589676412928 - 
       (4372458700746070176198212669765625*II[1]^15*II[2]*II[4]^3)/
        73786976294838206464 + (31627221262619395827348181753902703125*
         II[1]^12*II[2]^2*II[4]^3)/4722366482869645213696 - 
       (2307314315034601068359420830050212109375*II[1]^9*II[2]^3*II[4]^3)/
        9444732965739290427392 + (385974171127560637598097667151601386015625*
         II[1]^6*II[2]^4*II[4]^3)/151115727451828646838272 - 
       (1538373402745322622068682676263095005078125*II[1]^3*II[2]^5*II[4]^3)/
        302231454903657293676544 + 
       (32718818182155232882051089624918215710546875*II[2]^6*II[4]^3)/
        77371252455336267181195264 + (8775537973373573044153335110779959375*
         II[1]^13*II[3]*II[4]^3)/4722366482869645213696 - 
       (4991788128486307740542066674678980234375*II[1]^10*II[2]*II[3]*
         II[4]^3)/18889465931478580854784 + 
       (596295504334324955834872641722425943671875*II[1]^7*II[2]^2*II[3]*
         II[4]^3)/75557863725914323419136 - 
       (27721795786109035938403623617766336727734375*II[1]^4*II[2]^3*II[3]*
         II[4]^3)/604462909807314587353088 + 
       (1768510414058355526147341791982005873243671875*II[1]*II[2]^4*II[3]*
         II[4]^3)/77371252455336267181195264 + 
       (2149695143131340129533023413058217835203125*II[1]^8*II[3]^2*II[4]^3)/
        1208925819614629174706176 - 
       (59950045490058201133731378085779278761171875*II[1]^5*II[2]*II[3]^2*
         II[4]^3)/1208925819614629174706176 + 
       (19119177363728275243281738918918071451958359375*II[1]^2*II[2]^2*
         II[3]^2*II[4]^3)/154742504910672534362390528 + 
       (7655794707240383249019679785076719902013140625*II[1]^3*II[3]^3*
         II[4]^3)/154742504910672534362390528 - 
       (30530191234664092139714202565906975142029921875*II[2]*II[3]^3*
         II[4]^3)/1237940039285380274899124224 - 
       (974098622006462012428536114787159921875*II[1]^11*II[4]^4)/
        75557863725914323419136 + 
       (1279588450617062682731187138828883969453125*II[1]^8*II[2]*II[4]^4)/
        1208925819614629174706176 - 
       (35684705966584582332752118347649193562109375*II[1]^5*II[2]^2*II[4]^4)/
        2417851639229258349412352 + 
       (3793499354439871157157188421813381763076953125*II[1]^2*II[2]^3*
         II[4]^4)/154742504910672534362390528 - 
       (42875344504563281669750455534364756684296875*II[1]^6*II[3]*II[4]^4)/
        4835703278458516698824704 + 
       (13671109110539374488247941223587138308449921875*II[1]^3*II[2]*II[3]*
         II[4]^4)/154742504910672534362390528 - 
       (54518335406133357977439071641639176155206640625*II[2]^2*II[3]*
         II[4]^4)/2475880078570760549798248448 - 
       (196453994645683771829161965447145037331020859375*II[1]*II[3]^2*
         II[4]^4)/4951760157141521099596496896 + 
       (5865634731372337033940133707206151745369140625*II[1]^4*II[4]^5)/
        618970019642690137449562112 - 
       (23387445263196938118445063843910376114404296875*II[1]*II[2]*II[4]^5)/
        1237940039285380274899124224 - (2023875601122375*II[1]^30*II[5])/
        2251799813685248 + (15873624316984809375*II[1]^27*II[2]*II[5])/
        9007199254740992 - (181705644340127079046875*II[1]^24*II[2]^2*II[5])/
        144115188075855872 + (483082393046418417580453125*II[1]^21*II[2]^3*
         II[5])/1152921504606846976 - (1271116482728208769178009859375*
         II[1]^18*II[2]^4*II[5])/18446744073709551616 + 
       (102871681920903116715324971765625*II[1]^15*II[2]^5*II[5])/
        18446744073709551616 - (62006472426734756192814022371515625*II[1]^12*
         II[2]^6*II[5])/295147905179352825856 + 
       (7754587239437775350973955709785546875*II[1]^9*II[2]^7*II[5])/
        2361183241434822606848 - (648598345445848264238855628444665390625*
         II[1]^6*II[2]^8*II[5])/37778931862957161709568 + 
       (2872328670387217717749715330238784609375*II[1]^3*II[2]^9*II[5])/
        151115727451828646838272 - (2290864909110680106925789749558299296875*
         II[2]^10*II[5])/2417851639229258349412352 - 
       (26324226307691243056125*II[1]^25*II[3]*II[5])/144115188075855872 + 
       (476343150428271931226296875*II[1]^22*II[2]*II[3]*II[5])/
        2305843009213693952 - (724849996190123899764434390625*II[1]^19*
         II[2]^2*II[3]*II[5])/9223372036854775808 + 
       (1856286798683356890633340479796875*II[1]^16*II[2]^3*II[3]*II[5])/
        147573952589676412928 - (258073899474126585269324968416478125*
         II[1]^13*II[2]^4*II[3]*II[5])/295147905179352825856 + 
       (117437808898149375666201207758925328125*II[1]^10*II[2]^5*II[3]*II[5])/
        4722366482869645213696 - (2338067518517955852737682612767462109375*
         II[1]^7*II[2]^6*II[3]*II[5])/9444732965739290427392 + 
       (93168041714427641243597087388090866015625*II[1]^4*II[2]^7*II[3]*
         II[5])/151115727451828646838272 - 
       (371476406379864059579777470412403755390625*II[1]*II[2]^8*II[3]*II[5])/
        2417851639229258349412352 - (523726067027343168084202981875*II[1]^20*
         II[3]^2*II[5])/73786976294838206464 + 
       (1182459221076892909734568593984375*II[1]^17*II[2]*II[3]^2*II[5])/
        295147905179352825856 - (399015875427620592399385596203109375*
         II[1]^14*II[2]^2*II[3]^2*II[5])/590295810358705651712 + 
       (192500603120613811776131385232304203125*II[1]^11*II[2]^3*II[3]^2*
         II[5])/4722366482869645213696 - 
       (126434313770370733018196787146024344359375*II[1]^8*II[2]^4*II[3]^2*
         II[5])/151115727451828646838272 + 
       (1410373046453527815966919496741067320484375*II[1]^5*II[2]^5*II[3]^2*
         II[5])/302231454903657293676544 - 
       (9370659420921701260044420063664945939453125*II[1]^2*II[2]^6*II[3]^2*
         II[5])/2417851639229258349412352 - 
       (31994206886312367044205941421463125*II[1]^15*II[3]^3*II[5])/
        590295810358705651712 + (231424470949028863968098228273447390625*
         II[1]^12*II[2]*II[3]^3*II[5])/18889465931478580854784 - 
       (50649807669158137824526855217288174015625*II[1]^9*II[2]^2*II[3]^3*
         II[5])/75557863725914323419136 + 
       (2824288003010399909934961576116933585328125*II[1]^6*II[2]^3*II[3]^3*
         II[5])/302231454903657293676544 - 
       (56283761799084540255047637377624623455328125*II[1]^3*II[2]^4*II[3]^3*
         II[5])/2417851639229258349412352 + 
       (718241703542278520453138303688405398120578125*II[2]^5*II[3]^3*II[5])/
        309485009821345068724781056 - 
       (36526286985790949330812605881031969916875*II[1]^10*II[3]^4*II[5])/
        604462909807314587353088 + 
       (4363269294679951538177662187867540603484375*II[1]^7*II[2]*II[3]^4*
         II[5])/1208925819614629174706176 - 
       (608546538561615909158806748737593234611203125*II[1]^4*II[2]^2*II[3]^4*
         II[5])/19342813113834066795298816 + 
       (12940744518784135991538098350128279107213484375*II[1]*II[2]^3*II[3]^4*
         II[5])/618970019642690137449562112 - 
       (87734519904053388385307565632834986678045875*II[1]^5*II[3]^5*II[5])/
        19342813113834066795298816 + 
       (27980193373216337396382222009655799203743084375*II[1]^2*II[2]*II[3]^5*
         II[5])/1237940039285380274899124224 - 
       (44679806831596946818423145165622476906817274875*II[3]^6*II[5])/
        39614081257132168796771975168 + (44595239970124437715996875*II[1]^23*
         II[4]*II[5])/2305843009213693952 - (311755001097031452108820546875*
         II[1]^20*II[2]*II[4]*II[5])/18446744073709551616 + 
       (703862028705665165536031691234375*II[1]^17*II[2]^2*II[4]*II[5])/
        147573952589676412928 - (79170998910814334326409953048828125*II[1]^14*
         II[2]^3*II[4]*II[5])/147573952589676412928 + 
       (114584787498075040685561856111356203125*II[1]^11*II[2]^4*II[4]*II[5])/
        4722366482869645213696 - (15051800007221381319902281048065734296875*
         II[1]^8*II[2]^5*II[4]*II[5])/37778931862957161709568 + 
       (279837155435179338000672842043339548203125*II[1]^5*II[2]^6*II[4]*
         II[5])/151115727451828646838272 - 
       (796827282750134810451944153913507878671875*II[1]^2*II[2]^7*II[4]*
         II[5])/604462909807314587353088 + (282368454138785514514262338715625*
         II[1]^18*II[3]*II[4]*II[5])/295147905179352825856 - 
       (57133497379981966552933426211484375*II[1]^15*II[2]*II[3]*II[4]*II[5])/
        147573952589676412928 + (413262492644015356106174199990897571875*
         II[1]^12*II[2]^2*II[3]*II[4]*II[5])/9444732965739290427392 - 
       (30148912292297797578451277422013262890625*II[1]^9*II[2]^3*II[3]*II[4]*
         II[5])/18889465931478580854784 + 
       (5043396328207931991825239622941513842734375*II[1]^6*II[2]^4*II[3]*
         II[4]*II[5])/302231454903657293676544 - 
       (20101413614700680832062106848023646028046875*II[1]^3*II[2]^5*II[3]*
         II[4]*II[5])/604462909807314587353088 + 
       (427525905897680071669715273455285688065078125*II[2]^6*II[3]*II[4]*
         II[5])/154742504910672534362390528 + 
       (114667074366977974729057955427523505625*II[1]^13*II[3]^2*II[4]*II[5])/
        18889465931478580854784 - (65226045021717783457619599341849382265625*
         II[1]^10*II[2]*II[3]^2*II[4]*II[5])/75557863725914323419136 + 
       (7791595485026361950485061196006977226703125*II[1]^7*II[2]^2*II[3]^2*
         II[4]*II[5])/302231454903657293676544 - 
       (362231489158478113725769711429271968836328125*II[1]^4*II[2]^3*II[3]^2*
         II[4]*II[5])/2417851639229258349412352 + 
       (23108537013631606131454836888596499263276953125*II[1]*II[2]^4*II[3]^2*
         II[4]*II[5])/309485009821345068724781056 + 
       (9363117892450599769245267620427538332740625*II[1]^8*II[3]^3*II[4]*
         II[5])/2417851639229258349412352 - 
       (261115774102294636443487191212870210790234375*II[1]^5*II[2]*II[3]^3*
         II[4]*II[5])/2417851639229258349412352 + 
       (83274643095872242087818648718137419605555921875*II[1]^2*II[2]^2*
         II[3]^3*II[4]*II[5])/309485009821345068724781056 + 
       (100035722965707320322306629774575771607450334375*II[1]^3*II[3]^4*
         II[4]*II[5])/1237940039285380274899124224 - 
       (398927845582519889292733881749992658963305078125*II[2]*II[3]^4*II[4]*
         II[5])/9903520314283042199192993792 - 
       (122733770768486230531479198162890625*II[1]^16*II[4]^2*II[5])/
        4722366482869645213696 + (68255068804353465424240732968727265625*
         II[1]^13*II[2]*II[4]^2*II[5])/9444732965739290427392 - 
       (38825345296571287966030344543093391640625*II[1]^10*II[2]^2*II[4]^2*
         II[5])/75557863725914323419136 + 
       (1545960082587586130530592177404092948984375*II[1]^7*II[2]^3*II[4]^2*
         II[5])/151115727451828646838272 - 
       (215614821343632207201534427812629221447265625*II[1]^4*II[2]^4*II[4]^2*
         II[5])/4835703278458516698824704 + 
       (2751024025960167439394785464844649944812890625*II[1]*II[2]^5*II[4]^2*
         II[5])/154742504910672534362390528 - 
       (12728225172871478865722398982547790078125*II[1]^11*II[3]*II[4]^2*
         II[5])/75557863725914323419136 + 
       (16719958048340364152347634549316798706171875*II[1]^8*II[2]*II[3]*
         II[4]^2*II[5])/1208925819614629174706176 - 
       (466280194768477450035431067095595458538515625*II[1]^5*II[2]^2*II[3]*
         II[4]^2*II[5])/2417851639229258349412352 + 
       (49568393911248558162076786164743393194452421875*II[1]^2*II[2]^3*II[3]*
         II[4]^2*II[5])/154742504910672534362390528 - 
       (560237886696533860802283647826441203502890625*II[1]^6*II[3]^2*II[4]^2*
         II[5])/9671406556917033397649408 + 
       (178635835536645769635424827788325138848580703125*II[1]^3*II[2]*
         II[3]^2*II[4]^2*II[5])/309485009821345068724781056 - 
       (712372940149406898939922003360385880089878359375*II[2]^2*II[3]^2*
         II[4]^2*II[5])/4951760157141521099596496896 - 
       (855666321319602525329652585911698420627195546875*II[1]*II[3]^3*
         II[4]^2*II[5])/4951760157141521099596496896 + 
       (1328982988856676324640457681464574537109375*II[1]^9*II[4]^3*II[5])/
        1208925819614629174706176 - 
       (111158853146330736087627640906297127804296875*II[1]^6*II[2]*II[4]^3*
         II[5])/2417851639229258349412352 + 
       (35443740689254480173002024643718538318827734375*II[1]^3*II[2]^2*
         II[4]^3*II[5])/154742504910672534362390528 - 
       (47114730894811631558021194732014916506287109375*II[2]^3*II[4]^3*
         II[5])/1237940039285380274899124224 + 
       (127740497957553850315171924213112103578337890625*II[1]^4*II[3]*
         II[4]^3*II[5])/618970019642690137449562112 - 
       (509326605829477048798856185593846164689088671875*II[1]*II[2]*II[3]*
         II[4]^3*II[5])/1237940039285380274899124224 - 
       (1092517337405799057837455640907131221958308203125*II[1]^2*II[4]^4*
         II[5])/9903520314283042199192993792 - 
       (139101091891127246813635828125*II[1]^21*II[5]^2)/
        147573952589676412928 + (732088591599506058174799870453125*II[1]^18*
         II[2]*II[5]^2)/1180591620717411303424 - 
       (148126554329696706737835066126796875*II[1]^15*II[2]^2*II[5]^2)/
        1180591620717411303424 + (357144464009564987462724450805575328125*
         II[1]^12*II[2]^3*II[5]^2)/37778931862957161709568 - 
       (78164426256276425386481070267684280078125*II[1]^9*II[2]^4*II[5]^2)/
        302231454903657293676544 + 
       (2615107603377415546495943280434230213359375*II[1]^6*II[2]^5*II[5]^2)/
        1208925819614629174706176 - 
       (17371653774114505210262338997462511077578125*II[1]^3*II[2]^6*II[5]^2)/
        4835703278458516698824704 + 
       (158343335427525750809765634975009101124609375*II[2]^7*II[5]^2)/
        618970019642690137449562112 - (534574187072344994076755903477953125*
         II[1]^16*II[3]*II[5]^2)/18889465931478580854784 + 
       (297288862857017063645783055103996903125*II[1]^13*II[2]*II[3]*II[5]^2)/
        37778931862957161709568 - (169105983923580779385826145435281804453125*
         II[1]^10*II[2]^2*II[3]*II[5]^2)/302231454903657293676544 + 
       (6733515810023894916956505595971712184296875*II[1]^7*II[2]^3*II[3]*
         II[5]^2)/604462909807314587353088 - 
       (939122396403391374097281157898112841780078125*II[1]^4*II[2]^4*II[3]*
         II[5]^2)/19342813113834066795298816 + 
       (11982238469343567122555206348854233462286328125*II[1]*II[2]^5*II[3]*
         II[5]^2)/618970019642690137449562112 - 
       (55438505737449936007303151743689216140625*II[1]^11*II[3]^2*II[5]^2)/
        604462909807314587353088 + 
       (72824716170502033599224469729963282301734375*II[1]^8*II[2]*II[3]^2*
         II[5]^2)/9671406556917033397649408 - 
       (2030909453237484067103476861048544367897890625*II[1]^5*II[2]^2*
         II[3]^2*II[5]^2)/19342813113834066795298816 + 
       (215897903707875169359664088272901709921202734375*II[1]^2*II[2]^3*
         II[3]^2*II[5]^2)/1237940039285380274899124224 - 
       (813382488616886103799262824770775878036984375*II[1]^6*II[3]^3*
         II[5]^2)/38685626227668133590597632 + 
       (259352782906859825272976152373481162894527296875*II[1]^3*II[2]*
         II[3]^3*II[5]^2)/1237940039285380274899124224 - 
       (1034260007483230265939017003930060763330276015625*II[2]^2*II[3]^3*
         II[5]^2)/19807040628566084398385987584 - 
       (3726902345645858213643992270448373625999495484375*II[1]*II[3]^4*
         II[5]^2)/79228162514264337593543950336 + 
       (91200613039767728974276801800626953125*II[1]^14*II[4]*II[5]^2)/
        75557863725914323419136 - (32999419915984552185982029429331496015625*
         II[1]^11*II[2]*II[4]*II[5]^2)/151115727451828646838272 + 
       (43348317845901018924156839129843015756484375*II[1]^8*II[2]^2*II[4]*
         II[5]^2)/4835703278458516698824704 - 
       (402959982029770057265868800685945975957421875*II[1]^5*II[2]^3*II[4]*
         II[5]^2)/4835703278458516698824704 + 
       (128511057171701733338552927154106861505640234375*II[1]^2*II[2]^4*
         II[4]*II[5]^2)/1237940039285380274899124224 + 
       (17365380579415759432880924015319633884765625*II[1]^9*II[3]*II[4]*
         II[5]^2)/4835703278458516698824704 - 
       (1452475817031022144311558957463411746902578125*II[1]^6*II[2]*II[3]*
         II[4]*II[5]^2)/9671406556917033397649408 + 
       (463131570710254029502812574541299913944235390625*II[1]^3*II[2]^2*
         II[3]*II[4]*II[5]^2)/618970019642690137449562112 - 
       (615632504735960202146638259999719830942875390625*II[2]^3*II[3]*II[4]*
         II[5]^2)/4951760157141521099596496896 + 
       (1669142614559369142729332462656369955800833984375*II[1]^4*II[3]^2*
         II[4]*II[5]^2)/4951760157141521099596496896 - 
       (6655201245596297878928558302564433270376366328125*II[1]*II[2]*II[3]^2*
         II[4]*II[5]^2)/9903520314283042199192993792 - 
       (445228777352523923636025518464598926375078125*II[1]^7*II[4]^2*
         II[5]^2)/19342813113834066795298816 + 
       (993541103226753197603887675907680841705021484375*II[1]^4*II[2]*
         II[4]^2*II[5]^2)/2475880078570760549798248448 - 
       (3961440340238002889194082152975887546379320703125*II[1]*II[2]^2*
         II[4]^2*II[5]^2)/9903520314283042199192993792 - 
       (14275560532669969973760078151752309661703414296875*II[1]^2*II[3]*
         II[4]^2*II[5]^2)/19807040628566084398385987584 + 
       (27137874988810811665554736819636187202416853515625*II[4]^3*II[5]^2)/
        316912650057057350374175801344 - 
       (34284672355181466911837384223393957421875*II[1]^12*II[5]^3)/
        2417851639229258349412352 + 
       (15007228479366979364741528499856058265234375*II[1]^9*II[2]*II[5]^3)/
        9671406556917033397649408 - 
       (1255232278618678151753943504750415630238671875*II[1]^6*II[2]^2*
         II[5]^3)/38685626227668133590597632 + 
       (133412856553583233079258605610129010909795703125*II[1]^3*II[2]^3*
         II[5]^3)/1237940039285380274899124224 - 
       (532029449282072598064570156507933830256130859375*II[2]^4*II[5]^3)/
        39614081257132168796771975168 - 
       (646406296847982788552314948584006260691796875*II[1]^7*II[3]*II[5]^3)/
        38685626227668133590597632 + 
       (1442474584764435316705614778971683052854178515625*II[1]^4*II[2]*II[3]*
         II[5]^3)/4951760157141521099596496896 - 
       (5751424722792876724599175169120311149823407421875*II[1]*II[2]^2*II[3]*
         II[5]^3)/19807040628566084398385987584 - 
       (20725999950376135182806683849323304433149855078125*II[1]^2*II[3]^2*
         II[5]^3)/79228162514264337593543950336 + 
       (618938151354385446644977596017239576691813671875*II[1]^5*II[4]*
         II[5]^3)/4951760157141521099596496896 - 
       (12336942846790762943400559755510912163031951953125*II[1]^2*II[2]*
         II[4]*II[5]^3)/19807040628566084398385987584 + 
       (118200526120378969268516152765168214850294195703125*II[3]*II[4]*
         II[5]^3)/633825300114114700748351602688 - 
       (38422490711682855489181366223191579595323020703125*II[1]^3*II[5]^4)/
        316912650057057350374175801344 + 
       (306446585686645643396409204980161672526811087890625*II[2]*II[5]^4)/
        5070602400912917605986812821504 + (5618462657406724125*II[1]^28*
         II[6])/36028797018963968 - (17950988190414483579375*II[1]^25*II[2]*
         II[6])/72057594037927936 + (324802904839983416161940625*II[1]^22*
         II[2]^2*II[6])/2305843009213693952 - 
       (164744982544576570510514765625*II[1]^19*II[2]^3*II[6])/
        4611686018427387904 + (1265678043879590609448441026390625*II[1]^16*
         II[2]^4*II[6])/295147905179352825856 - 
       (35192369283797229373144103275321875*II[1]^13*II[2]^5*II[6])/
        147573952589676412928 + (26690641808233884069500962037941078125*
         II[1]^10*II[2]^6*II[6])/4722366482869645213696 - 
       (227735167867020527650452080745977671875*II[1]^7*II[2]^7*II[6])/
        4722366482869645213696 + (63523920197493939953961346376050126171875*
         II[1]^4*II[2]^8*II[6])/604462909807314587353088 - 
       (28142232964544086135982554401981196171875*II[1]*II[2]^9*II[6])/
        1208925819614629174706176 + (51082191619430037702260625*II[1]^23*
         II[3]*II[6])/2305843009213693952 - (357102227426230680644165540625*
         II[1]^20*II[2]*II[3]*II[6])/18446744073709551616 + 
       (806242982142828497458762799353125*II[1]^17*II[2]^2*II[3]*II[6])/
        147573952589676412928 - (90686834117708762846097285960234375*II[1]^14*
         II[2]^3*II[3]*II[6])/147573952589676412928 + 
       (131251704305547081658804375097208459375*II[1]^11*II[2]^4*II[3]*II[6])/
        4722366482869645213696 - (17241155425103791570900310624451392390625*
         II[1]^8*II[2]^5*II[3]*II[6])/37778931862957161709568 + 
       (320540769679717183507110727166098943859375*II[1]^5*II[2]^6*II[3]*
         II[6])/151115727451828646838272 - 
       (912729479809033451677550599239219094078125*II[1]^2*II[2]^7*II[3]*
         II[6])/604462909807314587353088 + (323440727519245860312362515816875*
         II[1]^18*II[3]^2*II[6])/590295810358705651712 - 
       (65443870931933722407423069353653125*II[1]^15*II[2]*II[3]^2*II[6])/
        295147905179352825856 + (473373567550093424960864658160621625625*
         II[1]^12*II[2]^2*II[3]^2*II[6])/18889465931478580854784 - 
       (34534215022124159478522660942814943671875*II[1]^9*II[2]^3*II[3]^2*
         II[6])/37778931862957161709568 + 
       (5776981842287095204959158062669310567953125*II[1]^6*II[2]^4*II[3]^2*
         II[6])/604462909807314587353088 - 
       (23025256972298072532145144936226582893265625*II[1]^3*II[2]^5*II[3]^2*
         II[6])/1208925819614629174706176 + 
       (489711509996361214279896593402541564119484375*II[2]^6*II[3]^2*II[6])/
        309485009821345068724781056 + (43781992379275503905311568479589543625*
         II[1]^13*II[3]^3*II[6])/18889465931478580854784 - 
       (24904495406384415208169241244080235565625*II[1]^10*II[2]*II[3]^3*
         II[6])/75557863725914323419136 + 
       (2974973181967892657924781757967514523753125*II[1]^7*II[2]^2*II[3]^3*
         II[6])/302231454903657293676544 - 
       (138306578252158805800115285028000976413515625*II[1]^4*II[2]^3*II[3]^3*
         II[6])/2417851639229258349412352 + 
       (8823259958075009114329037743396078810338703125*II[1]*II[2]^4*II[3]^3*
         II[6])/309485009821345068724781056 + 
       (10725027484859571689914514169082802940331875*II[1]^8*II[3]^4*II[6])/
        9671406556917033397649408 - 
       (299096274805214596175163164654144931601753125*II[1]^5*II[2]*II[3]^4*
         II[6])/9671406556917033397649408 + 
       (95387323110241721173638281872354337614307915625*II[1]^2*II[2]^2*
         II[3]^4*II[6])/1237940039285380274899124224 + 
       (22917276016458986920938946653285007106854982625*II[1]^3*II[3]^5*
         II[6])/1237940039285380274899124224 - 
       (91390745992263016395830442344874744912237706875*II[2]*II[3]^5*II[6])/
        9903520314283042199192993792 - (36581797927395328723287046875*
         II[1]^21*II[4]*II[6])/18446744073709551616 + 
       (192529824703480144265075362546875*II[1]^18*II[2]*II[4]*II[6])/
        147573952589676412928 - (38955362598080887906148533285078125*II[1]^15*
         II[2]^2*II[4]*II[6])/147573952589676412928 + 
       (93924358267785584670566999234217421875*II[1]^12*II[2]^3*II[4]*II[6])/
        4722366482869645213696 - (20556229215931387646293352642523029296875*
         II[1]^9*II[2]^4*II[4]*II[6])/37778931862957161709568 + 
       (687739340809945243354351270603135627265625*II[1]^6*II[2]^5*II[4]*
         II[6])/151115727451828646838272 - 
       (4568519348113492460898602404531240893046875*II[1]^3*II[2]^6*II[4]*
         II[6])/604462909807314587353088 + 
       (41642240863427535557386299163193322669140625*II[2]^7*II[4]*II[6])/
        77371252455336267181195264 - (140586079821185605248241673870671875*
         II[1]^16*II[3]*II[4]*II[6])/2361183241434822606848 + 
       (78183112548279620643338964862046446875*II[1]^13*II[2]*II[3]*II[4]*
         II[6])/4722366482869645213696 - 
       (44472678203810653448038766766329989921875*II[1]^10*II[2]^2*II[3]*
         II[4]*II[6])/37778931862957161709568 + 
       (1770827220888242679695707156782709988203125*II[1]^7*II[2]^3*II[3]*
         II[4]*II[6])/75557863725914323419136 - 
       (246976994603534963459556341785908441638671875*II[1]^4*II[2]^4*II[3]*
         II[4]*II[6])/2417851639229258349412352 + 
       (3151173108750879626346014636440887933979921875*II[1]*II[2]^5*II[3]*
         II[4]*II[6])/77371252455336267181195264 - 
       (14579607273570919843316321933907601734375*II[1]^11*II[3]^2*II[4]*
         II[6])/75557863725914323419136 + 
       (19151954723212274228655274385058044627765625*II[1]^8*II[2]*II[3]^2*
         II[4]*II[6])/1208925819614629174706176 - 
       (534102812697873607703510710093673877317109375*II[1]^5*II[2]^2*II[3]^2*
         II[4]*II[6])/2417851639229258349412352 + 
       (56778344910085946448390996212047891004246015625*II[1]^2*II[2]^3*
         II[3]^2*II[4]*II[6])/154742504910672534362390528 - 
       (213909032039006270756734829277849127687640625*II[1]^6*II[3]^3*II[4]*
         II[6])/4835703278458516698824704 + 
       (68206413836410203022728642060981584008255453125*II[1]^3*II[2]*II[3]^3*
         II[4]*II[6])/154742504910672534362390528 - 
       (271996950332176937043461660250020696489923359375*II[2]^2*II[3]^3*
         II[4]*II[6])/2475880078570760549798248448 - 
       (980126916920807281094740635926668457918082140625*II[1]*II[3]^4*II[4]*
         II[6])/9903520314283042199192993792 + 
       (23984577780717894779675133867891796875*II[1]^14*II[4]^2*II[6])/
        18889465931478580854784 - (8678419024451631268805639271853213359375*
         II[1]^11*II[2]*II[4]^2*II[6])/37778931862957161709568 + 
       (11400044717417665879664208495282041531015625*II[1]^8*II[2]^2*II[4]^2*
         II[6])/1208925819614629174706176 - 
       (105973242421427965419340792027115006272265625*II[1]^5*II[2]^3*II[4]^2*
         II[6])/1208925819614629174706176 + 
       (33796739124293838234913155798133150893753515625*II[1]^2*II[2]^4*
         II[4]^2*II[6])/309485009821345068724781056 + 
       (4566869611387760299520095890114916852734375*II[1]^9*II[3]*II[4]^2*
         II[6])/1208925819614629174706176 - 
       (381982278275830294872073444314244074573984375*II[1]^6*II[2]*II[3]*
         II[4]^2*II[6])/2417851639229258349412352 + 
       (121797588673657115247057757776545733222470859375*II[1]^3*II[2]^2*
         II[3]*II[4]^2*II[6])/154742504910672534362390528 - 
       (161903353706944595181985407087548665458221484375*II[2]^3*II[3]*
         II[4]^2*II[6])/1237940039285380274899124224 + 
       (438962831635359223193566650543065308695134765625*II[1]^4*II[3]^2*
         II[4]^2*II[6])/1237940039285380274899124224 - 
       (1750231498846789525228508194683363901343643046875*II[1]*II[2]*II[3]^2*
         II[4]^2*II[6])/2475880078570760549798248448 - 
       (39029795634973163313313245791169551838515625*II[1]^7*II[4]^3*II[6])/
        2417851639229258349412352 + 
       (87096135911721661760533798088924600150232421875*II[1]^4*II[2]*II[4]^3*
         II[6])/309485009821345068724781056 - 
       (347269121227038182182687392966379365796325390625*II[1]*II[2]^2*
         II[4]^3*II[6])/1237940039285380274899124224 - 
       (1251429009858234472141188243193095553414929609375*II[1]^2*II[3]*
         II[4]^3*II[6])/2475880078570760549798248448 + 
       (7136908689945706750470553684654759631040146484375*II[4]^4*II[6])/
        158456325028528675187087900672 + (94881526147576765547283379921875*
         II[1]^19*II[5]*II[6])/590295810358705651712 - 
       (364490137438090068695017478610234375*II[1]^16*II[2]*II[5]*II[6])/
        4722366482869645213696 + (202699606660992849215915379515227359375*
         II[1]^13*II[2]^2*II[5]*II[6])/18889465931478580854784 - 
       (38433503843685066853167156344935018828125*II[1]^10*II[2]^3*II[5]*
         II[6])/75557863725914323419136 + 
       (4591059710765453810701252855326297155390625*II[1]^7*II[2]^4*II[5]*
         II[6])/604462909807314587353088 - 
       (128062654353507561781744200083327022526171875*II[1]^4*II[2]^5*II[5]*
         II[6])/4835703278458516698824704 + 
       (2723243787275277101972421106351263998717578125*II[1]*II[2]^6*II[5]*
         II[6])/309485009821345068724781056 + 
       (104466212300187136094090909897117109375*II[1]^14*II[3]*II[5]*II[6])/
        37778931862957161709568 - (37799345825094699689396554928730475546875*
         II[1]^11*II[2]*II[3]*II[5]*II[6])/75557863725914323419136 + 
       (49653535020287320664844617864934592785703125*II[1]^8*II[2]^2*II[3]*
         II[5]*II[6])/2417851639229258349412352 - 
       (461572381644556311210781687983729752846953125*II[1]^5*II[2]^3*II[3]*
         II[5]*II[6])/2417851639229258349412352 + 
       (147203581887163185328690275132166721884054453125*II[1]^2*II[2]^4*
         II[3]*II[5]*II[6])/618970019642690137449562112 + 
       (19891257587518964002715565241577553183046875*II[1]^9*II[3]^2*II[5]*
         II[6])/4835703278458516698824704 - 
       (1663745190154597593909288843034150947270234375*II[1]^6*II[2]*II[3]^2*
         II[5]*II[6])/9671406556917033397649408 + 
       (530496193469298040775543305361712055763157421875*II[1]^3*II[2]^2*
         II[3]^2*II[5]*II[6])/618970019642690137449562112 - 
       (705179075820579339459300524114104014245221171875*II[2]^3*II[3]^2*
         II[5]*II[6])/4951760157141521099596496896 + 
       (637309041245402650006370789290219583669175234375*II[1]^4*II[3]^3*
         II[5]*II[6])/2475880078570760549798248448 - 
       (2541076943160172380913941296418750086500753828125*II[1]*II[2]*II[3]^3*
         II[5]*II[6])/4951760157141521099596496896 - 
       (27049271316169382958651764394199830609375*II[1]^12*II[4]*II[5]*II[6])/
        302231454903657293676544 + 
       (11840118689179404699043069512229713816796875*II[1]^9*II[2]*II[4]*
         II[5]*II[6])/1208925819614629174706176 - 
       (990329367250702511402911343586755675062734375*II[1]^6*II[2]^2*II[4]*
         II[5]*II[6])/4835703278458516698824704 + 
       (105257546157948898190320268794924514375431640625*II[1]^3*II[2]^3*
         II[4]*II[5]*II[6])/154742504910672534362390528 - 
       (419750507561401194786150266572174030337054296875*II[2]^4*II[4]*II[5]*
         II[6])/4951760157141521099596496896 - 
       (509989386407622189882007522717851452850234375*II[1]^7*II[3]*II[4]*
         II[5]*II[6])/4835703278458516698824704 + 
       (1138056250205647646792460311447527974129083203125*II[1]^4*II[2]*II[3]*
         II[4]*II[5]*II[6])/618970019642690137449562112 - 
       (4537650031241656603429167765296210941016477109375*II[1]*II[2]^2*II[3]*
         II[4]*II[5]*II[6])/2475880078570760549798248448 - 
       (16352006482170587159144991279653642637120740390625*II[1]^2*II[3]^2*
         II[4]*II[5]*II[6])/9903520314283042199192993792 + 
       (488318088600617478319266515127263443473390234375*II[1]^5*II[4]^2*
         II[5]*II[6])/1237940039285380274899124224 - 
       (9733367262840792331299007981158269412396247265625*II[1]^2*II[2]*
         II[4]^2*II[5]*II[6])/4951760157141521099596496896 + 
       (93255609996072536745316704015592404919583637890625*II[3]*II[4]^2*
         II[5]*II[6])/158456325028528675187087900672 + 
       (22137122901624078905136604583389209206953125*II[1]^10*II[5]^2*II[6])/
        19342813113834066795298816 - 
       (1322202144211988544940370202386121736405546875*II[1]^7*II[2]*II[5]^2*
         II[6])/19342813113834066795298816 + 
       (2950527814076348544556113503104728917208087890625*II[1]^4*II[2]^2*
         II[5]^2*II[6])/4951760157141521099596496896 - 
       (3921437051459865953088421296161546889697156640625*II[1]*II[2]^3*
         II[5]^2*II[6])/9903520314283042199192993792 + 
       (2126896727496532754927335387335239784761519296875*II[1]^5*II[3]*
         II[5]^2*II[6])/4951760157141521099596496896 - 
       (42394223825000676362742048782508127723373965078125*II[1]^2*II[2]*
         II[3]*II[5]^2*II[6])/19807040628566084398385987584 + 
       (406180003775335857357858390674147721488057447578125*II[3]^2*II[5]^2*
         II[6])/1267650600228229401496703205376 - 
       (30313848255554800051557797478652002762075678515625*II[1]^3*II[4]*
         II[5]^2*II[6])/19807040628566084398385987584 + 
       (241774416899199643299541842249994779062702736328125*II[2]*II[4]*
         II[5]^2*II[6])/316912650057057350374175801344 + 
       (752909437725763987695912883830784963375506720703125*II[1]*II[5]^3*
         II[6])/1267650600228229401496703205376 - 
       (52769334666280739347408312541671875*II[1]^17*II[6]^2)/
        9444732965739290427392 + (71228045491637451439930300820380078125*
         II[1]^14*II[2]*II[6]^2)/37778931862957161709568 - 
       (25772531373241918067648709799907862515625*II[1]^11*II[2]^2*II[6]^2)/
        151115727451828646838272 + 
       (11284967255906324265118786787470025468203125*II[1]^8*II[2]^3*II[6]^2)/
        2417851639229258349412352 - 
       (314709845539342567742647940450305725133359375*II[1]^5*II[2]^4*
         II[6]^2)/9671406556917033397649408 + 
       (20073279389772558206023222114388318689647421875*II[1]^2*II[2]^5*
         II[6]^2)/618970019642690137449562112 - 
       (30983721070891205579453005294243867528125*II[1]^12*II[3]*II[6]^2)/
        604462909807314587353088 + 
       (13562320174492958923883386217156563081640625*II[1]^9*II[2]*II[3]*
         II[6]^2)/2417851639229258349412352 - 
       (1134377388001007705956557511442387773989140625*II[1]^6*II[2]^2*II[3]*
         II[6]^2)/9671406556917033397649408 + 
       (120567741725777848900423585339007108695111171875*II[1]^3*II[2]^3*
         II[3]*II[6]^2)/309485009821345068724781056 - 
       (480805143980650527070610757278382152799695390625*II[2]^4*II[3]*
         II[6]^2)/9903520314283042199192993792 - 
       (584169729193331953757359700091568528203703125*II[1]^7*II[3]^2*
         II[6]^2)/19342813113834066795298816 + 
       (1303591793554002748263821554951005351216605859375*II[1]^4*II[2]*
         II[3]^2*II[6]^2)/2475880078570760549798248448 - 
       (5197672068287395285316092894277272405014336328125*II[1]*II[2]^2*
         II[3]^2*II[6]^2)/9903520314283042199192993792 - 
       (6243493682573030716665086931142734129822225890625*II[1]^2*II[3]^3*
         II[6]^2)/19807040628566084398385987584 + 
       (5821775900003253241064936624026789135546875*II[1]^10*II[4]*II[6]^2)/
        4835703278458516698824704 - 
       (347721994473363745344578426524319128078828125*II[1]^7*II[2]*II[4]*
         II[6]^2)/4835703278458516698824704 + 
       (775950498746177375939358971156108593169443359375*II[1]^4*II[2]^2*
         II[4]*II[6]^2)/1237940039285380274899124224 - 
       (1031287018271593174976182275304890900480502734375*II[1]*II[2]^3*II[4]*
         II[6]^2)/2475880078570760549798248448 + 
       (559346219199213866958745431674636952527089453125*II[1]^5*II[3]*II[4]*
         II[6]^2)/1237940039285380274899124224 - 
       (11149130310972914329843581280305040737664056796875*II[1]^2*II[2]*
         II[3]*II[4]*II[6]^2)/4951760157141521099596496896 + 
       (106820066045451483991791774831451422859641882421875*II[3]^2*II[4]*
         II[6]^2)/316912650057057350374175801344 - 
       (7972148421759631187094910099782241511179318359375*II[1]^3*II[4]^2*
         II[6]^2)/9903520314283042199192993792 + 
       (63583531787972158545212857631805644342065763671875*II[2]*II[4]^2*
         II[6]^2)/158456325028528675187087900672 - 
       (3250006342874082760135502772340067528973984375*II[1]^8*II[5]*II[6]^2)/
        154742504910672534362390528 + 
       (1450163256436181054611544932150279755148269140625*II[1]^5*II[2]*II[5]*
         II[6]^2)/2475880078570760549798248448 - 
       (28905243536080112815301301752584199015333555859375*II[1]^2*II[2]^2*
         II[5]*II[6]^2)/19807040628566084398385987584 - 
       (34723137236695430074353702022810495832690838046875*II[1]^3*II[3]*
         II[5]*II[6]^2)/19807040628566084398385987584 + 
       (276941614438379742978318531297575706395549602734375*II[2]*II[3]*II[5]*
         II[6]^2)/316912650057057350374175801344 + 
       (594016213037392220180473432046453625262230387890625*II[1]*II[4]*II[5]*
         II[6]^2)/316912650057057350374175801344 + 
       (395996761605690526633345587479267699335221328125*II[1]^6*II[6]^3)/
        4951760157141521099596496896 - 
       (7891649747392941033595082449633115424087901171875*II[1]^3*II[2]*
         II[6]^3)/9903520314283042199192993792 + 
       (62941436080041131055355865515295367637495852734375*II[2]^2*II[6]^3)/
        316912650057057350374175801344 + 
       (226806199612812035849062049818488695454558024140625*II[1]*II[3]*
         II[6]^3)/316912650057057350374175801344 - 
       (7059814423749141429375*II[1]^26*II[7])/288230376151711744 + 
       (72045406194359988286771875*II[1]^23*II[2]*II[7])/
        2305843009213693952 - (503629106553083014634927671875*II[1]^20*
         II[2]^2*II[7])/36893488147419103232 + 
       (379013017616086362815804576203125*II[1]^17*II[2]^3*II[7])/
        147573952589676412928 - (127893693976029296679406516301953125*
         II[1]^14*II[2]^4*II[7])/590295810358705651712 + 
       (37020078726701301355713120473081765625*II[1]^11*II[2]^5*II[7])/
        4722366482869645213696 - (8104869870516937687842748174028445140625*
         II[1]^8*II[2]^6*II[7])/75557863725914323419136 + 
       (64578102132088627925688671167600930546875*II[1]^5*II[2]^7*II[7])/
        151115727451828646838272 - 
       (1287186719288610620557314180870285343359375*II[1]^2*II[2]^8*II[7])/
        4835703278458516698824704 - (86671055546344518797638715625*II[1]^21*
         II[3]*II[7])/36893488147419103232 + 
       (456148331180639337933592014740625*II[1]^18*II[2]*II[3]*II[7])/
        295147905179352825856 - (92294312610427205826332732181609375*II[1]^15*
         II[2]^2*II[3]*II[7])/295147905179352825856 + 
       (222528560809718264368723457958046715625*II[1]^12*II[2]^3*II[3]*II[7])/
        9444732965739290427392 - (48702460014515779574440904752730684765625*
         II[1]^9*II[2]^4*II[3]*II[7])/75557863725914323419136 + 
       (1629413378139140775297615839278792900921875*II[1]^6*II[2]^5*II[3]*
         II[7])/302231454903657293676544 - 
       (10823877266214517938829193382625914514265625*II[1]^3*II[2]^6*II[3]*
         II[7])/1208925819614629174706176 + 
       (98660081976020143945318744279133517668671875*II[2]^7*II[3]*II[7])/
        154742504910672534362390528 - (333081167027358611379183021471740625*
         II[1]^16*II[3]^2*II[7])/9444732965739290427392 + 
       (185233917088522696746131186338817510625*II[1]^13*II[2]*II[3]^2*II[7])/
        18889465931478580854784 - (105366061436582621534062106112969775640625*
         II[1]^10*II[2]^2*II[3]^2*II[7])/151115727451828646838272 + 
       (4195498857209044083952841435354905632609375*II[1]^7*II[2]^3*II[3]^2*
         II[7])/302231454903657293676544 - 
       (585145536413271049858384921637605102597265625*II[1]^4*II[2]^4*II[3]^2*
         II[7])/9671406556917033397649408 + 
       (7465856606004721138907297567209652050536515625*II[1]*II[2]^5*II[3]^2*
         II[7])/309485009821345068724781056 - 
       (11514154494864688738037810980160909259375*II[1]^11*II[3]^3*II[7])/
        151115727451828646838272 + 
       (15125135683902705482360972582068976797565625*II[1]^8*II[2]*II[3]^3*
         II[7])/2417851639229258349412352 - 
       (421804307644625603995763857369804203612609375*II[1]^5*II[2]^2*II[3]^3*
         II[7])/4835703278458516698824704 + 
       (44840336143579692312775491556413494055872765625*II[1]^2*II[2]^3*
         II[3]^3*II[7])/309485009821345068724781056 - 
       (506799909974204632240124652639277982332846875*II[1]^6*II[3]^4*II[7])/
        38685626227668133590597632 + 
       (161596743607077593049939854278958413745195409375*II[1]^3*II[2]*
         II[3]^4*II[7])/1237940039285380274899124224 - 
       (644423566549414379441700120724721510245694953125*II[2]^2*II[3]^4*
         II[7])/19807040628566084398385987584 - 
       (464429388766906659116692061830953619194302589375*II[1]*II[3]^5*II[7])/
        19807040628566084398385987584 + (51611393463726458177138526328125*
         II[1]^19*II[4]*II[7])/295147905179352825856 - 
       (198266632925559717954344889119765625*II[1]^16*II[2]*II[4]*II[7])/
        2361183241434822606848 + (110259680452284485997914394496907390625*
         II[1]^13*II[2]^2*II[4]*II[7])/9444732965739290427392 - 
       (20906137046246768235724820918366761171875*II[1]^10*II[2]^3*II[4]*
         II[7])/37778931862957161709568 + 
       (2497334695822384134055249394063614018359375*II[1]^7*II[2]^4*II[4]*
         II[7])/302231454903657293676544 - 
       (69660455076175654632558775216983629783203125*II[1]^4*II[2]^5*II[4]*
         II[7])/2417851639229258349412352 + 
       (1481324919737779445913882719909582160863671875*II[1]*II[2]^6*II[4]*
         II[7])/154742504910672534362390528 + 
       (56825030273418813462784929662476640625*II[1]^14*II[3]*II[4]*II[7])/
        18889465931478580854784 - (20561183026640392578401094286530206953125*
         II[1]^11*II[2]*II[3]*II[4]*II[7])/37778931862957161709568 + 
       (27009340714414922561395631772591138558046875*II[1]^8*II[2]^2*II[3]*
         II[4]*II[7])/1208925819614629174706176 - 
       (251075087745232020639937030609439627943984375*II[1]^5*II[2]^3*II[3]*
         II[4]*II[7])/1208925819614629174706176 + 
       (80072278220859654769307319299972627923941796875*II[1]^2*II[2]^4*II[3]*
         II[4]*II[7])/309485009821345068724781056 + 
       (10819969901808354636065279463672191498203125*II[1]^9*II[3]^2*II[4]*
         II[7])/2417851639229258349412352 - 
       (905004256267954460891176023155348918996015625*II[1]^6*II[2]*II[3]^2*
         II[4]*II[7])/4835703278458516698824704 + 
       (288566611433306485848563826112440021350691328125*II[1]^3*II[2]^2*
         II[3]^2*II[4]*II[7])/309485009821345068724781056 - 
       (383586420842619542783007177148092618424858828125*II[2]^3*II[3]^2*
         II[4]*II[7])/2475880078570760549798248448 + 
       (346668105867124420883178177651241595604993515625*II[1]^4*II[3]^3*
         II[4]*II[7])/1237940039285380274899124224 - 
       (1382234163454929338093083579376375150508188671875*II[1]*II[2]*II[3]^3*
         II[4]*II[7])/2475880078570760549798248448 - 
       (14713614984730573806349120265822487890625*II[1]^12*II[4]^2*II[7])/
        302231454903657293676544 + 
       (6440504192655339543210979931246431939453125*II[1]^9*II[2]*II[4]^2*
         II[7])/1208925819614629174706176 - 
       (538695647554211323611497930629330220605078125*II[1]^6*II[2]^2*II[4]^2*
         II[7])/4835703278458516698824704 + 
       (57255478546267397618753859486228285880899609375*II[1]^3*II[2]^3*
         II[4]^2*II[7])/154742504910672534362390528 - 
       (228325825831285346262574110985421450959658203125*II[2]^4*II[4]^2*
         II[7])/4951760157141521099596496896 - 
       (277411810795939264101375823166388220034765625*II[1]^7*II[3]*II[4]^2*
         II[7])/4835703278458516698824704 + 
       (619052577508665207037308840762044787168498046875*II[1]^4*II[2]*II[3]*
         II[4]^2*II[7])/618970019642690137449562112 - 
       (2468282163602333748068699041912080648384912890625*II[1]*II[2]^2*II[3]*
         II[4]^2*II[7])/2475880078570760549798248448 - 
       (8894772773004695899784963102707288506350762109375*II[1]^2*II[3]^2*
         II[4]^2*II[7])/9903520314283042199192993792 + 
       (88541192214980399105828353533436106671501171875*II[1]^5*II[4]^3*
         II[7])/618970019642690137449562112 - 
       (1764841320163538400641036928731264881963817578125*II[1]^2*II[2]*
         II[4]^3*II[7])/2475880078570760549798248448 + 
       (16908984249805471269093000239656801715958101953125*II[3]*II[4]^3*
         II[7])/79228162514264337593543950336 - 
       (109146831179276919508856227023046875*II[1]^17*II[5]*II[7])/
        9444732965739290427392 + (147326385713682023126003466355067578125*
         II[1]^14*II[2]*II[5]*II[7])/37778931862957161709568 - 
       (53307287246276495646784500695844845390625*II[1]^11*II[2]^2*II[5]*
         II[7])/151115727451828646838272 + 
       (23341556226318843488438825175056021606953125*II[1]^8*II[2]^3*II[5]*
         II[7])/2417851639229258349412352 - 
       (650938313236330585128197084781864526252734375*II[1]^5*II[2]^4*II[5]*
         II[7])/9671406556917033397649408 + 
       (41519090710021945380276535020934070574582421875*II[1]^2*II[2]^5*II[5]*
         II[7])/618970019642690137449562112 - 
       (64085987365541011195459243604765348203125*II[1]^12*II[3]*II[5]*II[7])/
        604462909807314587353088 + 
       (28051978512486818539345448150318730575390625*II[1]^9*II[2]*II[3]*
         II[5]*II[7])/2417851639229258349412352 - 
       (2346319042905858773317140906834848570554453125*II[1]^6*II[2]^2*II[3]*
         II[5]*II[7])/9671406556917033397649408 + 
       (249379431650580267603958208127184360570381171875*II[1]^3*II[2]^3*
         II[3]*II[5]*II[7])/309485009821345068724781056 - 
       (994485853443494846622955132337808988908397265625*II[2]^4*II[3]*II[5]*
         II[7])/9903520314283042199192993792 - 
       (1208282688398847285190199131693345311463828125*II[1]^7*II[3]^2*II[5]*
         II[7])/19342813113834066795298816 + 
       (2696318069337225932796275884342165410303005859375*II[1]^4*II[2]*
         II[3]^2*II[5]*II[7])/2475880078570760549798248448 - 
       (10750740518390826397867029910636599297081128203125*II[1]*II[2]^2*
         II[3]^2*II[5]*II[7])/9903520314283042199192993792 - 
       (12913892917672651664683640842868647792576829765625*II[1]^2*II[3]^3*
         II[5]*II[7])/19807040628566084398385987584 + 
       (12041621964449978423135891037355045371796875*II[1]^10*II[4]*II[5]*
         II[7])/4835703278458516698824704 - 
       (719219852228130735059241379424764696969453125*II[1]^7*II[2]*II[4]*
         II[5]*II[7])/4835703278458516698824704 + 
       (1604957442231827503520687720383881290643568359375*II[1]^4*II[2]^2*
         II[4]*II[5]*II[7])/1237940039285380274899124224 - 
       (2133089388440173608057513433047269047402093359375*II[1]*II[2]^3*II[4]*
         II[5]*II[7])/2475880078570760549798248448 + 
       (1156938334064047660748955878723213777166754453125*II[1]^5*II[3]*II[4]*
         II[5]*II[7])/1237940039285380274899124224 - 
       (23060594321330491128012296796255425149471347421875*II[1]^2*II[2]*
         II[3]*II[4]*II[5]*II[7])/4951760157141521099596496896 + 
       (220944068246206240802609133249853425038166856171875*II[3]^2*II[4]*
         II[5]*II[7])/316912650057057350374175801344 - 
       (16489401011728023210521370182766236998550133984375*II[1]^3*II[4]^2*
         II[5]*II[7])/9903520314283042199192993792 + 
       (131514655502504939650249380332373107737472232421875*II[2]*II[4]^2*
         II[5]*II[7])/158456325028528675187087900672 - 
       (6722235346604216758566313476606573115723359375*II[1]^8*II[5]^2*II[7])/
        309485009821345068724781056 + 
       (2999482975757990983782623294615823338992569140625*II[1]^5*II[2]*
         II[5]^2*II[7])/4951760157141521099596496896 - 
       (59786913988421572512550969209439242312164996484375*II[1]^2*II[2]^2*
         II[5]^2*II[7])/39614081257132168796771975168 - 
       (71820506090789354724092324781387495202693118671875*II[1]^3*II[3]*
         II[5]^2*II[7])/39614081257132168796771975168 + 
       (572819407683055863317057304110580851603643296484375*II[2]*II[3]*
         II[5]^2*II[7])/633825300114114700748351602688 + 
       (1228648919384843799798533668792616618409809619140625*II[1]*II[4]*
         II[5]^2*II[7])/633825300114114700748351602688 + 
       (24163398699233459618992775075574609375*II[1]^15*II[6]*II[7])/
        37778931862957161709568 - (43695478931586187240654968407447748234375*
         II[1]^12*II[2]*II[6]*II[7])/302231454903657293676544 + 
       (19126489422155165230129057569859915313671875*II[1]^9*II[2]^2*II[6]*
         II[7])/2417851639229258349412352 - 
       (533257002116802343914221910277885516327265625*II[1]^6*II[2]^3*II[6]*
         II[7])/4835703278458516698824704 + 
       (170032031803028723572310639311367859424334765625*II[1]^3*II[2]^4*
         II[6]*II[7])/618970019642690137449562112 - 
       (135612054613293083051759574998470794367196484375*II[2]^5*II[6]*II[7])/
        4951760157141521099596496896 + 
       (13793133568333365791783579872140976381640625*II[1]^10*II[3]*II[6]*
         II[7])/4835703278458516698824704 - 
       (823833746664811448043640612928123124463359375*II[1]^7*II[2]*II[3]*
         II[6]*II[7])/4835703278458516698824704 + 
       (1838405923972802287402759434146027227743073828125*II[1]^4*II[2]^2*
         II[3]*II[6]*II[7])/1237940039285380274899124224 - 
       (2443357037434049094123919903317075163127425078125*II[1]*II[2]^3*II[3]*
         II[6]*II[7])/2475880078570760549798248448 + 
       (1325220380267679719609236172864215741007574609375*II[1]^5*II[3]^2*
         II[6]*II[7])/2475880078570760549798248448 - 
       (26414863859972744691101256014845393899704819765625*II[1]^2*II[2]*
         II[3]^2*II[6]*II[7])/9903520314283042199192993792 + 
       (84360465334256861849705857037332094031305869921875*II[3]^3*II[6]*
         II[7])/316912650057057350374175801344 - 
       (1767860607125470637683802728005916550201015625*II[1]^8*II[4]*II[6]*
         II[7])/38685626227668133590597632 + 
       (788825071049226807809531568131657191769087109375*II[1]^5*II[2]*II[4]*
         II[6]*II[7])/618970019642690137449562112 - 
       (15723181953335130061679472669234002479701594140625*II[1]^2*II[2]^2*
         II[4]*II[6]*II[7])/4951760157141521099596496896 - 
       (18887860408164195598288831672615036837056949453125*II[1]^3*II[3]*
         II[4]*II[6]*II[7])/4951760157141521099596496896 + 
       (150644065176068219572181631678958205684837703515625*II[2]*II[3]*II[4]*
         II[6]*II[7])/79228162514264337593543950336 + 
       (323118709757176995335011958404300147471110755859375*II[1]*II[4]^2*
         II[6]*II[7])/158456325028528675187087900672 + 
       (2457210675529839476724487264670181113873133984375*II[1]^6*II[5]*II[6]*
         II[7])/4951760157141521099596496896 - 
       (48968698440663473603923456925482494157883262890625*II[1]^3*II[2]*
         II[5]*II[6]*II[7])/9903520314283042199192993792 + 
       (390559680320604245270390943407502274206510439453125*II[2]^2*II[5]*
         II[6]*II[7])/316912650057057350374175801344 + 
       (1407361546443190389813743539401022001530161751171875*II[1]*II[3]*
         II[5]*II[6]*II[7])/316912650057057350374175801344 - 
       (120331052125147397534279957279642925262458158203125*II[1]^4*II[6]^2*
         II[7])/79228162514264337593543950336 + 
       (959567394260066957990735954104836562013889753515625*II[1]*II[2]*
         II[6]^2*II[7])/316912650057057350374175801344 - 
       (17098268587328196833398201733616610734375*II[1]^13*II[7]^2)/
        1208925819614629174706176 + 
       (19452017887963994289541728388082064023671875*II[1]^10*II[2]*II[7]^2)/
        9671406556917033397649408 - 
       (1161823394373712105065569810970731327998828125*II[1]^7*II[2]^2*
         II[7]^2)/19342813113834066795298816 + 
       (864211327377936456826533536501389963040830078125*II[1]^4*II[2]^3*
         II[7]^2)/2475880078570760549798248448 - 
       (3445769707111394905570378790687369171561921484375*II[1]*II[2]^4*
         II[7]^2)/19807040628566084398385987584 - 
       (4188470344347560672575197470715085670899921875*II[1]^8*II[3]*II[7]^2)/
        154742504910672534362390528 + 
       (1868908782596565217783696223759378684319010078125*II[1]^5*II[2]*II[3]*
         II[7]^2)/2475880078570760549798248448 - 
       (37251848291067821172641628028050990184429135546875*II[1]^2*II[2]^2*
         II[3]*II[7]^2)/19807040628566084398385987584 - 
       (44749702582420408001614095158046729304774008984375*II[1]^3*II[3]^2*
         II[7]^2)/39614081257132168796771975168 + 
       (356910566857807566454455047477189542975223808046875*II[2]*II[3]^2*
         II[7]^2)/633825300114114700748351602688 + 
       (1336614604521888564432532696292614012661834765625*II[1]^6*II[4]*
         II[7]^2)/4951760157141521099596496896 - 
       (26636819543657679846667557448060505856908799609375*II[1]^3*II[2]*
         II[4]*II[7]^2)/9903520314283042199192993792 + 
       (212447298893455442362687642310146407497784779296875*II[2]^2*II[4]*
         II[7]^2)/316912650057057350374175801344 + 
       (765542820329734965371994817016571968144860405078125*II[1]*II[3]*II[4]*
         II[7]^2)/316912650057057350374175801344 - 
       (248889868550712528059240190369989127038715767578125*II[1]^4*II[5]*
         II[7]^2)/158456325028528675187087900672 + 
       (1984746234467869669113217977061346401549127759765625*II[1]*II[2]*
         II[5]*II[7]^2)/633825300114114700748351602688 + 
       (4876574217321557312803987586320012028791372030078125*II[1]^2*II[6]*
         II[7]^2)/1267650600228229401496703205376 - 
       (10981834542817797311032539116551298480222167423828125*II[7]^3)/
        20282409603651670423947251286016 + (62780240217287305534696875*
         II[1]^24*II[8])/18446744073709551616 - 
       (62599285407249242124626278125*II[1]^21*II[2]*II[8])/
        18446744073709551616 + (329450695921426306191143232178125*II[1]^18*
         II[2]^2*II[8])/295147905179352825856 - 
       (22219408312665904322703315235265625*II[1]^15*II[2]^3*II[8])/
        147573952589676412928 + (160716908523564388645800216067379503125*
         II[1]^12*II[2]^4*II[8])/18889465931478580854784 - 
       (7034852335760589118447937579558387765625*II[1]^9*II[2]^5*II[8])/
        37778931862957161709568 + (392268176016689671910868417232710816703125*
         II[1]^6*II[2]^6*II[8])/302231454903657293676544 - 
       (1116753227947761627221836910593464365296875*II[1]^3*II[2]^7*II[8])/
        604462909807314587353088 + 
       (71254687491553472785967104600092790140234375*II[2]^8*II[8])/
        618970019642690137449562112 + (62621954904949746367061040665625*
         II[1]^19*II[3]*II[8])/295147905179352825856 - 
       (240563740185464818346081155226053125*II[1]^16*II[2]*II[3]*II[8])/
        2361183241434822606848 + (133781805941841281109752759244224998125*
         II[1]^13*II[2]^2*II[3]*II[8])/9444732965739290427392 - 
       (25366118813965584844983977998332877734375*II[1]^10*II[2]^3*II[3]*
         II[8])/37778931862957161709568 + 
       (3030099811478100251555778106377724136671875*II[1]^7*II[2]^4*II[3]*
         II[8])/302231454903657293676544 - 
       (84521358228237587019704142525356543175890625*II[1]^4*II[2]^5*II[3]*
         II[8])/2417851639229258349412352 + 
       (1797340979789638681141783656736615391254734375*II[1]*II[2]^6*II[3]*
         II[8])/154742504910672534362390528 + 
       (68947740832938059483686602945040528125*II[1]^14*II[3]^2*II[8])/
        37778931862957161709568 - (24947575625009996538467448354311984090625*
         II[1]^11*II[2]*II[3]^2*II[8])/75557863725914323419136 + 
       (32771338269160774362464337851107860285009375*II[1]^8*II[2]^2*II[3]^2*
         II[8])/2417851639229258349412352 - 
       (304637798770347162792739051014265503565171875*II[1]^5*II[2]^3*II[3]^2*
         II[8])/2417851639229258349412352 + 
       (97154369086818586811786640810453199450000359375*II[1]^2*II[2]^4*
         II[3]^2*II[8])/618970019642690137449562112 + 
       (4376077486730687655591913867338643404346875*II[1]^9*II[3]^3*II[8])/
        2417851639229258349412352 - 
       (366023979835181181680383711326658714047534375*II[1]^6*II[2]*II[3]^3*
         II[8])/4835703278458516698824704 + 
       (116709169622551258945665830974212767951126221875*II[1]^3*II[2]^2*
         II[3]^3*II[8])/309485009821345068724781056 - 
       (155139402379303078277100599419504765957863421875*II[2]^3*II[3]^3*
         II[8])/2475880078570760549798248448 + 
       (420623996945690445982211451310280908074429103125*II[1]^4*II[3]^4*
         II[8])/4951760157141521099596496896 - 
       (1677110853826363418701323215470964089509302634375*II[1]*II[2]*II[3]^4*
         II[8])/9903520314283042199192993792 - 
       (30405192771614154236874003919921875*II[1]^17*II[4]*II[8])/
        2361183241434822606848 + (41040923863665354908647194765141328125*
         II[1]^14*II[2]*II[4]*II[8])/9444732965739290427392 - 
       (14849887477200155013359933200685332265625*II[1]^11*II[2]^2*II[4]*
         II[8])/37778931862957161709568 + 
       (6502290723223343415306428675905995604453125*II[1]^8*II[2]^3*II[4]*
         II[8])/604462909807314587353088 - 
       (181332816604854181097681331051264539079609375*II[1]^5*II[2]^4*II[4]*
         II[8])/2417851639229258349412352 + 
       (11566032436199099344521751803120242368456171875*II[1]^2*II[2]^5*II[4]*
         II[8])/154742504910672534362390528 - 
       (17852525514596727264652783532733595078125*II[1]^12*II[3]*II[4]*II[8])/
        151115727451828646838272 + 
       (7814479816440715643262201827028673572890625*II[1]^9*II[2]*II[3]*II[4]*
         II[8])/604462909807314587353088 - 
       (653617451048843870591854224371686095924140625*II[1]^6*II[2]^2*II[3]*
         II[4]*II[8])/2417851639229258349412352 + 
       (69469984705715900517721452209557637780479921875*II[1]^3*II[2]^3*II[3]*
         II[4]*II[8])/77371252455336267181195264 - 
       (277035345243100233714788054730447326001099140625*II[2]^4*II[3]*II[4]*
         II[8])/2475880078570760549798248448 - 
       (336593036738004244445127964923017920069453125*II[1]^7*II[3]^2*II[4]*
         II[8])/4835703278458516698824704 + 
       (751117178733639643743792159898558709358729609375*II[1]^4*II[2]*
         II[3]^2*II[4]*II[8])/618970019642690137449562112 - 
       (2994849149010669046301017783708570842831775078125*II[1]*II[2]^2*
         II[3]^2*II[4]*II[8])/2475880078570760549798248448 - 
       (3597441605128343891565736372539050292824341640625*II[1]^2*II[3]^3*
         II[4]*II[8])/4951760157141521099596496896 + 
       (3354451880318788750323811773229582559296875*II[1]^10*II[4]^2*II[8])/
        2417851639229258349412352 - 
       (200354102981388371408016577463205234992578125*II[1]^7*II[2]*II[4]^2*
         II[8])/2417851639229258349412352 + 
       (447095288861880340661811580316666411365787109375*II[1]^4*II[2]^2*
         II[4]^2*II[8])/618970019642690137449562112 - 
       (594217759137379016228208436357503222710058984375*II[1]*II[2]^3*
         II[4]^2*II[8])/1237940039285380274899124224 + 
       (322289965693947969781389805000951619522910703125*II[1]^5*II[3]*
         II[4]^2*II[8])/618970019642690137449562112 - 
       (6424022715857422943815579933237080579560898046875*II[1]^2*II[2]*II[3]*
         II[4]^2*II[8])/2475880078570760549798248448 + 
       (61548704798240994947385798638449393575527806171875*II[3]^2*II[4]^2*
         II[8])/158456325028528675187087900672 - 
       (1531158668894747513557026086202757069449008203125*II[1]^3*II[4]^3*
         II[8])/2475880078570760549798248448 + 
       (12212075168413928064245648074585763657818269140625*II[2]*II[4]^3*
         II[8])/39614081257132168796771975168 + 
       (25595304096724683205149993584121890625*II[1]^15*II[5]*II[8])/
        37778931862957161709568 - (46284840828770452825530809816691461015625*
         II[1]^12*II[2]*II[5]*II[8])/302231454903657293676544 + 
       (20259911046810142461351067441418430186328125*II[1]^9*II[2]^2*II[5]*
         II[8])/2417851639229258349412352 - 
       (564857417370935150136031018956158336894296875*II[1]^6*II[2]^3*II[5]*
         II[8])/4835703278458516698824704 + 
       (180108004098567301100295669307994795749717734375*II[1]^3*II[2]^4*
         II[5]*II[8])/618970019642690137449562112 - 
       (143648324530108321130910588540579666115514765625*II[2]^5*II[5]*II[8])/
        4951760157141521099596496896 + 
       (14610504472117192193586267128640650887359375*II[1]^10*II[3]*II[5]*
         II[8])/4835703278458516698824704 - 
       (872653524836068109231619782098125291770390625*II[1]^7*II[2]*II[3]*
         II[5]*II[8])/4835703278458516698824704 + 
       (1947348497780154208921524950591946004910663671875*II[1]^4*II[2]^2*
         II[3]*II[5]*II[8])/1237940039285380274899124224 - 
       (2588148565881524042384342399931977791550146171875*II[1]*II[2]^3*II[3]*
         II[5]*II[8])/2475880078570760549798248448 + 
       (1403751958828711438674902968370137026255054890625*II[1]^5*II[3]^2*
         II[5]*II[8])/2475880078570760549798248448 - 
       (27980189129750146659718736925206320490794563984375*II[1]^2*II[2]*
         II[3]^2*II[5]*II[8])/9903520314283042199192993792 + 
       (89359604027695751239037672720250240452811898078125*II[3]^3*II[5]*
         II[8])/316912650057057350374175801344 - 
       (1872622718789419025316196058835154295085234375*II[1]^8*II[4]*II[5]*
         II[8])/38685626227668133590597632 + 
       (835570260735347324417599511544327254909345390625*II[1]^5*II[2]*II[4]*
         II[5]*II[8])/618970019642690137449562112 - 
       (16654926071545922853614173363540290686972882109375*II[1]^2*II[2]^2*
         II[4]*II[5]*II[8])/4951760157141521099596496896 - 
       (20007141028552105182537403649669427496947659296875*II[1]^3*II[3]*
         II[4]*II[5]*II[8])/4951760157141521099596496896 + 
       (159571120902987679095331918246871843384264411484375*II[2]*II[3]*II[4]*
         II[5]*II[8])/79228162514264337593543950336 + 
       (342266485184598746712354214362911346487543569140625*II[1]*II[4]^2*
         II[5]*II[8])/158456325028528675187087900672 + 
       (2602823161163438976835611230914827739387143515625*II[1]^6*II[5]^2*
         II[8])/9903520314283042199192993792 - 
       (51870547246868332467733149074343317976565220859375*II[1]^3*II[2]*
         II[5]^2*II[8])/19807040628566084398385987584 + 
       (413703957707187267097703295297852353631365635546875*II[2]^2*II[5]^2*
         II[8])/633825300114114700748351602688 + 
       (1490760749346008216975307620436573425349758188828125*II[1]*II[3]*
         II[5]^2*II[8])/633825300114114700748351602688 - 
       (8756386042320725385126728352230371940625*II[1]^13*II[6]*II[8])/
        302231454903657293676544 + 
       (9961790982060276064417081151486633381578125*II[1]^10*II[2]*II[6]*
         II[8])/2417851639229258349412352 - 
       (594994405060121015544172776249421460262046875*II[1]^7*II[2]^2*II[6]*
         II[8])/4835703278458516698824704 + 
       (442580952522239452629594876845160246276882421875*II[1]^4*II[2]^3*
         II[6]*II[8])/618970019642690137449562112 - 
       (1764651759120947550730476774286515240239667890625*II[1]*II[2]^4*II[6]*
         II[8])/4951760157141521099596496896 - 
       (2145004509953488025148087216252524971842703125*II[1]^8*II[3]*II[6]*
         II[8])/38685626227668133590597632 + 
       (957107831130770283317888773089618264310359421875*II[1]^5*II[2]*II[3]*
         II[6]*II[8])/618970019642690137449562112 - 
       (19077461700899671477342777720199339216819823328125*II[1]^2*II[2]^2*
         II[3]*II[6]*II[8])/4951760157141521099596496896 - 
       (22917271929045292457443754546399593659886763390625*II[1]^3*II[3]^2*
         II[6]*II[8])/9903520314283042199192993792 + 
       (182781472119558885197809372346622127791929379703125*II[2]*II[3]^2*
         II[6]*II[8])/158456325028528675187087900672 + 
       (684508691446234727610478032176875929136357734375*II[1]^6*II[4]*II[6]*
         II[8])/1237940039285380274899124224 - 
       (13641280312045744704973650130447048305883927265625*II[1]^3*II[2]*
         II[4]*II[6]*II[8])/2475880078570760549798248448 + 
       (108798768222104166989425410318117087144960664453125*II[2]^2*II[4]*
         II[6]*II[8])/79228162514264337593543950336 + 
       (392050717081969213608915996879789354481817656171875*II[1]*II[3]*II[4]*
         II[6]*II[8])/79228162514264337593543950336 - 
       (127461781170423246396293793504298074644701660546875*II[1]^4*II[5]*
         II[6]*II[8])/39614081257132168796771975168 + 
       (1016430647359636296754762879209444679830180821484375*II[1]*II[2]*
         II[5]*II[6]*II[8])/158456325028528675187087900672 + 
       (2497397099208490842132183627205845722566265866171875*II[1]^2*II[6]^2*
         II[8])/633825300114114700748351602688 + 
       (4605657748602631327321600179533341399171875*II[1]^11*II[7]*II[8])/
        4835703278458516698824704 - 
       (3025025721707580481941263234193785965336359375*II[1]^8*II[2]*II[7]*
         II[8])/38685626227668133590597632 + 
       (1349773429901808166955137963537215282762573515625*II[1]^5*II[2]^2*
         II[7]*II[8])/1237940039285380274899124224 - 
       (8968065841966445960046047893208054137672480078125*II[1]^2*II[2]^3*
         II[7]*II[8])/4951760157141521099596496896 + 
       (1621759210957298150418718069110148363279814953125*II[1]^6*II[3]*II[7]*
         II[8])/2475880078570760549798248448 - 
       (32319342897721600484269800004793606869879080421875*II[1]^3*II[2]*
         II[3]*II[7]*II[8])/4951760157141521099596496896 + 
       (257769398378848149103895852462513349773378120859375*II[2]^2*II[3]*
         II[7]*II[8])/158456325028528675187087900672 + 
       (928858659720381318729426189437811469684535774015625*II[1]*II[3]^2*
         II[7]*II[8])/316912650057057350374175801344 - 
       (69333606440679525822440863218361479595607876953125*II[1]^4*II[4]*
         II[7]*II[8])/19807040628566084398385987584 + 
       (552893594710760225729223066394535078332788884765625*II[1]*II[2]*II[4]*
         II[7]*II[8])/79228162514264337593543950336 + 
       (5165556393847996054262806997579094916544311669921875*II[1]^2*II[5]*
         II[7]*II[8])/633825300114114700748351602688 - 
       (16872091252268635616140122587162034286614024969140625*II[6]*II[7]*
         II[8])/5070602400912917605986812821504 - 
       (875215002893339837498905174047601022383078125*II[1]^9*II[8]^2)/
        77371252455336267181195264 + 
       (1171276368741871128107134532517499649558925890625*II[1]^6*II[2]*
         II[8]^2)/2475880078570760549798248448 - 
       (23341829674167706113811373871026281360204730109375*II[1]^3*II[2]^2*
         II[8]^2)/9903520314283042199192993792 + 
       (62055754097021591371771723849564110237978234140625*II[2]^3*II[8]^2)/
        158456325028528675187087900672 - 
       (84124781490745545221857436239356077332774416890625*II[1]^4*II[3]*
         II[8]^2)/39614081257132168796771975168 + 
       (670844255710249639571369404783114968164488199953125*II[1]*II[2]*II[3]*
         II[8]^2)/158456325028528675187087900672 + 
       (1438976426622273887605165479432666813464178769921875*II[1]^2*II[4]*
         II[8]^2)/316912650057057350374175801344 - 
       (17871918883388575679329286568629832126759680642109375*II[5]*II[8]^2)/
        10141204801825835211973625643008 - (121036610183623025817628828125*
         II[1]^22*II[9])/295147905179352825856 + 
       (368378108267808879681895907578125*II[1]^19*II[2]*II[9])/
        1180591620717411303424 - (1415111268513016417780311754019765625*
         II[1]^16*II[2]^2*II[9])/18889465931478580854784 + 
       (262320734384956663774793719789677046875*II[1]^13*II[2]^3*II[9])/
        37778931862957161709568 - (149213736450923437498631766479753911171875*
         II[1]^10*II[2]^4*II[9])/604462909807314587353088 + 
       (3564843752609783547132101512891832127421875*II[1]^7*II[2]^5*II[9])/
        1208925819614629174706176 - 
       (165728814962733981891886492793357287168359375*II[1]^4*II[2]^6*II[9])/
        19342813113834066795298816 + 
       (1510374893225821592789394251235487796445703125*II[1]*II[2]^7*II[9])/
        618970019642690137449562112 - (300475200329996915937650830252734375*
         II[1]^17*II[3]*II[9])/18889465931478580854784 + 
       (405581121056242299756376954294895390625*II[1]^14*II[2]*II[3]*II[9])/
        75557863725914323419136 - (146751870566683352886245955088004869453125*
         II[1]^11*II[2]^2*II[3]*II[9])/302231454903657293676544 + 
       (64257941557505078358773304396258670942265625*II[1]^8*II[2]^3*II[3]*
         II[9])/4835703278458516698824704 - 
       (1791995046232072405837516949681865994561171875*II[1]^5*II[2]^4*II[3]*
         II[9])/19342813113834066795298816 + 
       (114299620419785591452382198897653899565134609375*II[1]^2*II[2]^5*
         II[3]*II[9])/1237940039285380274899124224 - 
       (176425017574610164374393227164078653515625*II[1]^12*II[3]^2*II[9])/
        2417851639229258349412352 + 
       (77225461432833841050669121083976294354453125*II[1]^9*II[2]*II[3]^2*
         II[9])/9671406556917033397649408 - 
       (6459278986779490969748222713007949469027265625*II[1]^6*II[2]^2*
         II[3]^2*II[9])/38685626227668133590597632 + 
       (686526947945512832290221824284497484881328359375*II[1]^3*II[2]^3*
         II[3]^2*II[9])/1237940039285380274899124224 - 
       (2737761156797141213980399081010871319041208828125*II[2]^4*II[3]^2*
         II[9])/39614081257132168796771975168 - 
       (1108777193020168199784806142524107124620546875*II[1]^7*II[3]^3*II[9])/
        38685626227668133590597632 + 
       (2474268522862852676739693155138892645097087265625*II[1]^4*II[2]*
         II[3]^3*II[9])/4951760157141521099596496896 - 
       (9865385840319560732985502139751897928295251171875*II[1]*II[2]^2*
         II[3]^3*II[9])/19807040628566084398385987584 - 
       (35551189333270967494416365730174666853006491328125*II[1]^2*II[3]^4*
         II[9])/158456325028528675187087900672 + 
       (58073382969061887667356849947354765625*II[1]^15*II[4]*II[9])/
        75557863725914323419136 - (105016028284486044749487389891850650390625*
         II[1]^12*II[2]*II[4]*II[9])/604462909807314587353088 + 
       (45967865941052616916775265427757567970703125*II[1]^9*II[2]^2*II[4]*
         II[9])/4835703278458516698824704 - 
       (1281609273172574040800258561487323883310546875*II[1]^6*II[2]^3*II[4]*
         II[9])/9671406556917033397649408 + 
       (408648413715865813918605973953631380928505859375*II[1]^3*II[2]^4*
         II[4]*II[9])/1237940039285380274899124224 - 
       (325924770369468394236356143150577501553894140625*II[2]^5*II[4]*II[9])/
        9903520314283042199192993792 + 
       (33149884571256539124788753389981076591484375*II[1]^10*II[3]*II[4]*
         II[9])/9671406556917033397649408 - 
       (1979970195273431880389126734644134337509765625*II[1]^7*II[2]*II[3]*
         II[4]*II[9])/9671406556917033397649408 + 
       (4418353748224779485329190659372621339147154296875*II[1]^4*II[2]^2*
         II[3]*II[4]*II[9])/2475880078570760549798248448 - 
       (5872269864587926503128502762659880191268404296875*II[1]*II[2]^3*II[3]*
         II[4]*II[9])/4951760157141521099596496896 + 
       (3184983447987959401966766496084577577601569765625*II[1]^5*II[3]^2*
         II[4]*II[9])/4951760157141521099596496896 - 
       (63484462851121583394826335324965011057309224609375*II[1]^2*II[2]*
         II[3]^2*II[4]*II[9])/19807040628566084398385987584 + 
       (202748681647075909209774974888883872944407604453125*II[3]^3*II[4]*
         II[9])/633825300114114700748351602688 - 
       (4248807883790371535340564653194946243180859375*II[1]^8*II[4]^2*II[9])/
        154742504910672534362390528 + 
       (1895831691315628256140720319836264590793822265625*II[1]^5*II[2]*
         II[4]^2*II[9])/2475880078570760549798248448 - 
       (37788487797947038493140973787050240832471802734375*II[1]^2*II[2]^2*
         II[4]^2*II[9])/19807040628566084398385987584 - 
       (45394353699090384334237012908118387262567907421875*II[1]^3*II[3]*
         II[4]^2*II[9])/19807040628566084398385987584 + 
       (362052123491902260819276248033714480967280974609375*II[2]*II[3]*
         II[4]^2*II[9])/316912650057057350374175801344 + 
       (258857005979700407532996035587917016606429013671875*II[1]*II[4]^3*
         II[9])/316912650057057350374175801344 - 
       (75545291755720339402946395011505026609375*II[1]^13*II[5]*II[9])/
        2417851639229258349412352 + 
       (85944863543168133154593084279952958815546875*II[1]^10*II[2]*II[5]*
         II[9])/19342813113834066795298816 - 
       (5133285067081484220778552697200620201094453125*II[1]^7*II[2]^2*II[5]*
         II[9])/38685626227668133590597632 + 
       (3818345473874564843235432344194323648036533203125*II[1]^4*II[2]^3*
         II[5]*II[9])/4951760157141521099596496896 - 
       (15224446551180073349274884131334592551522593359375*II[1]*II[2]^4*
         II[5]*II[9])/39614081257132168796771975168 - 
       (18505921279114059633557890678846579278464296875*II[1]^8*II[3]*II[5]*
         II[9])/309485009821345068724781056 + 
       (8257400899021769303002727970117137922760373203125*II[1]^5*II[2]*II[3]*
         II[5]*II[9])/4951760157141521099596496896 - 
       (164589865679893207877822651497044147968132659921875*II[1]^2*II[2]^2*
         II[3]*II[5]*II[9])/39614081257132168796771975168 - 
       (197717640208938155656496150051479671801838760859375*II[1]^3*II[3]^2*
         II[5]*II[9])/79228162514264337593543950336 + 
       (1576938190964812405302662072156634842264161324921875*II[2]*II[3]^2*
         II[5]*II[9])/1267650600228229401496703205376 + 
       (5905565183817522260123383325961791855756525390625*II[1]^6*II[4]*II[5]*
         II[9])/9903520314283042199192993792 - 
       (117689477224583158358857581801096280263504146484375*II[1]^3*II[2]*
         II[4]*II[5]*II[9])/19807040628566084398385987584 + 
       (938656039642493523165070434189550042812837826171875*II[2]^2*II[4]*
         II[5]*II[9])/633825300114114700748351602688 + 
       (3382398343800684041491657600648721484158303033203125*II[1]*II[3]*
         II[4]*II[5]*II[9])/633825300114114700748351602688 - 
       (1099670269190325595100079963369036215172675908203125*II[1]^4*II[5]^2*
         II[9])/633825300114114700748351602688 + 
       (8769205585998528473086984769972964872218417775390625*II[1]*II[2]*
         II[5]^2*II[9])/2535301200456458802993406410752 + 
       (19210764950599065511577157367560875261953125*II[1]^11*II[6]*II[9])/
        19342813113834066795298816 - 
       (12617754349404515095427164246692092861126015625*II[1]^8*II[2]*II[6]*
         II[9])/154742504910672534362390528 + 
       (5630070991371409820305214537393181530585218359375*II[1]^5*II[2]^2*
         II[6]*II[9])/4951760157141521099596496896 - 
       (37406905651793995068729540157903131777880098046875*II[1]^2*II[2]^3*
         II[6]*II[9])/19807040628566084398385987584 + 
       (6764557137102784040986688810589566696528442421875*II[1]^6*II[3]*II[6]*
         II[9])/9903520314283042199192993792 - 
       (134807954336291335785766703295201513666991136953125*II[1]^3*II[2]*
         II[3]*II[6]*II[9])/19807040628566084398385987584 + 
       (1075187864906478571292586448680856836186977684765625*II[2]^2*II[3]*
         II[6]*II[9])/633825300114114700748351602688 + 
       (3874383714388968997195915210121382682085283328359375*II[1]*II[3]^2*
         II[6]*II[9])/1267650600228229401496703205376 - 
       (289199000136594891670692492680194707244020638671875*II[1]^4*II[4]*
         II[6]*II[9])/79228162514264337593543950336 + 
       (2306187186523426540699376292730148921313082224609375*II[1]*II[2]*
         II[4]*II[6]*II[9])/316912650057057350374175801344 + 
       (21546171054906456414394296785660157706521619958203125*II[1]^2*II[5]*
         II[6]*II[9])/2535301200456458802993406410752 - 
       (70375567790798123978166483456925711538430856271484375*II[6]^2*II[9])/
        40564819207303340847894502572032 - 
       (7128447987691240951671974501476433122911328125*II[1]^9*II[7]*II[9])/
        309485009821345068724781056 + 
       (9539807528353116609736607695875215583651528515625*II[1]^6*II[2]*II[7]*
         II[9])/9903520314283042199192993792 - 
       (190114449835760557437776107980088562128064462109375*II[1]^3*II[2]^2*
         II[7]*II[9])/39614081257132168796771975168 + 
       (505431481334031247903308851595633950400088541015625*II[2]^3*II[7]*
         II[9])/633825300114114700748351602688 - 
       (685179215765654608874857854371820891718933550390625*II[1]^4*II[3]*
         II[7]*II[9])/158456325028528675187087900672 + 
       (5463889865524068518797908178087236819984675036328125*II[1]*II[2]*
         II[3]*II[7]*II[9])/633825300114114700748351602688 + 
       (11720169990617889129243502523120713224609676435546875*II[1]^2*II[4]*
         II[7]*II[9])/1267650600228229401496703205376 - 
       (145563140226861358478582889687729046187314181818359375*II[5]*II[7]*
         II[9])/40564819207303340847894502572032 + 
       (3548085688746726926764351516449554759247551953125*II[1]^7*II[8]*
         II[9])/9903520314283042199192993792 - 
       (494853598104701901658129969169054740183647214453125*II[1]^4*II[2]*
         II[8]*II[9])/79228162514264337593543950336 + 
       (3946153826870396777126484091240839673519618466015625*II[1]*II[2]^2*
         II[8]*II[9])/633825300114114700748351602688 + 
       (14220473602380027416118343194082502787397393562109375*II[1]^2*II[3]*
         II[8]*II[9])/1267650600228229401496703205376 - 
       (40549731967801938073648076532980126523679307452734375*II[4]*II[8]*
         II[9])/10141204801825835211973625643008 - 
       (2098341671005718941892004269575427562874519173046875*II[1]^5*II[9]^2)/
        1267650600228229401496703205376 + 
       (83650107154417263014824579018893478209581398154296875*II[1]^2*II[2]*
         II[9]^2)/10141204801825835211973625643008 - 
       (400726776824764837967179886353748065992229139879296875*II[3]*II[9]^2)/
        162259276829213363391578010288128 + 
       (198463092683296235311977475640625*II[1]^20*II[10])/
        4722366482869645213696 - (224044212097344483824592754156640625*
         II[1]^17*II[2]*II[10])/9444732965739290427392 + 
       (302411619825469721239015469416524609375*II[1]^14*II[2]^2*II[10])/
        75557863725914323419136 - (36473774695975381045226410443617154140625*
         II[1]^11*II[2]^3*II[10])/151115727451828646838272 + 
       (47911934373341236647482460958889052303984375*II[1]^8*II[2]^4*II[10])/
        9671406556917033397649408 - 
       (267228527858373281675988626024392977511640625*II[1]^5*II[2]^5*II[10])/
        9671406556917033397649408 + 
       (28407890779482008184336180545100668836379296875*II[1]^2*II[2]^6*
         II[10])/1237940039285380274899124224 + 
       (72744603831579161193033066995109234375*II[1]^15*II[3]*II[10])/
        75557863725914323419136 - (131546438720268060727953605590468753359375*
         II[1]^12*II[2]*II[3]*II[10])/604462909807314587353088 + 
       (57580810988537696122658706262273016616796875*II[1]^9*II[2]^2*II[3]*
         II[10])/4835703278458516698824704 - 
       (1605384410396065429171873209729257420654765625*II[1]^6*II[2]^3*II[3]*
         II[10])/9671406556917033397649408 + 
       (511885938039925654551622239069624563068539140625*II[1]^3*II[2]^4*
         II[3]*II[10])/1237940039285380274899124224 - 
       (408263674446621851628213685568897549123379609375*II[2]^5*II[3]*
         II[10])/9903520314283042199192993792 + 
       (41524601253925375254868554216497745500015625*II[1]^10*II[3]^2*II[10])/
        19342813113834066795298816 - 
       (2480173488651570004567734948755413193156484375*II[1]^7*II[2]*II[3]^2*
         II[10])/19342813113834066795298816 + 
       (5534569814960165585198000606107844200133445703125*II[1]^4*II[2]^2*
         II[3]^2*II[10])/4951760157141521099596496896 - 
       (7355790979479513339427083699460365267584824453125*II[1]*II[2]^3*
         II[3]^2*II[10])/9903520314283042199192993792 + 
       (1329870389490965142840333150516685050561469078125*II[1]^5*II[3]^3*
         II[10])/4951760157141521099596496896 - 
       (26507548929958991309127778535069811267550165546875*II[1]^2*II[2]*
         II[3]^3*II[10])/19807040628566084398385987584 + 
       (253969410017049201622125520887470673345997371046875*II[3]^4*II[10])/
        2535301200456458802993406410752 - 
       (21726372264871931819068483257853625578125*II[1]^13*II[4]*II[10])/
        604462909807314587353088 + 
       (24717226162659114585920627681534137717265625*II[1]^10*II[2]*II[4]*
         II[10])/4835703278458516698824704 - 
       (1476301918319665955976213299821787526500859375*II[1]^7*II[2]^2*II[4]*
         II[10])/9671406556917033397649408 + 
       (1098133194310686906250813182609876297976552734375*II[1]^4*II[2]^3*
         II[4]*II[10])/1237940039285380274899124224 - 
       (4378459259532067247403309552867217392441711328125*II[1]*II[2]^4*II[4]*
         II[10])/9903520314283042199192993792 - 
       (5322191689551318313517834964706109506452890625*II[1]^8*II[3]*II[4]*
         II[10])/77371252455336267181195264 + 
       (2374778839171797899238203303858046173665537734375*II[1]^5*II[2]*II[3]*
         II[4]*II[10])/1237940039285380274899124224 - 
       (47335055446603732941361425427410711889969001015625*II[1]^2*II[2]^2*
         II[3]*II[4]*II[10])/9903520314283042199192993792 - 
       (56862404176980713032478572738480192779009568828125*II[1]^3*II[3]^2*
         II[4]*II[10])/19807040628566084398385987584 + 
       (453517938925042230487406880977478403294431582890625*II[2]*II[3]^2*
         II[4]*II[10])/316912650057057350374175801344 + 
       (1698405032807234783494582626288118289997966796875*II[1]^6*II[4]^2*
         II[10])/4951760157141521099596496896 - 
       (33846785823192951803027830726281635913785033203125*II[1]^3*II[2]*
         II[4]^2*II[10])/9903520314283042199192993792 + 
       (269951831280021398968300923764192865840527056640625*II[2]^2*II[4]^2*
         II[10])/316912650057057350374175801344 + 
       (972757419848213329716994874550131959517318021484375*II[1]*II[3]*
         II[4]^2*II[10])/316912650057057350374175801344 + 
       (21008263479870549329521583559489615817265625*II[1]^11*II[5]*II[10])/
        19342813113834066795298816 - 
       (13798362956924417459874642765979886538175078125*II[1]^8*II[2]*II[5]*
         II[10])/154742504910672534362390528 + 
       (6156861261937864063005565398871532040483779296875*II[1]^5*II[2]^2*
         II[5]*II[10])/4951760157141521099596496896 - 
       (40906967005878746207854773704901506640040215234375*II[1]^2*II[2]^3*
         II[5]*II[10])/19807040628566084398385987584 + 
       (7397498159252197561018948989171629665998519609375*II[1]^6*II[3]*II[5]*
         II[10])/9903520314283042199192993792 - 
       (147421564127557620492118081457162279315210054765625*II[1]^3*II[2]*
         II[3]*II[5]*II[10])/19807040628566084398385987584 + 
       (1175790238331542885704047087001195035597606361328125*II[2]^2*II[3]*
         II[5]*II[10])/633825300114114700748351602688 + 
       (4236899150095092839479658738564353246648044074296875*II[1]*II[3]^2*
         II[5]*II[10])/1267650600228229401496703205376 - 
       (316258555783025026378104140560622973142934443359375*II[1]^4*II[4]*
         II[5]*II[10])/79228162514264337593543950336 + 
       (2521970783193978433457525889886741664255964685546875*II[1]*II[2]*
         II[4]*II[5]*II[10])/316912650057057350374175801344 + 
       (23562187063244826156374763707139297160315809228515625*II[1]^2*II[5]^2*
         II[10])/5070602400912917605986812821504 - 
       (3768868434588345895687243305583241801591015625*II[1]^9*II[6]*II[10])/
        154742504910672534362390528 + 
       (5043773837176990826741804153990213942940355078125*II[1]^6*II[2]*II[6]*
         II[10])/4951760157141521099596496896 - 
       (100515056016611644118476634323702242644359257421875*II[1]^3*II[2]^2*
         II[6]*II[10])/19807040628566084398385987584 + 
       (267225735349410344738429835453205950868215111328125*II[2]^3*II[6]*
         II[10])/316912650057057350374175801344 - 
       (362259824616346778816162116711349207891685167578125*II[1]^4*II[3]*
         II[6]*II[10])/79228162514264337593543950336 + 
       (2888803015064703927102122267407208723022005112890625*II[1]*II[2]*
         II[3]*II[6]*II[10])/316912650057057350374175801344 + 
       (6196549205671962579525570976113526419760604471484375*II[1]^2*II[4]*
         II[6]*II[10])/633825300114114700748351602688 - 
       (76960416245007856817168246539215234638097619482421875*II[5]*II[6]*
         II[10])/20282409603651670423947251286016 + 
       (3663003443938638957295587223058931710569365234375*II[1]^7*II[7]*
         II[10])/9903520314283042199192993792 - 
       (510881245010974349044145132309708646925672083984375*II[1]^4*II[2]*
         II[7]*II[10])/79228162514264337593543950336 + 
       (4073964477144306969471090678119547479145238857421875*II[1]*II[2]^2*
         II[7]*II[10])/633825300114114700748351602688 + 
       (14681055743394922755388364022698408517331246376953125*II[1]^2*II[3]*
         II[7]*II[10])/1267650600228229401496703205376 - 
       (41863083610543200451795942414736113381507890017578125*II[4]*II[7]*
         II[10])/10141204801825835211973625643008 - 
       (265974010053528227176292966548301909744978381015625*II[1]^5*II[8]*
         II[10])/79228162514264337593543950336 + 
       (10603017968264861583063216343972913409877383744140625*II[1]^2*II[2]*
         II[8]*II[10])/633825300114114700748351602688 - 
       (50793876536135301044643409642588923519566737346015625*II[3]*II[8]*
         II[10])/10141204801825835211973625643008 + 
       (74924570553410528688781358756528276002241475312890625*II[1]^3*II[9]*
         II[10])/5070602400912917605986812821504 - 
       (298788267186185786468265009580253069470647684767578125*II[2]*II[9]*
         II[10])/40564819207303340847894502572032 - 
       (802780823785668416515976548164713663560499109533203125*II[1]*
         II[10]^2)/81129638414606681695789005144064 - 
       (135536545941293351489660738634796875*II[1]^18*II[11])/
        37778931862957161709568 + (109696208812920684260001506508119296875*
         II[1]^15*II[2]*II[11])/75557863725914323419136 - 
       (198365908428092410073749628359176811921875*II[1]^12*II[2]^2*II[11])/
        1208925819614629174706176 + 
       (28942949419310743752856492731582102758203125*II[1]^9*II[2]^3*II[11])/
        4835703278458516698824704 - 
       (2420829953181533043888131877302418054784453125*II[1]^6*II[2]^4*
         II[11])/38685626227668133590597632 + 
       (154378846305982284591271301073458127150933515625*II[1]^3*II[2]^5*
         II[11])/1237940039285380274899124224 - 
       (205212426724355150210406979223627583832100390625*II[2]^6*II[11])/
        19807040628566084398385987584 - 
       (55040166400891529160705756523979174990625*II[1]^13*II[3]*II[11])/
        1208925819614629174706176 + 
       (62616986766692131463398690906572226406953125*II[1]^10*II[2]*II[3]*
         II[11])/9671406556917033397649408 - 
       (3739965313437794648472801361452602143840546875*II[1]^7*II[2]^2*II[3]*
         II[11])/19342813113834066795298816 + 
       (2781937620202144144343250686712605545521329296875*II[1]^4*II[2]^3*
         II[3]*II[11])/2475880078570760549798248448 - 
       (11092097257726136401609600370430185160897136640625*II[1]*II[2]^4*
         II[3]*II[11])/19807040628566084398385987584 - 
       (13482887546357572201651631672345366859582703125*II[1]^8*II[3]^2*
         II[11])/309485009821345068724781056 + 
       (6016106885354848638899590167133426905459389296875*II[1]^5*II[2]*
         II[3]^2*II[11])/4951760157141521099596496896 - 
       (119915479655904976465567452205019124463476970078125*II[1]^2*II[2]^2*
         II[3]^2*II[11])/39614081257132168796771975168 - 
       (48017144033110276299266405160311985519214287046875*II[1]^3*II[3]^3*
         II[11])/39614081257132168796771975168 + 
       (382970717343931275356852196639057124593420875859375*II[2]*II[3]^3*
         II[11])/633825300114114700748351602688 + 
       (12219092256114866133891012467907034102265625*II[1]^11*II[4]*II[11])/
        9671406556917033397649408 - 
       (8025578522417409684987106774503264372891328125*II[1]^8*II[2]*II[4]*
         II[11])/77371252455336267181195264 + 
       (3581031564561460846610923323001787314875441796875*II[1]^5*II[2]^2*
         II[4]*II[11])/2475880078570760549798248448 - 
       (23792827795252107996155099888904900211375308984375*II[1]^2*II[2]^3*
         II[4]*II[11])/9903520314283042199192993792 + 
       (4302626501112697487674821891757946846875967109375*II[1]^6*II[3]*II[4]*
         II[11])/4951760157141521099596496896 - 
       (85745195665499054085401859039939133477444233515625*II[1]^3*II[2]*
         II[3]*II[4]*II[11])/9903520314283042199192993792 + 
       (683877996603111931254506591670229742347366686328125*II[2]^2*II[3]*
         II[4]*II[11])/316912650057057350374175801344 + 
       (2464318897041153917966536246574930223067223534296875*II[1]*II[3]^2*
         II[4]*II[11])/633825300114114700748351602688 - 
       (183946303390188620742734342870509876628951724609375*II[1]^4*II[4]^2*
         II[11])/79228162514264337593543950336 + 
       (1466860559761678361818737231401372113369648060546875*II[1]*II[2]*
         II[4]^2*II[11])/316912650057057350374175801344 - 
       (8335380992862457567817937948368460764612109375*II[1]^9*II[5]*II[11])/
        309485009821345068724781056 + 
       (11155013042255804290667954951769986953219876171875*II[1]^6*II[2]*
         II[5]*II[11])/9903520314283042199192993792 - 
       (222303139807126734387406982008587779533256895703125*II[1]^3*II[2]^2*
         II[5]*II[11])/39614081257132168796771975168 + 
       (591007181936396984280108843340013853621664763671875*II[2]^3*II[5]*
         II[11])/633825300114114700748351602688 - 
       (801188395383654021495068711794274753850991941796875*II[1]^4*II[3]*
         II[5]*II[11])/158456325028528675187087900672 + 
       (6388992912317006693512739006356264749881846462109375*II[1]*II[2]*
         II[3]*II[5]*II[11])/633825300114114700748351602688 + 
       (13704537398540197764069970360555141822073281428515625*II[1]^2*II[4]*
         II[5]*II[11])/1267650600228229401496703205376 - 
       (170208751285202776503735057415628497043878675564453125*II[5]^2*
         II[11])/81129638414606681695789005144064 + 
       (3916717968623972197971185245755418851991038515625*II[1]^7*II[6]*
         II[11])/9903520314283042199192993792 - 
       (546266958972448174368957104102807563943696197265625*II[1]^4*II[2]*
         II[6]*II[11])/79228162514264337593543950336 + 
       (4356143834931664448556390249379888058124450336328125*II[1]*II[2]^2*
         II[6]*II[11])/633825300114114700748351602688 + 
       (15697925405551884234509449214947109776313802989296875*II[1]^2*II[3]*
         II[6]*II[11])/1267650600228229401496703205376 - 
       (44762691133742019152421177730465798462591875451171875*II[4]*II[6]*
         II[11])/10141204801825835211973625643008 - 
       (555330350667470791802948495377650204686788362890625*II[1]^5*II[7]*
         II[11])/158456325028528675187087900672 + 
       (22138169384371817566253719050758358820027432344140625*II[1]^2*II[2]*
         II[7]*II[11])/1267650600228229401496703205376 - 
       (106053148811874154910771382521511885772704787606640625*II[3]*II[7]*
         II[11])/20282409603651670423947251286016 + 
       (19206854197445687462966240894611297297979052146015625*II[1]^3*II[8]*
         II[11])/1267650600228229401496703205376 - 
       (76594135159663211890436457365614992784994856551953125*II[2]*II[8]*
         II[11])/10141204801825835211973625643008 - 
       (1623551133818827552497614482763611698942175031583984375*II[1]*II[9]*
         II[11])/81129638414606681695789005144064 + 
       (301220598296998890153553327335495703125*II[1]^16*II[12])/
        1208925819614629174706176 - 
       (41878931489384291851040944909705764140625*II[1]^13*II[2]*II[12])/
        604462909807314587353088 + 
       (47643760812038017456697376231328019867578125*II[1]^10*II[2]^2*II[12])/
        9671406556917033397649408 - 
       (948547317216541198284751156580285689841015625*II[1]^7*II[2]^3*II[12])/
        9671406556917033397649408 + 
       (2116700058779965362174111356709249477656982421875*II[1]^4*II[2]^4*
         II[12])/4951760157141521099596496896 - 
       (1687932648088480890140375421175944146477642578125*II[1]*II[2]^5*
         II[12])/9903520314283042199192993792 + 
       (15619191683494283451132200682327458694140625*II[1]^11*II[3]*II[12])/
        9671406556917033397649408 - 
       (10258784473510498705434031308363155891745703125*II[1]^8*II[2]*II[3]*
         II[12])/77371252455336267181195264 + 
       (4577492900986013794761202410107968628945907421875*II[1]^5*II[2]^2*
         II[3]*II[12])/2475880078570760549798248448 - 
       (30413442246270520583993885818805938793958812109375*II[1]^2*II[2]^3*
         II[3]*II[12])/9903520314283042199192993792 + 
       (5499879627817140131897138063220068942468490234375*II[1]^6*II[3]^2*
         II[12])/9903520314283042199192993792 - 
       (109604734659206601347637458389460395757321300390625*II[1]^3*II[2]*
         II[3]^2*II[12])/19807040628566084398385987584 + 
       (874174513347757533298505087062784137114535445703125*II[2]^2*II[3]^2*
         II[12])/633825300114114700748351602688 + 
       (1050014181417472061814761799234413090460751156640625*II[1]*II[3]^3*
         II[12])/633825300114114700748351602688 - 
       (2446253143550698081787177300990750896998046875*II[1]^9*II[4]*II[12])/
        77371252455336267181195264 + 
       (3273753843854734112500445129519202758581177734375*II[1]^6*II[2]*II[4]*
         II[12])/2475880078570760549798248448 - 
       (65241139014989056447293737615313757110755572265625*II[1]^3*II[2]^2*
         II[4]*II[12])/9903520314283042199192993792 + 
       (173447760132937230598053219811918025003570771484375*II[2]^3*II[4]*
         II[12])/158456325028528675187087900672 - 
       (235131377595039579234090579758497377108733552734375*II[1]^4*II[3]*
         II[4]*II[12])/39614081257132168796771975168 + 
       (1875030531421863986462740867651163537169593326171875*II[1]*II[2]*
         II[3]*II[4]*II[12])/158456325028528675187087900672 + 
       (4021983809093382562530409227689636211640092626953125*II[1]^2*II[4]^2*
         II[12])/633825300114114700748351602688 + 
       (4370830199668718814689459468068416718589560546875*II[1]^7*II[5]*
         II[12])/9903520314283042199192993792 - 
       (609602258723209972583208320335504126703483935546875*II[1]^4*II[2]*
         II[5]*II[12])/79228162514264337593543950336 + 
       (4861203990254257165367879029722180532869455771484375*II[1]*II[2]^2*
         II[5]*II[12])/633825300114114700748351602688 + 
       (17517974730345357726394258715202650659858424150390625*II[1]^2*II[3]*
         II[5]*II[12])/1267650600228229401496703205376 - 
       (49952568370514189876060594747322203319643354072265625*II[4]*II[5]*
         II[12])/10141204801825835211973625643008 - 
       (299614991580971842199996120020939882010265591796875*II[1]^5*II[6]*
         II[12])/79228162514264337593543950336 + 
       (11944111150291649533083892193033998410529543576171875*II[1]^2*II[2]*
         II[6]*II[12])/633825300114114700748351602688 - 
       (57218398470156037282716393443343271067629882716796875*II[3]*II[6]*
         II[12])/10141204801825835211973625643008 + 
       (20234645726506878512035579741785189815253681814453125*II[1]^3*II[7]*
         II[12])/1267650600228229401496703205376 - 
       (80692817977708662115777492074459771516269262744140625*II[2]*II[7]*
         II[12])/10141204801825835211973625643008 - 
       (210002809700594740861362765462760324514415038466796875*II[1]*II[8]*
         II[12])/10141204801825835211973625643008 - 
       (66189750853477463816356956528198232734375*II[1]^14*II[13])/
        4835703278458516698824704 + 
       (47899316367633191315103650874239454422109375*II[1]^11*II[2]*II[13])/
        19342813113834066795298816 - 
       (31460474732965831334665940197567809888426796875*II[1]^8*II[2]^2*
         II[13])/309485009821345068724781056 + 
       (4679235757669322297347895484867578105220549609375*II[1]^5*II[2]^3*
         II[13])/4951760157141521099596496896 - 
       (93268184602753726549325563278498597481810250390625*II[1]^2*II[2]^4*
         II[13])/79228162514264337593543950336 - 
       (12603098403000836175236645573088939150283828125*II[1]^9*II[3]*II[13])/
        309485009821345068724781056 + 
       (16866381464878114691400492065671025568046676015625*II[1]^6*II[2]*
         II[3]*II[13])/9903520314283042199192993792 - 
       (336122367672780816145807178555886711019704909609375*II[1]^3*II[2]^2*
         II[3]*II[13])/39614081257132168796771975168 + 
       (893602891863419517649110493554863068961440878515625*II[2]^3*II[3]*
         II[13])/633825300114114700748351602688 - 
       (1211396939220543299928736316849751505841098842890625*II[1]^4*II[3]^2*
         II[13])/316912650057057350374175801344 + 
       (9660157693693876452316065506232522461421504283828125*II[1]*II[2]*
         II[3]^2*II[13])/1267650600228229401496703205376 + 
       (5170067753937160416022019109846602135915947265625*II[1]^7*II[4]*
         II[13])/9903520314283042199192993792 - 
       (721072388197661921262478978079889907526075947265625*II[1]^4*II[2]*
         II[4]*II[13])/79228162514264337593543950336 + 
       (5750109871538744626276235616411037978503083642578125*II[1]*II[2]^2*
         II[4]*II[13])/633825300114114700748351602688 + 
       (20721261576152281321626410746224752062173499248046875*II[1]^2*II[3]*
         II[4]*II[13])/1267650600228229401496703205376 - 
       (59086752370413042937641590451532901134934475263671875*II[4]^2*II[13])/
        20282409603651670423947251286016 - 
       (1347601651474535683052991659001005151398485974609375*II[1]^5*II[5]*
         II[13])/316912650057057350374175801344 + 
       (53721957714783149964221594427506672735335545380859375*II[1]^2*II[2]*
         II[5]*II[13])/2535301200456458802993406410752 - 
       (257355641139199788849523430635614541062195896255859375*II[3]*II[5]*
         II[13])/40564819207303340847894502572032 + 
       (44001156889993752775219437901090659498909987041015625*II[1]^3*II[6]*
         II[13])/2535301200456458802993406410752 - 
       (175470200549542540355423959113688132049346623595703125*II[2]*II[6]*
         II[13])/20282409603651670423947251286016 - 
       (891704238115287391371512575748455734944979682025390625*II[1]*II[7]*
         II[13])/40564819207303340847894502572032 + 
       (44432934600714038210054438410133072900390625*II[1]^12*II[14])/
        77371252455336267181195264 - 
       (9724683996921793121352259330659124610302734375*II[1]^9*II[2]*II[14])/
        154742504910672534362390528 + 
       (13014248236774363051942534771878335610664013671875*II[1]^6*II[2]^2*
         II[14])/9903520314283042199192993792 - 
       (86451530975349099833661304378781368514455224609375*II[1]^3*II[2]^3*
         II[14])/19807040628566084398385987584 + 
       (689510166036698890333131990626851908956391357421875*II[2]^4*II[14])/
        1267650600228229401496703205376 + 
       (6701940468418543708307605498471327554230419921875*II[1]^7*II[3]*
         II[14])/9903520314283042199192993792 - 
       (934723529994339625327449590232617483084318701171875*II[1]^4*II[2]*
         II[3]*II[14])/79228162514264337593543950336 + 
       (7453846437687251231549586218598830199428659130859375*II[1]*II[2]^2*
         II[3]*II[14])/633825300114114700748351602688 + 
       (26860895922325352502115185243447514609324992041015625*II[1]^2*II[3]^2*
         II[14])/2535301200456458802993406410752 - 
       (401071921573851103931533803800880988403286181640625*II[1]^5*II[4]*
         II[14])/79228162514264337593543950336 + 
       (15988677921218444504829003005141598209453463134765625*II[1]^2*II[2]*
         II[4]*II[14])/633825300114114700748351602688 - 
       (76593940905268706440182457579848905344120658056640625*II[3]*II[4]*
         II[14])/10141204801825835211973625643008 + 
       (49795547929852953846479048018019389089877904931640625*II[1]^3*II[5]*
         II[14])/2535301200456458802993406410752 - 
       (198577387469237377308291346960458598366984300048828125*II[2]*II[5]*
         II[14])/20282409603651670423947251286016 - 
       (487885315473067571089144119218634490661078058837890625*II[1]*II[6]*
         II[14])/20282409603651670423947251286016 - 
       (10882304216213696595664258906341448728310546875*II[1]^10*II[15])/
        618970019642690137449562112 + 
       (10399621367913895536985602261302110276651611328125*II[1]^7*II[2]*
         II[15])/9903520314283042199192993792 - 
       (1450438775346341160257609474407125568557889892578125*II[1]^4*II[2]^2*
         II[15])/158456325028528675187087900672 + 
       (3855448730230319719797337854784730878592772216796875*II[1]*II[2]^3*
         II[15])/633825300114114700748351602688 - 
       (1045553093756967174672264462453311880362931708984375*II[1]^5*II[3]*
         II[15])/158456325028528675187087900672 + 
       (41680831353298561091314702474066209626853607177734375*II[1]^2*II[2]*
         II[3]*II[15])/1267650600228229401496703205376 - 
       (199672487334403143258609890237598848753041553115234375*II[3]^2*
         II[15])/40564819207303340847894502572032 + 
       (29803739346729301098896654631133174487941830029296875*II[1]^3*II[4]*
         II[15])/1267650600228229401496703205376 - 
       (118852968504328961920638464357937839208829902099609375*II[2]*II[4]*
         II[15])/10141204801825835211973625643008 - 
       (1110359683603900513967181322072330091244446870361328125*II[1]*II[5]*
         II[15])/40564819207303340847894502572032 + 
       (29227411830249553705110017170422021924851865234375*II[1]^8*II[16])/
        79228162514264337593543950336 - 
       (815085308528082473647854222159095424267927685546875*II[1]^5*II[2]*
         II[16])/79228162514264337593543950336 + 
       (32493223435560058649860144490079605604636783544921875*II[1]^2*II[2]^2*
         II[16])/1267650600228229401496703205376 + 
       (39033286647458252902462409508684627451821283271484375*II[1]^3*II[3]*
         II[16])/1267650600228229401496703205376 - 
       (155659054496595780498954104637424786111142399560546875*II[2]*II[3]*
         II[16])/10141204801825835211973625643008 - 
       (333875435303262882760557497277058264755295135986328125*II[1]*II[4]*
         II[16])/10141204801825835211973625643008 - 
       (12266395683374520805881689826541912570582437451171875*II[1]^6*II[17])/
        2535301200456458802993406410752 + 
       (488903485094498757834427351657884801027500006982421875*II[1]^3*II[2]*
         II[17])/10141204801825835211973625643008 - 
       (1949673923935507430630451518629781557766635275146484375*II[2]^2*
         II[17])/162259276829213363391578010288128 - 
       (7025548838859974907679392367587876793938928005322265625*II[1]*II[3]*
         II[17])/162259276829213363391578010288128 + 
       (1384453448936161251628546017313314518785653087451171875*II[1]^4*
         II[18])/40564819207303340847894502572032 - 
       (5520089640637354179679679212701594020136821627490234375*II[1]*II[2]*
         II[18])/81129638414606681695789005144064 - 
       (31361907787067379704387760065027786218579694761962890625*II[1]^2*
         II[19])/324518553658426726783156020576256 + 
       (475118089657302282166688416920362918397478997920166015625*II[20])/
        10384593717069655257060992658440192}


==> anc/octagon.txt <==
logO = SeriesData[g, Infinity, {-2*II[0], (2*B + Log[g])/2, (-3*II[1])/16, 
      (-3*II[1]^2)/64, (-16*II[1]^3 + 5*II[2])/1024, 
      (-3*(4*II[1]^4 - 5*II[1]*II[2]))/2048, 
      (-3*(128*II[1]^5 - 400*II[1]^2*II[2] + 105*II[3]))/163840, 
      (-64*II[1]^6 + 400*II[1]^3*II[2] - 85*II[2]^2 - 315*II[1]*II[3])/65536, 
      (-3*(4096*II[1]^7 - 44800*II[1]^4*II[2] + 38080*II[1]*II[2]^2 + 
         70560*II[1]^2*II[3] - 23625*II[4]))/29360128, 
      (-3*(512*II[1]^8 - 8960*II[1]^5*II[2] + 19040*II[1]^2*II[2]^2 + 
         23520*II[1]^3*II[3] - 10815*II[2]*II[3] - 23625*II[1]*II[4]))/
       8388608, (-32768*II[1]^9 + 860160*II[1]^6*II[2] - 
        3655680*II[1]^3*II[2]^2 + 568000*II[2]^3 - 3386880*II[1]^4*II[3] + 
        6229440*II[1]*II[2]*II[3] + 6804000*II[1]^2*II[4] - 2546775*II[5])/
       402653184, (-3*(16384*II[1]^10 - 614400*II[1]^7*II[2] + 
         4569600*II[1]^4*II[2]^2 - 2840000*II[1]*II[2]^3 + 
         3386880*II[1]^5*II[3] - 15573600*II[1]^2*II[2]*II[3] + 
         2261385*II[3]^2 - 11340000*II[1]^3*II[4] + 5386500*II[2]*II[4] + 
         12733875*II[1]*II[5]))/1342177280, 
      (-3*(524288*II[1]^11 - 27033600*II[1]^8*II[2] + 321699840*II[1]^5*
          II[2]^2 - 499840000*II[1]^2*II[2]^3 + 198696960*II[1]^6*II[3] - 
         1827302400*II[1]^3*II[2]*II[3] + 437532480*II[2]^2*II[3] + 
         796007520*II[1]*II[3]^2 - 997920000*II[1]^4*II[4] + 
         1896048000*II[1]*II[2]*II[4] + 2241162000*II[1]^2*II[5] - 
         893918025*II[6]))/94489280512, 
      (-131072*II[1]^12 + 9011200*II[1]^9*II[2] - 160849920*II[1]^6*II[2]^2 + 
        499840000*II[1]^3*II[2]^3 - 60207200*II[2]^4 - 
        85155840*II[1]^7*II[3] + 1370476800*II[1]^4*II[2]*II[3] - 
        1312597440*II[1]*II[2]^2*II[3] - 1194011280*II[1]^2*II[3]^2 + 
        598752000*II[1]^5*II[4] - 2844072000*II[1]^2*II[2]*II[4] + 
        834765750*II[3]*II[4] - 2241162000*II[1]^3*II[5] + 
        1082379375*II[2]*II[5] + 2681754075*II[1]*II[6])/17179869184, 
      (-3*(4194304*II[1]^13 - 374865920*II[1]^10*II[2] + 
         9559080960*II[1]^7*II[2]^2 - 51983360000*II[1]^4*II[2]^3 + 
         25046195200*II[1]*II[2]^4 + 4428103680*II[1]^8*II[3] - 
         114023669760*II[1]^5*II[2]*II[3] + 273020267520*II[1]^2*II[2]^2*
          II[3] + 165569564160*II[1]^3*II[3]^2 - 80377708320*II[2]*II[3]^2 - 
         41513472000*II[1]^6*II[4] + 394377984000*II[1]^3*II[2]*II[4] - 
         95705064000*II[2]^2*II[4] - 347262552000*II[1]*II[3]*II[4] + 
         233080848000*II[1]^4*II[5] - 450269820000*II[1]*II[2]*II[5] - 
         557804847600*II[1]^2*II[6] + 231780173625*II[7]))/3573412790272, 
      (-3*(2097152*II[1]^14 - 238551040*II[1]^11*II[2] + 
         8364195840*II[1]^8*II[2]^2 - 72776704000*II[1]^5*II[2]^3 + 
         87661683200*II[1]^2*II[2]^4 + 3444080640*II[1]^9*II[3] - 
         133027614720*II[1]^6*II[2]*II[3] + 637047290880*II[1]^3*II[2]^2*
          II[3] - 103475064000*II[2]^3*II[3] + 289746737280*II[1]^4*II[3]^2 - 
         562643958240*II[1]*II[2]*II[3]^2 - 41513472000*II[1]^7*II[4] + 
         690161472000*II[1]^4*II[2]*II[4] - 669935448000*II[1]*II[2]^2*
          II[4] - 1215418932000*II[1]^2*II[3]*II[4] + 213685148250*II[4]^2 + 
         326313187200*II[1]^5*II[5] - 1575944370000*II[1]^2*II[2]*II[5] + 
         465364555425*II[3]*II[5] - 1301544644400*II[1]^3*II[6] + 
         634681797750*II[2]*II[6] + 1622461215375*II[1]*II[7]))/
       3848290697216, (-268435456*II[1]^15 + 38168166400*II[1]^12*II[2] - 
        1784361779200*II[1]^9*II[2]^2 + 23288545280000*II[1]^6*II[2]^3 - 
        56103477248000*II[1]^3*II[2]^4 + 5484893696000*II[2]^5 - 
        661263482880*II[1]^10*II[3] + 36487574323200*II[1]^7*II[2]*II[3] - 
        305782699622400*II[1]^4*II[2]^2*II[3] + 198672122880000*II[1]*II[2]^3*
         II[3] - 111262747115520*II[1]^5*II[3]^2 + 540138199910400*II[1]^2*
         II[2]*II[3]^2 - 53275210047360*II[3]^3 + 9963233280000*II[1]^8*
         II[4] - 265022005248000*II[1]^5*II[2]*II[4] + 
        643138030080000*II[1]^2*II[2]^2*II[4] + 777868116480000*II[1]^3*II[3]*
         II[4] - 380576895552000*II[2]*II[3]*II[4] - 410275484640000*II[1]*
         II[4]^2 - 104420219904000*II[1]^6*II[5] + 1008604396800000*II[1]^3*
         II[2]*II[5] - 246698963280000*II[2]^2*II[5] - 893499946416000*II[1]*
         II[3]*II[5] + 624741429312000*II[1]^4*II[6] - 1218589051680000*II[1]*
         II[2]*II[6] - 1557562766760000*II[1]^2*II[7] + 
        665904438824625*II[8])/351843720888320, 
      (-3*(16777216*II[1]^16 - 2936012800*II[1]^13*II[2] + 
         178436177920*II[1]^10*II[2]^2 - 3326935040000*II[1]^7*II[2]^3 + 
         14025869312000*II[1]^4*II[2]^4 - 5484893696000*II[1]*II[2]^5 + 
         60114862080*II[1]^11*II[3] - 4560946790400*II[1]^8*II[2]*II[3] + 
         61156539924480*II[1]^5*II[2]^2*II[3] - 99336061440000*II[1]^2*
          II[2]^3*II[3] + 18543791185920*II[1]^6*II[3]^2 - 
         180046066636800*II[1]^3*II[2]*II[3]^2 + 44158637255040*II[2]^2*
          II[3]^2 + 53275210047360*II[1]*II[3]^3 - 1107025920000*II[1]^9*
          II[4] + 44170334208000*II[1]^6*II[2]*II[4] - 214379343360000*
          II[1]^3*II[2]^2*II[4] + 35049575232000*II[2]^3*II[4] - 
         194467029120000*II[1]^4*II[3]*II[4] + 380576895552000*II[1]*II[2]*
          II[3]*II[4] + 205137742320000*II[1]^2*II[4]^2 + 
         14917174272000*II[1]^7*II[5] - 252151099200000*II[1]^4*II[2]*II[5] + 
         246698963280000*II[1]*II[2]^2*II[5] + 446749973208000*II[1]^2*II[3]*
          II[5] - 157672584790875*II[4]*II[5] - 124948285862400*II[1]^5*
          II[6] + 609294525840000*II[1]^2*II[2]*II[6] - 180608091689025*II[3]*
          II[6] + 519187588920000*II[1]^3*II[7] - 254726410813875*II[2]*
          II[7] - 665904438824625*II[1]*II[8]))/140737488355328, 
      (-3*(2147483648*II[1]^17 - 456340275200*II[1]^14*II[2] + 
         35297920286720*II[1]^11*II[2]^2 - 904926330880000*II[1]^8*II[2]^3 + 
         6104058324582400*II[1]^5*II[2]^4 - 5967564341248000*II[1]^2*
          II[2]^5 + 10900828323840*II[1]^12*II[3] - 1102735579545600*II[1]^9*
          II[2]*II[3] + 22179438479278080*II[1]^6*II[2]^2*II[3] - 
         72051756564480000*II[1]^3*II[2]^3*II[3] + 8854417702502400*II[2]^4*
          II[3] + 5764469945794560*II[1]^7*II[3]^2 - 97945060250419200*
          II[1]^4*II[2]*II[3]^2 + 96089194666967040*II[1]*II[2]^2*II[3]^2 + 
         57963428531527680*II[1]^2*II[3]^3 - 240888840192000*II[1]^10*II[4] + 
         13730663890944000*II[1]^7*II[2]*II[4] - 116622362787840000*II[1]^4*
          II[2]^2*II[4] + 76267875704832000*II[1]*II[2]^3*II[4] - 
         84632051073024000*II[1]^5*II[3]*II[4] + 414067662360576000*II[1]^2*
          II[2]*II[3]*II[4] - 61454545813584000*II[3]^2*II[4] + 
         148793242429440000*II[1]^3*II[4]^2 - 73164937456800000*II[2]*
          II[4]^2 + 4057471401984000*II[1]^8*II[5] - 109736158371840000*
          II[1]^5*II[2]*II[5] + 268408472048640000*II[1]^2*II[2]^2*II[5] + 
         324042647233536000*II[1]^3*II[3]*II[5] - 159337743198480000*II[2]*
          II[3]*II[5] - 343095544504944000*II[1]*II[4]*II[5] - 
         45314578339430400*II[1]^6*II[6] + 441941629409280000*II[1]^3*II[2]*
          II[6] - 108647225839152000*II[2]^2*II[6] - 393003207515318400*II[1]*
          II[3]*II[6] + 282438048372480000*II[1]^4*II[7] - 
         554284669930992000*II[1]*II[2]*II[7] - 724504029441192000*II[1]^2*
          II[8] + 316304608441696875*II[9]))/38280596832649216, 
      (-1073741824*II[1]^18 + 273804165120*II[1]^15*II[2] - 
        26473440215040*II[1]^12*II[2]^2 + 904926330880000*II[1]^9*II[2]^3 - 
        9156087486873600*II[1]^6*II[2]^4 + 17902693023744000*II[1]^3*
         II[2]^5 - 1469342439424000*II[2]^6 - 7546727301120*II[1]^13*II[3] + 
        992462021591040*II[1]^10*II[2]*II[3] - 28516420901928960*II[1]^7*
         II[2]^2*II[3] + 162116452270080000*II[1]^4*II[2]^3*II[3] - 
        79689759322521600*II[1]*II[2]^4*II[3] - 6485028689018880*II[1]^8*
         II[3]^2 + 176301108450754560*II[1]^5*II[2]*II[3]^2 - 
        432401376001351680*II[1]^2*II[2]^2*II[3]^2 - 173890285594583040*
         II[1]^3*II[3]^3 + 85663528847729280*II[2]*II[3]^3 + 
        197090869248000*II[1]^11*II[4] - 15446996877312000*II[1]^8*II[2]*
         II[4] + 209920253018112000*II[1]^5*II[2]^2*II[4] - 
        343205440671744000*II[1]^2*II[2]^3*II[4] + 126948076609536000*II[1]^6*
         II[3]*II[4] - 1242202987081728000*II[1]^3*II[2]*II[3]*II[4] + 
        305957638693728000*II[2]^2*II[3]*II[4] + 553090912322256000*II[1]*
         II[3]^2*II[4] - 334784795466240000*II[1]^4*II[4]^2 + 
        658484437111200000*II[1]*II[2]*II[4]^2 - 4057471401984000*II[1]^9*
         II[5] + 164604237557760000*II[1]^6*II[2]*II[5] - 
        805225416145920000*II[1]^3*II[2]^2*II[5] + 132211663713360000*II[2]^3*
         II[5] - 729095956275456000*II[1]^4*II[3]*II[5] + 
        1434039688786320000*II[1]*II[2]*II[3]*II[5] + 1543929950272248000*
         II[1]^2*II[4]*II[5] - 297419288743355625*II[5]^2 + 
        58261600722124800*II[1]^7*II[6] - 994368666170880000*II[1]^4*II[2]*
         II[6] + 977825032552368000*II[1]*II[2]^2*II[6] + 
        1768514433818932800*II[1]^2*II[3]*II[6] - 625739578178715000*II[4]*
         II[6] - 508388487070464000*II[1]^5*II[7] + 2494281014689464000*
         II[1]^2*II[2]*II[7] - 741263590235668500*II[3]*II[7] + 
        2173512088323576000*II[1]^3*II[8] - 1070774337629997000*II[2]*II[8] - 
        2846741475975271875*II[1]*II[9])/13510798882111488, 
      (-3*(34359738368*II[1]^19 - 10404558274560*II[1]^16*II[2] + 
         1238142434672640*II[1]^13*II[2]^2 - 55019520917504000*II[1]^10*
          II[2]^3 + 795271598859878400*II[1]^7*II[2]^4 - 
         2721209339609088000*II[1]^4*II[2]^5 + 893360203169792000*II[1]*
          II[2]^6 + 327743585648640*II[1]^14*II[3] - 54856082647941120*
          II[1]^11*II[2]*II[3] + 2167247988546600960*II[1]^8*II[2]^2*II[3] - 
         19713360596041728000*II[1]^5*II[2]^3*II[3] + 24225686834046566400*
          II[1]^2*II[2]^4*II[3] + 438099715880386560*II[1]^9*II[3]^2 - 
         17865178989676462080*II[1]^6*II[2]*II[3]^2 + 87633345536273940480*
          II[1]^3*II[2]^2*II[3]^2 - 14411588900018688000*II[2]^3*II[3]^2 + 
         26431323410376622080*II[1]^4*II[3]^3 - 52083425539419402240*II[1]*
          II[2]*II[3]^3 - 9985937375232000*II[1]^12*II[4] + 
         1043530455711744000*II[1]^9*II[2]*II[4] - 21271918972502016000*
          II[1]^6*II[2]^2*II[4] + 69556302642806784000*II[1]^3*II[2]^3*
          II[4] - 8578715673991680000*II[2]^4*II[4] - 11026347225513984000*
          II[1]^7*II[3]*II[4] + 188814854036422656000*II[1]^4*II[2]*II[3]*
          II[4] - 186022244325786624000*II[1]*II[2]^2*II[3]*II[4] - 
         168139637345965824000*II[1]^2*II[3]^2*II[4] + 40709831128694784000*
          II[1]^5*II[4]^2 - 200179268881804800000*II[1]^2*II[2]*II[4]^2 + 
         59548719734362656000*II[3]*II[4]^2 + 246694261240627200*II[1]^10*
          II[5] - 14297053776445440000*II[1]^7*II[2]*II[5] + 
         122394263254179840000*II[1]^4*II[2]^2*II[5] - 80384691537722880000*
          II[1]*II[2]^3*II[5] + 88658068283095449600*II[1]^5*II[3]*II[5] - 
         435948065391041280000*II[1]^2*II[2]*II[3]*II[5] + 
         64842098579584603200*II[3]^2*II[5] - 312903136588508928000*II[1]^3*
          II[4]*II[5] + 154392532940368800000*II[2]*II[4]*II[5] + 
         180830927555960220000*II[1]*II[5]^2 - 4427881654881484800*II[1]^8*
          II[6] + 120915229806379008000*II[1]^5*II[2]*II[6] - 
         297258809895919872000*II[1]^2*II[2]^2*II[6] - 358418925253970380800*
          II[1]^3*II[3]*II[6] + 176850145842001632000*II[2]*II[3]*II[6] + 
         380449663532658720000*II[1]*II[4]*II[6] + 51516700023140352000*
          II[1]^6*II[7] - 505507618977064704000*II[1]^3*II[2]*II[7] + 
         124707820483406160000*II[2]^2*II[7] + 450688262863286448000*II[1]*
          II[3]*II[7] - 330373837425183552000*II[1]^4*II[8] + 
         651030797279038176000*II[1]*II[2]*II[8] + 865409408696482650000*
          II[1]^2*II[9] - 383930533726531666875*II[10]))/2738188573441261568, 
      (-3*(8589934592*II[1]^20 - 3060164198400*II[1]^17*II[2] + 
         442193726668800*II[1]^14*II[2]^2 - 25008873144320000*II[1]^11*
          II[2]^3 + 497044749287424000*II[1]^8*II[2]^4 - 
         2721209339609088000*II[1]^5*II[2]^5 + 2233400507924480000*II[1]^2*
          II[2]^6 + 109247861882880*II[1]^15*II[3] - 22856701103308800*
          II[1]^12*II[2]*II[3] + 1204026660303667200*II[1]^9*II[2]^2*II[3] - 
         16427800496701440000*II[1]^6*II[2]^3*II[3] + 40376144723410944000*
          II[1]^3*II[2]^4*II[3] - 3989104455071232000*II[2]^5*II[3] + 
         219049857940193280*II[1]^10*II[3]^2 - 12760842135483187200*II[1]^7*
          II[2]*II[3]^2 + 109541681920342425600*II[1]^4*II[2]^2*II[3]^2 - 
         72057944500093440000*II[1]*II[2]^3*II[3]^2 + 26431323410376622080*
          II[1]^5*II[3]^3 - 130208563848548505600*II[1]^2*II[2]*II[3]^3 + 
         9691547507046226080*II[3]^4 - 3840745144320000*II[1]^13*II[4] + 
         521765227855872000*II[1]^10*II[2]*II[4] - 15194227837501440000*
          II[1]^7*II[2]^2*II[4] + 86945378303508480000*II[1]^4*II[2]^3*
          II[4] - 42893578369958400000*II[1]*II[2]^4*II[4] - 
         6891467015946240000*II[1]^8*II[3]*II[4] + 188814854036422656000*
          II[1]^5*II[2]*II[3]*II[4] - 465055610814466560000*II[1]^2*II[2]^2*
          II[3]*II[4] - 280232728909943040000*II[1]^3*II[3]^2*II[4] + 
         138455553397426272000*II[2]*II[3]^2*II[4] + 33924859273912320000*
          II[1]^6*II[4]^2 - 333632114803008000000*II[1]^3*II[2]*II[4]^2 + 
         82416956214146400000*II[2]^2*II[4]^2 + 297743598671813280000*II[1]*
          II[3]*II[4]^2 + 112133755109376000*II[1]^11*II[5] - 
         8935658610278400000*II[1]^8*II[2]*II[5] + 122394263254179840000*
          II[1]^5*II[2]^2*II[5] - 200961728844307200000*II[1]^2*II[2]^3*
          II[5] + 73881723569246208000*II[1]^6*II[3]*II[5] - 
         726580108985068800000*II[1]^3*II[2]*II[3]*II[5] + 
         179486177478798960000*II[2]^2*II[3]*II[5] + 324210492897923016000*
          II[1]*II[3]^2*II[5] - 391128920735636160000*II[1]^4*II[4]*II[5] + 
         771962664701844000000*II[1]*II[2]*II[4]*II[5] + 
         452077318889900550000*II[1]^2*II[5]^2 - 2459934252711936000*II[1]^9*
          II[6] + 100762691505315840000*II[1]^6*II[2]*II[6] - 
         495431349826533120000*II[1]^3*II[2]^2*II[6] + 81587769417554400000*
          II[2]^3*II[6] - 448023656567462976000*II[1]^4*II[3]*II[6] + 
         884250729210008160000*II[1]*II[2]*II[3]*II[6] + 
         951124158831646800000*II[1]^2*II[4]*II[6] - 367100144234454881250*
          II[5]*II[6] + 36797642873671680000*II[1]^7*II[7] - 
         631884523721330880000*II[1]^4*II[2]*II[7] + 623539102417030800000*
          II[1]*II[2]^2*II[7] + 1126720657158216120000*II[1]^2*II[3]*II[7] - 
         399372791605525237500*II[4]*II[7] - 330373837425183552000*II[1]^5*
          II[8] + 1627576993197595440000*II[1]^2*II[2]*II[8] - 
         484573332897169015500*II[3]*II[8] + 1442349014494137750000*II[1]^3*
          II[9] - 712634282819143059375*II[2]*II[9] - 1919652668632658334375*
          II[1]*II[10]))/1441151880758558720, 
      (-274877906944*II[1]^21 + 114246130073600*II[1]^18*II[2] - 
        19810278954762240*II[1]^15*II[2]^2 + 1400496896081920000*II[1]^12*
         II[2]^3 - 37112674613460992000*II[1]^9*II[2]^4 + 
        304775446036217856000*II[1]^6*II[2]^5 - 500281713775083520000*II[1]^3*
         II[2]^6 + 35344483020652544000*II[2]^7 - 4588410199080960*II[1]^16*
         II[3] + 1181515626263347200*II[1]^13*II[2]*II[3] - 
        80910591572406435840*II[1]^10*II[2]^2*II[3] + 1577068847683338240000*
         II[1]^7*II[2]^3*II[3] - 6783192313533038592000*II[1]^4*II[2]^4*
         II[3] + 2680678193807867904000*II[1]*II[2]^5*II[3] - 
        13381954957800898560*II[1]^11*II[3]^2 + 1071910739380587724800*
         II[1]^8*II[2]*II[3]^2 - 14722402050094022000640*II[1]^5*II[2]^2*
         II[3]^2 + 24211469352031395840000*II[1]^2*II[2]^3*II[3]^2 - 
        2960308221962181672960*II[1]^6*II[3]^3 + 29166718302074865254400*
         II[1]^3*II[2]*II[3]^3 - 7213266926946560471040*II[2]^2*II[3]^3 - 
        6512719924735063925760*II[1]*II[3]^4 + 184355766927360000*II[1]^14*
         II[4] - 31875112101740544000*II[1]^11*II[2]*II[4] + 
        1276315138350120960000*II[1]^8*II[2]^2*II[4] - 
        11685458843991539712000*II[1]^5*II[2]^3*II[4] + 
        14412242332306022400000*II[1]^2*II[2]^4*II[4] + 
        514562870523985920000*II[1]^9*II[3]*II[4] - 21147263652079337472000*
         II[1]^6*II[2]*II[3]*II[4] + 104172456822440509440000*II[1]^3*II[2]^2*
         II[3]*II[4] - 17174959644971390976000*II[2]^3*II[3]*II[4] + 
        47079098456870430720000*II[1]^4*II[3]^2*II[4] - 
        93042131883070454784000*II[1]*II[2]*II[3]^2*II[4] - 
        3256786490295582720000*II[1]^7*II[4]^2 + 56050195286905344000000*
         II[1]^4*II[2]*II[4]^2 - 55384194575906380800000*II[1]*II[2]^2*
         II[4]^2 - 100041849153729262080000*II[1]^2*II[3]*II[4]^2 + 
        11828490510340193760000*II[4]^3 - 6279490286125056000*II[1]^12*
         II[5] + 667195842900787200000*II[1]^9*II[2]*II[5] - 
        13708157484468142080000*II[1]^6*II[2]^2*II[5] + 
        45015427261124812800000*II[1]^3*II[2]^3*II[5] - 
        5566137035802013440000*II[2]^4*II[5] - 7092645462647635968000*II[1]^7*
         II[3]*II[5] + 122065458309491558400000*II[1]^4*II[2]*II[3]*II[5] - 
        120614711265752901120000*II[1]*II[2]^2*II[3]*II[5] - 
        108934725613702133376000*II[1]^2*II[3]^2*II[5] + 
        52567726946869499904000*II[1]^5*II[4]*II[5] - 
        259379455339819584000000*II[1]^2*II[2]*II[4]*II[5] + 
        77279577229947253392000*II[3]*II[4]*II[5] - 101265319431337723200000*
         II[1]^3*II[5]^2 + 50090135799899057940000*II[2]*II[5]^2 + 
        165307581782242099200*II[1]^10*II[6] - 9673218384510320640000*II[1]^7*
         II[2]*II[6] + 83232466770857564160000*II[1]^4*II[2]^2*II[6] - 
        54826981048596556800000*II[1]*II[2]^3*II[6] + 60214379442667023974400*
         II[1]^5*II[3]*II[6] - 297108245014562741760000*II[1]^2*II[2]*II[3]*
         II[6] + 44260189683491591409600*II[3]^2*II[6] - 
        213051811578288883200000*II[1]^3*II[4]*II[6] + 
        105384459483054591840000*II[2]*II[4]*II[6] + 246691296925553680200000*
         II[1]*II[5]*II[6] - 3091002001388421120000*II[1]^8*II[7] + 
        84925279988146870272000*II[1]^5*II[2]*II[7] - 
        209509138412122348800000*II[1]^2*II[2]^2*II[7] - 
        252385427203440410880000*II[1]^3*II[3]*II[7] + 
        124840256307313122576000*II[2]*II[3]*II[7] + 268378515958912959600000*
         II[1]*II[4]*II[7] + 37001869791620557824000*II[1]^6*II[8] - 
        364577246476261378560000*II[1]^3*II[2]*II[8] + 
        90165208350101700816000*II[2]^2*II[8] + 325633279706897578416000*
         II[1]*II[3]*II[8] - 242314634435015142000000*II[1]^4*II[9] + 
        478890238054464135900000*II[1]*II[2]*II[9] + 645003296660573200350000*
         II[1]^2*II[10] - 289797747411944766369375*II[11])/
       32281802128991715328, (-3*(137438953472*II[1]^22 - 
         66142496358400*II[1]^19*II[2] + 13619566781399040*II[1]^16*II[2]^2 - 
         1185035835146240000*II[1]^13*II[2]^3 + 40823942074807091200*II[1]^10*
          II[2]^4 - 478932843771199488000*II[1]^7*II[2]^5 + 
         1375774712881479680000*II[1]^4*II[2]^6 - 388789313227177984000*II[1]*
          II[2]^7 + 2968971305287680*II[1]^17*II[3] - 928333706349772800*
          II[1]^14*II[2]*II[3] + 80910591572406435840*II[1]^11*II[2]^2*
          II[3] - 2168469665564590080000*II[1]^8*II[2]^3*II[3] + 
         14923023089772684902400*II[1]^5*II[2]^4*II[3] - 
         14743730065943273472000*II[1]^2*II[2]^5*II[3] + 
         12266792044650823680*II[1]^12*II[3]^2 - 1310113125909607219200*
          II[1]^9*II[2]*II[3]^2 + 26991070425172373667840*II[1]^6*II[2]^2*
          II[3]^2 - 88775387624115118080000*II[1]^3*II[2]^3*II[3]^2 + 
         10988008871559297177600*II[2]^4*II[3]^2 + 4651912920226285486080*
          II[1]^7*II[3]^3 - 80208475330705879449600*II[1]^4*II[2]*II[3]^3 + 
         79345936196412165181440*II[1]*II[2]^2*II[3]^3 + 
         35819959586042851591680*II[1]^2*II[3]^4 - 135194229080064000*
          II[1]^15*II[4] + 29218852759928832000*II[1]^12*II[2]*II[4] - 
         1559940724650147840000*II[1]^9*II[2]^2*II[4] + 
         21423341213984489472000*II[1]^6*II[2]^3*II[4] - 
         52844888551788748800000*II[1]^3*II[2]^4*II[4] + 
         5232519038540344320000*II[2]^5*II[4] - 566019157576384512000*
          II[1]^10*II[3]*II[4] + 33231414310410387456000*II[1]^7*II[2]*II[3]*
          II[4] - 286474256261711400960000*II[1]^4*II[2]^2*II[3]*II[4] + 
         188924556094685300736000*II[1]*II[2]^3*II[3]*II[4] - 
         103574016605114947584000*II[1]^5*II[3]^2*II[4] + 
         511731725356887501312000*II[1]^2*II[2]*II[3]^2*II[4] - 
         50853209584849665840000*II[3]^3*II[4] + 4478081424156426240000*
          II[1]^8*II[4]^2 - 123310429631191756800000*II[1]^5*II[2]*II[4]^2 + 
         304613070167485094400000*II[1]^2*II[2]^2*II[4]^2 + 
         366820113563673960960000*II[1]^3*II[3]*II[4]^2 - 
         181623010581606132000000*II[2]*II[3]*II[4]^2 - 
         130113395613742131360000*II[1]*II[4]^3 + 5313414857490432000*
          II[1]^13*II[5] - 733915427190865920000*II[1]^10*II[2]*II[5] + 
         21541390332735651840000*II[1]^7*II[2]^2*II[5] - 
         123792424968093235200000*II[1]^4*II[2]^3*II[5] + 
         61227507393822147840000*II[1]*II[2]^4*II[5] + 9752387511140499456000*
          II[1]^8*II[3]*II[5] - 268544008280881428480000*II[1]^5*II[2]*II[3]*
          II[5] + 663380911961640956160000*II[1]^2*II[2]^2*II[3]*II[5] + 
         399427327250241155712000*II[1]^3*II[3]^2*II[5] - 
         197767495492722124200000*II[2]*II[3]^2*II[5] - 
         96374166069260749824000*II[1]^6*II[4]*II[5] + 
         951058002912671808000000*II[1]^3*II[2]*II[4]*II[5] - 
         235443266217286197840000*II[2]^2*II[4]*II[5] - 
         850075349529419787312000*II[1]*II[3]*II[4]*II[5] + 
         278479628436178738800000*II[1]^4*II[5]^2 - 550991493798889637340000*
          II[1]*II[2]*II[5]^2 - 165307581782242099200*II[1]^11*II[6] + 
         13300675278701690880000*II[1]^8*II[2]*II[6] - 
         183111426895886641152000*II[1]^5*II[2]^2*II[6] + 
         301548395767281062400000*II[1]^2*II[2]^3*II[6] - 
         110393028978222877286400*II[1]^6*II[3]*II[6] + 
         1089396898386730053120000*II[1]^3*II[2]*II[3]*II[6] - 
         269689901342656210416000*II[2]^2*II[3]*II[6] - 
         486862086518407505505600*II[1]*II[3]^2*II[6] + 
         585892481840294428800000*II[1]^4*II[4]*II[6] - 
         1159229054313600510240000*II[1]*II[2]*II[4]*II[6] - 
         1356802133090545241100000*II[1]^2*II[5]*II[6] + 
         275803886345211060086250*II[6]^2 + 3777891335030292480000*II[1]^9*
          II[7] - 155696346644935928832000*II[1]^6*II[2]*II[7] + 
         768200174177781945600000*II[1]^3*II[2]^2*II[7] - 
         126780617744784123120000*II[2]^3*II[7] + 694059924809461129920000*
          II[1]^4*II[3]*II[7] - 1373242819380444348336000*II[1]*II[2]*II[3]*
          II[7] - 1476081837774021277800000*II[1]^2*II[4]*II[7] + 
         570466169639711751656250*II[5]*II[7] - 58145795386832305152000*
          II[1]^7*II[8] + 1002587427809718791040000*II[1]^4*II[2]*II[8] - 
         991817291851118708976000*II[1]*II[2]^2*II[8] - 
         1790983038387936681288000*II[1]^2*II[3]*II[8] + 
         635662388735404655625000*II[4]*II[8] + 533092195757033312400000*
          II[1]^5*II[9] - 2633896309299552747450000*II[1]^2*II[2]*II[9] + 
         785230935025639117640625*II[3]*II[9] - 2365012087755435067950000*
          II[1]^3*II[10] + 1170988127865921583968750*II[2]*II[10] + 
         3187775221531392430063125*II[1]*II[11]))/101457092405402533888, 
      (-3*(8796093022208*II[1]^23 - 4868087731978240*II[1]^20*II[2] + 
         1179294253071728640*II[1]^17*II[2]^2 - 124598053523947520000*
          II[1]^14*II[2]^3 + 5462985703101458022400*II[1]^11*II[2]^4 - 
         88123643253900705792000*II[1]^8*II[2]^5 + 405028075472307617792000*
          II[1]^5*II[2]^6 - 286148934535202996224000*II[1]^2*II[2]^7 + 
         242795875632414720*II[1]^18*II[3] - 91100481049791037440*II[1]^15*
          II[2]*II[3] + 9925032566215189463040*II[1]^12*II[2]^2*II[3] - 
         354665260856786288640000*II[1]^9*II[2]^3*II[3] + 
         3661114998024232029388800*II[1]^6*II[2]^4*II[3] - 
         7234256885689499516928000*II[1]^3*II[2]^5*II[3] + 
         597436136913744199680000*II[2]^6*II[3] + 1388978299209693265920*
          II[1]^13*II[3]^2 - 192848652133894182666240*II[1]^10*II[2]*
          II[3]^2 + 5675836523693390577008640*II[1]^7*II[2]^2*II[3]^2 - 
         32669342645674363453440000*II[1]^4*II[2]^3*II[3]^2 + 
         16174349058935285445427200*II[1]*II[2]^4*II[3]^2 + 
         855951977321636529438720*II[1]^8*II[3]^3 - 
         23613375137359810909962240*II[1]^5*II[2]*II[3]^3 + 
         58398609040559353573539840*II[1]^2*II[2]^2*II[3]^3 + 
         17575660170218359180984320*II[1]^3*II[3]^4 - 
         8709622090889268814755840*II[2]*II[3]^4 - 12437869075365888000*
          II[1]^16*II[4] + 3308473174047326208000*II[1]^13*II[2]*II[4] - 
         229623274668501762048000*II[1]^10*II[2]^2*II[4] + 
         4505022609569309786112000*II[1]^7*II[2]^3*II[4] - 
         19446918987058259558400000*II[1]^4*II[2]^4*II[4] + 
         7702268024731386839040000*II[1]*II[2]^5*II[4] - 
         75743654541130727424000*II[1]^11*II[3]*II[4] + 
         6114580233115511291904000*II[1]^8*II[2]*II[3]*II[4] - 
         84338021043447836442624000*II[1]^5*II[2]^2*II[3]*II[4] + 
         139048473285688381341696000*II[1]^2*II[2]^3*II[3]*II[4] - 
         25410158740454867140608000*II[1]^6*II[3]^2*II[4] + 
         251089699908446133977088000*II[1]^3*II[2]*II[3]^2*II[4] - 
         62212870681086770684928000*II[2]^2*II[3]^2*II[4] - 
         74855924508898708116480000*II[1]*II[3]^3*II[4] + 
         732415095150917713920000*II[1]^9*II[4]^2 - 
         30252158736185711001600000*II[1]^6*II[2]*II[4]^2 + 
         149463479762179352985600000*II[1]^3*II[2]^2*II[4]^2 - 
         24688161301615247923200000*II[2]^3*II[4]^2 + 
         134989801791432017633280000*II[1]^4*II[3]*II[4]^2 - 
         267349071576124226304000000*II[1]*II[2]*II[3]*II[4]^2 - 
         95763459171714208680960000*II[1]^2*II[4]^3 + 558667619301851136000*
          II[1]^14*II[5] - 98211228074995875840000*II[1]^11*II[2]*II[5] + 
         3963615821223359938560000*II[1]^8*II[2]^2*II[5] - 
         36444489910606648442880000*II[1]^5*II[2]^3*II[5] + 
         45063445441853100810240000*II[1]^2*II[2]^4*II[5] + 
         1595057157377646133248000*II[1]^9*II[3]*II[5] - 
         65882796698242910453760000*II[1]^6*II[2]*II[3]*II[5] + 
         325498900802511829155840000*II[1]^3*II[2]^2*II[3]*II[5] - 
         53765377787628521118720000*II[2]^3*II[3]*II[5] + 
         146989256428088745302016000*II[1]^4*II[3]^2*II[5] - 
         291113753365286966822400000*II[1]*II[2]*II[3]^2*II[5] - 
         20266110350564546248704000*II[1]^7*II[4]*II[5] + 
         349989345071863225344000000*II[1]^4*II[2]*II[4]*II[5] - 
         346572487871845283220480000*II[1]*II[2]^2*II[4]*II[5] - 
         625655457253652963461632000*II[1]^2*II[3]*II[4]*II[5] + 
         111089170685874308004000000*II[4]^2*II[5] + 
         81984402611611020702720000*II[1]^5*II[5]^2 - 
         405529739435982773082240000*II[1]^2*II[2]*II[5]^2 + 
         120963860924556440193480000*II[3]*II[5]^2 - 20277730031955030835200*
          II[1]^12*II[6] + 2175399334472098775040000*II[1]^9*II[2]*II[6] - 
         44923336731790855962624000*II[1]^6*II[2]^2*II[6] + 
         147959746189812574617600000*II[1]^3*II[2]^3*II[6] - 
         18329510891032491870720000*II[2]^4*II[6] - 
         23214076950849153623654400*II[1]^7*II[3]*II[6] + 
         400898058606316659548160000*II[1]^4*II[2]*II[3]*II[6] - 
         396983534776389941732352000*II[1]*II[2]^2*II[3]*II[6] - 
         358330495677547924052121600*II[1]^2*II[3]^2*II[6] + 
         172486746653782679838720000*II[1]^5*II[4]*II[6] - 
         853192583974809975536640000*II[1]^2*II[2]*II[4]*II[6] + 
         254495415883102525010880000*II[3]*II[4]*II[6] - 
         665737579969760864966400000*II[1]^3*II[5]*II[6] + 
         329908441968723668450400000*II[2]*II[5]*II[6] + 
         405983320700150680446960000*II[1]*II[6]^2 + 556105604516459053056000*
          II[1]^10*II[7] - 32740717465906526748672000*II[1]^7*II[2]*II[7] + 
         282697664097423755980800000*II[1]^4*II[2]^2*II[7] - 
         186621069320322229232640000*II[1]*II[2]^3*II[7] + 
         204331241863905356648448000*II[1]^5*II[3]*II[7] - 
         1010706715064007040375296000*II[1]^2*II[2]*II[3]*II[7] + 
         150739728700868711900496000*II[3]^2*II[7] - 
         724264155067786440307200000*II[1]^3*II[4]*II[7] + 
         358911417590641097582400000*II[2]*II[4]*II[7] + 
         839726201709655698438000000*II[1]*II[5]*II[7] - 
         10698826351177144147968000*II[1]^8*II[8] + 
         295161738747181212082176000*II[1]^5*II[2]*II[8] - 
         729977526802423369806336000*II[1]^2*II[2]^2*II[8] - 
         878775677502347598285312000*II[1]^3*II[3]*II[8] + 
         435479595012283666388544000*II[2]*II[3]*II[8] + 
         935695036218515653080000000*II[1]*II[4]*II[8] + 
         130785285359058839308800000*II[1]^6*II[9] - 
         1292365122429647214748800000*II[1]^3*II[2]*II[9] + 
         320212473435451146349800000*II[2]^2*II[9] + 
         1155859936357740781167000000*II[1]*II[3]*II[9] - 
         870324448294000105005600000*II[1]^4*II[10] + 
         1723694524218636571602000000*II[1]*II[2]*II[10] + 
         2346202563047104828526460000*II[1]^2*II[11] - 
         1065006721738897016407453125*II[12]))/13576803638250229989376, 
      (-1099511627776*II[1]^24 + 695441104568320*II[1]^21*II[2] - 
        196549042178621440*II[1]^18*II[2]^2 + 24919610704789504000*II[1]^15*
         II[2]^3 - 1365746425775364505600*II[1]^12*II[2]^4 + 
        29374547751300235264000*II[1]^9*II[2]^5 - 202514037736153808896000*
         II[1]^6*II[2]^6 + 286148934535202996224000*II[1]^3*II[2]^7 - 
        17736627368649318400000*II[2]^8 - 38336190889328640*II[1]^19*II[3] + 
        17081340196835819520*II[1]^16*II[2]*II[3] - 2290392130665043722240*
         II[1]^13*II[2]^2*II[3] + 106399578257035886592000*II[1]^10*II[2]^3*
         II[3] - 1569049284867528012595200*II[1]^7*II[2]^4*II[3] + 
        5425692664267124637696000*II[1]^4*II[2]^5*II[3] - 
        1792308410741232599040000*II[1]*II[2]^6*II[3] - 
        297638206973505699840*II[1]^14*II[3]^2 + 52595086945607504363520*
         II[1]^11*II[2]*II[3]^2 - 2128438696385021466378240*II[1]^8*II[2]^2*
         II[3]^2 + 19601605587404618072064000*II[1]^5*II[2]^3*II[3]^2 - 
        24261523588402928168140800*II[1]^2*II[2]^4*II[3]^2 - 
        285317325773878843146240*II[1]^9*II[3]^3 + 11806687568679905454981120*
         II[1]^6*II[2]*II[3]^3 - 58398609040559353573539840*II[1]^3*II[2]^2*
         II[3]^3 + 9653451728311041315840000*II[2]^3*II[3]^3 - 
        13181745127663769385738240*II[1]^4*II[3]^4 + 
        26128866272667806444267520*II[1]*II[2]*II[3]^4 + 
        2194918072123392000*II[1]^17*II[4] - 708958537295855616000*II[1]^14*
         II[2]*II[4] + 62624529455045935104000*II[1]^11*II[2]^2*II[4] - 
        1689383478588491169792000*II[1]^8*II[2]^3*II[4] + 
        11668151392234955735040000*II[1]^5*II[2]^4*II[4] - 
        11553402037097080258560000*II[1]^2*II[2]^5*II[4] + 
        18935913635282681856000*II[1]^12*II[3]*II[4] - 
        2038193411038503763968000*II[1]^9*II[2]*II[3]*II[4] + 
        42169010521723918221312000*II[1]^6*II[2]^2*II[3]*II[4] - 
        139048473285688381341696000*II[1]^3*II[2]^3*II[3]*II[4] + 
        17238613410720111836160000*II[2]^4*II[3]*II[4] + 
        10890068031623514488832000*II[1]^7*II[3]^2*II[4] - 
        188317274931334600482816000*II[1]^4*II[2]*II[3]^2*II[4] + 
        186638612043260312054784000*II[1]*II[2]^2*II[3]^2*II[4] + 
        112283886763348062174720000*II[1]^2*II[3]^3*II[4] - 
        219724528545275314176000*II[1]^10*II[4]^2 + 
        12965210886936733286400000*II[1]^7*II[2]*II[4]^2 - 
        112097609821634514739200000*II[1]^4*II[2]^2*II[4]^2 + 
        74064483904845743769600000*II[1]*II[2]^3*II[4]^2 - 
        80993881074859210579968000*II[1]^5*II[3]*II[4]^2 + 
        401023607364186339456000000*II[1]^2*II[2]*II[3]*II[4]^2 - 
        59838083093705008561056000*II[3]^2*II[4]^2 + 
        95763459171714208680960000*II[1]^3*II[4]^3 - 
        47491360320740904086400000*II[2]*II[4]^3 - 111733523860370227200*
         II[1]^15*II[5] + 24552807018748968960000*II[1]^12*II[2]*II[5] - 
        1321205273741119979520000*II[1]^9*II[2]^2*II[5] + 
        18222244955303324221440000*II[1]^6*II[2]^3*II[5] - 
        45063445441853100810240000*II[1]^3*II[2]^4*II[5] + 
        4469353695276888337920000*II[2]^5*II[5] - 478517147213293839974400*
         II[1]^10*II[3]*II[5] + 28235484299246961623040000*II[1]^7*II[2]*
         II[3]*II[5] - 244124175601883871866880000*II[1]^4*II[2]^2*II[3]*
         II[5] + 161296133362885563356160000*II[1]*II[2]^3*II[3]*II[5] - 
        88193553856853247181209600*II[1]^5*II[3]^2*II[5] + 
        436670630047930450233600000*II[1]^2*II[2]*II[3]^2*II[5] - 
        43438043427229167089788800*II[3]^3*II[5] + 7599791381461704843264000*
         II[1]^8*II[4]*II[5] - 209993607043117935206400000*II[1]^5*II[2]*
         II[4]*II[5] + 519858731807767924830720000*II[1]^2*II[2]^2*II[4]*
         II[5] + 625655457253652963461632000*II[1]^3*II[3]*II[4]*II[5] - 
        310277088494152386868800000*II[2]*II[3]*II[4]*II[5] - 
        333267512057622924012000000*II[1]*II[4]^2*II[5] - 
        40992201305805510351360000*II[1]^6*II[5]^2 + 
        405529739435982773082240000*II[1]^3*II[2]*II[5]^2 - 
        100554574185301876655400000*II[2]^2*II[5]^2 - 
        362891582773669320580440000*II[1]*II[3]*II[5]^2 + 
        4679476161220391731200*II[1]^13*II[6] - 652619800341629632512000*
         II[1]^10*II[2]*II[6] + 19252858599338938269696000*II[1]^7*II[2]^2*
         II[6] - 110969809642359430963200000*II[1]^4*II[2]^3*II[6] + 
        54988532673097475612160000*II[1]*II[2]^4*II[6] + 
        8705278856568432608870400*II[1]^8*II[3]*II[6] - 
        240538835163789995728896000*II[1]^5*II[2]*II[3]*II[6] + 
        595475302164584912598528000*II[1]^2*II[2]^2*II[3]*II[6] + 
        358330495677547924052121600*II[1]^3*II[3]^2*II[6] - 
        177704277383009174589792000*II[2]*II[3]^2*II[6] - 
        86243373326891339919360000*II[1]^6*II[4]*II[6] + 
        853192583974809975536640000*II[1]^3*II[2]*II[4]*II[6] - 
        211556390601802728081600000*II[2]^2*II[4]*II[6] - 
        763486247649307575032640000*II[1]*II[3]*II[4]*II[6] + 
        499303184977320648724800000*II[1]^4*II[5]*II[6] - 
        989725325906171005351200000*II[1]*II[2]*II[5]*II[6] - 
        608974981050226020670440000*II[1]^2*II[6]^2 - 
        151665164868125196288000*II[1]^11*II[7] + 12277769049714947530752000*
         II[1]^8*II[2]*II[7] - 169618598458454253588480000*II[1]^5*II[2]^2*
         II[7] + 279931603980483343848960000*II[1]^2*II[2]^3*II[7] - 
        102165620931952678324224000*II[1]^6*II[3]*II[7] + 
        1010706715064007040375296000*II[1]^3*II[2]*II[3]*II[7] - 
        250613142154378696012320000*II[2]^2*II[3]*II[7] - 
        452219186102606135701488000*II[1]*II[3]^2*II[7] + 
        543198116300839830230400000*II[1]^4*II[4]*II[7] - 
        1076734252771923292747200000*II[1]*II[2]*II[4]*II[7] - 
        1259589302564483547657000000*II[1]^2*II[5]*II[7] + 
        512598052993050225107156250*II[6]*II[7] + 3566275450392381382656000*
         II[1]^9*II[8] - 147580869373590606041088000*II[1]^6*II[2]*II[8] + 
        729977526802423369806336000*II[1]^3*II[2]^2*II[8] - 
        120667797972617653517760000*II[2]^3*II[8] + 
        659081758126760698713984000*II[1]^4*II[3]*II[8] - 
        1306438785036850999165632000*II[1]*II[2]*II[3]*II[8] - 
        1403542554327773479620000000*II[1]^2*II[4]*II[8] + 
        542974240050193202625123750*II[5]*II[8] - 56050836582453788275200000*
         II[1]^7*II[9] + 969273841822235411061600000*II[1]^4*II[2]*II[9] - 
        960637420306353439049400000*II[1]*II[2]^2*II[9] - 
        1733789904536611171750500000*II[1]^2*II[3]*II[9] + 
        615979221532383849011746875*II[4]*II[9] + 522194668976400063003360000*
         II[1]^5*II[10] - 2585541786327954857403000000*II[1]^2*II[2]*II[10] + 
        771595559754621307273693125*II[3]*II[10] - 
        2346202563047104828526460000*II[1]^3*II[11] + 
        1163537955858958236973040625*II[2]*II[11] + 
        3195020165216691049222359375*II[1]*II[12])/1180591620717411303424, 
      (-3*(70368744177664*II[1]^25 - 50577534877696000*II[1]^22*II[2] + 
         16551498288726016000*II[1]^19*II[2]^2 - 2491961070478950400000*
          II[1]^16*II[2]^3 + 168091867787737169920000*II[1]^13*II[2]^4 - 
         4699927640208037642240000*II[1]^10*II[2]^5 + 
         46288922911120870604800000*II[1]^7*II[2]^6 - 
         114459573814081198489600000*II[1]^4*II[2]^7 + 
         28378603789838909440000000*II[1]*II[2]^8 + 3066895271146291200*
          II[1]^20*II[3] - 1607655547937488896000*II[1]^17*II[2]*II[3] + 
         261759100647433568256000*II[1]^14*II[2]^2*II[3] - 
         15476302291932492595200000*II[1]^11*II[2]^3*II[3] + 
         313809856973505602519040000*II[1]^8*II[2]^4*II[3] - 
         1736221652565479884062720000*II[1]^5*II[2]^5*II[3] + 
         1433846728592986079232000000*II[1]^2*II[2]^6*II[3] + 
         31748075410507274649600*II[1]^15*II[3]^2 - 7012678259414333915136000*
          II[1]^12*II[2]*II[3]^2 + 378389101579559371800576000*II[1]^9*
          II[2]^2*II[3]^2 - 5227094823307898152550400000*II[1]^6*II[2]^3*
          II[3]^2 + 12939479247148228356341760000*II[1]^3*II[2]^4*II[3]^2 - 
         1284182550981076169687040000*II[2]^5*II[3]^2 + 
         45650772123820614903398400*II[1]^10*II[3]^3 - 
         2698671444269692675424256000*II[1]^7*II[2]*II[3]^3 + 
         23359443616223741429415936000*II[1]^4*II[2]^2*II[3]^3 - 
         15445522765297666105344000000*II[1]*II[2]^3*II[3]^3 + 
         4218158440852406203436236800*II[1]^5*II[3]^4 - 
         20903093018134245155414016000*II[1]^2*II[2]*II[3]^4 + 
         1248126210136180688213053440*II[3]^5 - 195103828633190400000*
          II[1]^18*II[4] + 75622243978224599040000*II[1]^15*II[2]*II[4] - 
         8349937260672791347200000*II[1]^12*II[2]^2*II[4] + 
         300334840637953985740800000*II[1]^9*II[2]^3*II[4] - 
         3111507037929321529344000000*II[1]^6*II[2]^4*II[4] + 
         6161814419785109471232000000*II[1]^3*II[2]^5*II[4] - 
         509604092081431732224000000*II[2]^6*II[4] - 
         2330573985880945459200000*II[1]^13*II[3]*II[4] + 
         326110945766160602234880000*II[1]^10*II[2]*II[3]*II[4] - 
         9638630976394038450585600000*II[1]^7*II[2]^2*II[3]*II[4] + 
         55619389314275352536678400000*II[1]^4*II[2]^3*II[3]*II[4] - 
         27581781457152178937856000000*II[1]*II[2]^4*II[3]*II[4] - 
         2178013606324702897766400000*II[1]^8*II[3]^2*II[4] + 
         60261527978027072154501120000*II[1]^5*II[2]*II[3]^2*II[4] - 
         149310889634608249643827200000*II[1]^2*II[2]^2*II[3]^2*II[4] - 
         59884739607118966493184000000*II[1]^3*II[3]^3*II[4] + 
         29717727944571154548264960000*II[2]*II[3]^3*II[4] + 
         31959931424767318425600000*II[1]^11*II[4]^2 - 
         2593042177387346657280000000*II[1]^8*II[2]*II[4]^2 + 
         35871235142923044716544000000*II[1]^5*II[2]^2*II[4]^2 - 
         59251587123876595015680000000*II[1]^2*II[2]^3*II[4]^2 + 
         21598368286629122821324800000*II[1]^6*II[3]*II[4]^2 - 
         213879257260899381043200000000*II[1]^3*II[2]*II[3]*II[4]^2 + 
         53068157620399491042816000000*II[2]^2*II[3]*II[4]^2 + 
         95740932949928013697689600000*II[1]*II[3]^2*II[4]^2 - 
         38305383668685683472384000000*II[1]^4*II[4]^3 + 
         75986176513185446538240000000*II[1]*II[2]*II[4]^3 + 
         11173352386037022720000*II[1]^16*II[5] - 3021883940769103872000000*
          II[1]^13*II[2]*II[5] + 211392843798579196723200000*II[1]^10*II[2]^2*
          II[5] - 4165084561212188393472000000*II[1]^7*II[2]^3*II[5] + 
         18025378176741240324096000000*II[1]^4*II[2]^4*II[5] - 
         7150965912443021340672000000*II[1]*II[2]^5*II[5] + 
         69602494140115467632640000*II[1]^11*II[3]*II[5] - 
         5647096859849392324608000000*II[1]^8*II[2]*II[3]*II[5] + 
         78119736192602838997401600000*II[1]^5*II[2]^2*II[3]*II[5] - 
         129036906690308450684928000000*II[1]^2*II[2]^3*II[3]*II[5] + 
         23518281028494199248322560000*II[1]^6*II[3]^2*II[5] - 
         232891002692229573457920000000*II[1]^3*II[2]*II[3]^2*II[5] + 
         57785357577406357154995200000*II[2]^2*II[3]^2*II[5] + 
         69500869483566667343662080000*II[1]*II[3]^3*II[5] - 
         1351074023370969749913600000*II[1]^9*II[4]*II[5] + 
         55998295211498116055040000000*II[1]^6*II[2]*II[4]*II[5] - 
         277257990297476226576384000000*II[1]^3*II[2]^2*II[4]*II[5] + 
         45862079817440477606400000000*II[2]^3*II[4]*II[5] - 
         250262182901461185384652800000*II[1]^4*II[3]*II[4]*II[5] + 
         496443341590643818990080000000*II[1]*II[2]*II[3]*II[4]*II[5] + 
         266614009646098339209600000000*II[1]^2*II[4]^2*II[5] + 
         9369646012755545223168000000*II[1]^7*II[5]^2 - 
         162211895774393109232896000000*II[1]^4*II[2]*II[5]^2 + 
         160887318696483002648640000000*II[1]*II[2]^2*II[5]^2 + 
         290313266218935456464352000000*II[1]^2*II[3]*II[5]^2 - 
         103184726636302890249825000000*II[4]*II[5]^2 - 
         534797275568044769280000*II[1]^14*II[6] + 94926516413327946547200000*
          II[1]^11*II[2]*II[6] - 3850571719867787653939200000*II[1]^8*II[2]^2*
          II[6] + 35510339085555017908224000000*II[1]^5*II[2]^3*II[6] - 
         43990826138477980489728000000*II[1]^2*II[2]^4*II[6] - 
         1547605130056610241576960000*II[1]^9*II[3]*II[6] + 
         64143689377010665527705600000*II[1]^6*II[2]*II[3]*II[6] - 
         317586827821111953385881600000*II[1]^3*II[2]^2*II[3]*II[6] + 
         52532958809608180839936000000*II[2]^3*II[3]*II[6] - 
         143332198271019169620848640000*II[1]^4*II[3]^2*II[6] + 
         284326843812814679343667200000*II[1]*II[2]*II[3]^2*II[6] + 
         19712771046146591981568000000*II[1]^7*II[4]*II[6] - 
         341277033589923990214656000000*II[1]^4*II[2]*II[4]*II[6] + 
         338490224962884364930560000000*II[1]*II[2]^2*II[4]*II[6] + 
         610788998119446060026112000000*II[1]^2*II[3]*II[4]*II[6] - 
         108544976587443482065980000000*II[4]^2*II[6] - 
         159777019192742607591936000000*II[1]^5*II[5]*II[6] + 
         791780260724936804280960000000*II[1]^2*II[2]*II[5]*II[6] - 
         236386953982962944495334000000*II[3]*II[5]*II[6] + 
         324786656560120544357568000000*II[1]^3*II[6]^2 - 
         161175372794653642515090000000*II[2]*II[6]^2 + 
         20222021982416692838400000*II[1]^12*II[7] - 
         2182714497727101783244800000*II[1]^9*II[2]*II[7] + 
         45231626255587800956928000000*II[1]^6*II[2]^2*II[7] - 
         149296855456257783386112000000*II[1]^3*II[2]^3*II[7] + 
         18521525817437836152960000000*II[2]^4*II[7] + 
         23352141927303469331251200000*II[1]^7*II[3]*II[7] - 
         404282686025602816150118400000*II[1]^4*II[2]*II[3]*II[7] + 
         400981027447005913619712000000*II[1]*II[2]^2*II[3]*II[7] + 
         361775348882084908561190400000*II[1]^2*II[3]^2*II[7] - 
         173823397216268745673728000000*II[1]^5*II[4]*II[7] + 
         861387402217538634197760000000*II[1]^2*II[2]*II[4]*II[7] - 
         257168236897951866418932000000*II[3]*II[4]*II[7] + 
         671780961367724558750400000000*II[1]^3*II[5]*II[7] - 
         333371286211685651019090000000*II[2]*II[5]*II[7] - 
         820156884788880360171450000000*II[1]*II[6]*II[7] - 
         570604072062781021224960000*II[1]^10*II[8] + 
         33732770142534995666534400000*II[1]^7*II[2]*II[8] - 
         291991010720969347922534400000*II[1]^4*II[2]^2*II[8] + 
         193068476756188245628416000000*II[1]*II[2]^3*II[8] - 
         210906162600563423588474880000*II[1]^5*II[3]*II[8] + 
         1045151028029480799332505600000*II[1]^2*II[2]*II[3]*II[8] - 
         156015481758553125378830160000*II[3]^2*II[8] + 
         748556028974812522464000000000*II[1]^3*II[4]*II[8] - 
         371470881050070162136776000000*II[2]*II[4]*II[8] - 
         868758784080309124200198000000*II[1]*II[5]*II[8] + 
         11210167316490757655040000000*II[1]^8*II[9] - 
         310167629383115331539712000000*II[1]^5*II[2]*II[9] + 
         768509936245082751239520000000*II[1]^2*II[2]^2*II[9] + 
         924687949086192624933600000000*II[1]^3*II[3]*II[9] - 
         458876050392174156154413000000*II[2]*II[3]*II[9] - 
         985566754451814158418795000000*II[1]*II[4]*II[9] - 
         139251911727040016800896000000*II[1]^6*II[10] + 
         1378955619374909257281600000000*II[1]^3*II[2]*II[10] - 
         342149677324275584758995000000*II[2]^2*II[10] - 
         1234552895607394091637909000000*II[1]*II[3]*II[10] + 
         938481025218841931410584000000*II[1]^4*II[11] - 
         1861660729374333179156865000000*II[1]*II[2]*II[11] - 
         2556016132173352839377887500000*II[1]^2*II[12] + 
         1170114692815128160411357921875*II[13]))/472236648286964521369600, 
      (-3*(35184372088832*II[1]^26 - 28587302322176000*II[1]^23*II[2] + 
         10758473887671910400*II[1]^20*II[2]^2 - 1905617289189785600000*
          II[1]^17*II[2]^3 + 156085305802898800640000*II[1]^14*II[2]^4 - 
         5554459938427680849920000*II[1]^11*II[2]^5 + 
         75219499730571414732800000*II[1]^8*II[2]^6 - 
         297594891916611116072960000*II[1]^5*II[2]^7 + 
         184460924633952911360000000*II[1]^2*II[2]^8 + 1898554215471513600*
          II[1]^21*II[3] - 1161084562399297536000*II[1]^18*II[2]*II[3] + 
         226857887227775759155200*II[1]^15*II[2]^2*II[3] - 
         16765994149593533644800000*II[1]^12*II[2]^3*II[3] + 
         453280904517285870305280000*II[1]^9*II[2]^4*II[3] - 
         3761813580558539748802560000*II[1]^6*II[2]^5*II[3] + 
         6213335823902939676672000000*II[1]^3*II[2]^6*II[3] - 
         440712182342037336686592000*II[2]^7*II[3] + 25795311271037160652800*
          II[1]^16*II[3]^2 - 7012678259414333915136000*II[1]^13*II[2]*
          II[3]^2 + 491905832053427183340748800*II[1]^10*II[2]^2*II[3]^2 - 
         9707461814714667997593600000*II[1]^7*II[2]^3*II[3]^2 + 
         42053307553231742158110720000*II[1]^4*II[2]^4*II[3]^2 - 
         16694373162753990205931520000*II[1]*II[2]^5*II[3]^2 + 
         53950912509969817613107200*II[1]^11*II[3]^3 - 
         4385341096938250597564416000*II[1]^8*II[2]*II[3]^3 + 
         60734553402181727716481433600*II[1]^5*II[2]^2*II[3]^3 - 
         100395897974434829684736000000*II[1]^2*II[2]^3*II[3]^3 + 
         9139343288513546774111846400*II[1]^6*II[3]^4 - 
         90580069745248395673460736000*II[1]^3*II[2]*II[3]^4 + 
         22487992968531590497695559680*II[2]^2*II[3]^4 + 
         16225640731770348946769694720*II[1]*II[3]^5 - 133492093275340800000*
          II[1]^19*II[4] + 61443073232307486720000*II[1]^16*II[2]*II[4] - 
         8349937260672791347200000*II[1]^13*II[2]^2*II[4] + 
         390435292829340181463040000*II[1]^10*II[2]^3*II[4] - 
         5778513070440168554496000000*II[1]^7*II[2]^4*II[4] + 
         20025896864301605781504000000*II[1]^4*II[2]^5*II[4] - 
         6624853197058612518912000000*II[1]*II[2]^6*II[4] - 
         2164104415460877926400000*II[1]^14*II[3]*II[4] + 
         385403844996371620823040000*II[1]^11*II[2]*II[3]*II[4] - 
         15662775336640312482201600000*II[1]^8*II[2]^2*II[3]*II[4] + 
         144610412217115916595363840000*II[1]^5*II[2]^3*II[3]*II[4] - 
         179281579471489163096064000000*II[1]^2*II[2]^4*II[3]*II[4] - 
         3146019653580126407884800000*II[1]^9*II[3]^2*II[4] + 
         130566643952391989668085760000*II[1]^6*II[2]*II[3]^2*II[4] - 
         647013855083302415123251200000*II[1]^3*II[2]^2*II[3]^2*II[4] + 
         107087050873858861744533504000*II[2]^3*II[3]^2*II[4] - 
         194625403723136641102848000000*II[1]^4*II[3]^3*II[4] + 
         386330463279425009127444480000*II[1]*II[2]*II[3]^3*II[4] + 
         34623259043497928294400000*II[1]^12*II[4]^2 - 
         3745505367337278504960000000*II[1]^9*II[2]*II[4]^2 + 
         77721009476333263552512000000*II[1]^6*II[2]^2*II[4]^2 - 
         256756877536798578401280000000*II[1]^3*II[2]^3*II[4]^2 + 
         31871556581089350785587200000*II[2]^4*II[4]^2 + 
         40111255389454085239603200000*II[1]^7*II[3]*II[4]^2 - 
         695107586097922988390400000000*II[1]^4*II[2]*II[3]*II[4]^2 + 
         689886049065193383556608000000*II[1]*II[2]^2*II[3]*II[4]^2 + 
         622316064174532089034982400000*II[1]^2*II[3]^2*II[4]^2 - 
         99593997538582777028198400000*II[1]^5*II[4]^3 + 
         493910147335705402498560000000*II[1]^2*II[2]*II[4]^3 - 
         147511781986624352238876480000*II[3]*II[4]^3 + 
         8544328295204782080000*II[1]^17*II[5] - 2806035087857025024000000*
          II[1]^14*II[2]*II[5] + 249827906307411777945600000*II[1]^11*II[2]^2*
          II[5] - 6768262411969806139392000000*II[1]^8*II[2]^3*II[5] + 
         46865983259527224842649600000*II[1]^5*II[2]^4*II[5] - 
         46481278430879638714368000000*II[1]^2*II[2]^5*II[5] + 
         75402701985125089935360000*II[1]^12*II[3]*II[5] - 
         8156917686449122246656000000*II[1]^9*II[2]*II[3]*II[5] + 
         169259428417306151161036800000*II[1]^6*II[2]^2*II[3]*II[5] - 
         559159928991336619634688000000*II[1]^3*II[2]^3*II[3]*II[5] + 
         69409197997748384102046720000*II[2]^4*II[3]*II[5] + 
         43676807624346370032599040000*II[1]^7*II[3]^2*II[5] - 
         756895758749746113738240000000*II[1]^4*II[2]*II[3]^2*II[5] + 
         751209648506282643014937600000*II[1]*II[2]^2*II[3]^2*II[5] + 
         451755651643183337733803520000*II[1]^2*II[3]^3*II[5] - 
         1756396230382260674887680000*II[1]^10*II[4]*II[5] + 
         103996833964210786959360000000*II[1]^7*II[2]*II[4]*II[5] - 
         901088468466797736373248000000*II[1]^4*II[2]^2*II[4]*II[5] + 
         596207037626726208883200000000*II[1]*II[2]^3*II[4]*II[5] - 
         650681675543799082000097280000*II[1]^5*II[3]*II[4]*II[5] + 
         3226881720339184823435520000000*II[1]^2*II[2]*II[3]*II[4]*II[5] - 
         481872009624589856366862768000*II[3]^2*II[4]*II[5] + 
         1155327375133092803241600000000*II[1]^3*II[4]^2*II[5] - 
         573664364481077848470492000000*II[2]*II[4]^2*II[5] + 
         15225674770727760987648000000*II[1]^8*II[5]^2 - 
         421750929013422084005529600000*II[1]^5*II[2]*II[5]^2 + 
         1045767571527139517216160000000*II[1]^2*II[2]^2*II[5]^2 + 
         1258024153615386978012192000000*II[1]^3*II[3]*II[5]^2 - 
         624657001910806485890188920000*II[2]*II[3]*II[5]^2 - 
         1341401446271937573247725000000*II[1]*II[4]*II[5]^2 - 
         463490972158972133376000*II[1]^15*II[6] + 
         102837059447771942092800000*II[1]^12*II[2]*II[6] - 
         5561936928697915500134400000*II[1]^9*II[2]^2*II[6] + 
         76939068018702538801152000000*II[1]^6*II[2]^3*II[6] - 
         190626913266737915455488000000*II[1]^3*II[2]^4*II[6] + 
         18930036184258553630115840000*II[2]^5*II[6] - 
         2011886669073593314050048000*II[1]^10*II[3]*II[6] + 
         119123994557305521694310400000*II[1]^7*II[2]*II[3]*II[6] - 
         1032157190418613848504115200000*II[1]^4*II[2]^2*II[3]*II[6] + 
         682928464524906350919168000000*II[1]*II[2]^3*II[3]*II[6] - 
         372663715504649841014206464000*II[1]^5*II[3]^2*II[6] + 
         1848124484783295415733836800000*II[1]^2*II[2]*II[3]^2*II[6] - 
         183987572453890108406552649600*II[3]^3*II[6] + 
         32033252949988211970048000000*II[1]^8*II[4]*II[6] - 
         887320287333802374558105600000*II[1]^5*II[2]*II[4]*II[6] + 
         2200186462258748372048640000000*II[1]^2*II[2]^2*II[4]*II[6] + 
         2646752325184266260113152000000*II[1]^3*II[3]*II[4]*II[6] - 
         1314213474803521697736851520000*II[2]*II[3]*II[4]*II[6] - 
         1411084695636765266857740000000*II[1]*II[4]^2*II[6] - 
         346183541584275649782528000000*II[1]^6*II[5]*II[6] + 
         3431047796474726151884160000000*II[1]^3*II[2]*II[5]*II[6] - 
         851816158658140659021838800000*II[2]^2*II[5]*II[6] - 
         3073030401778518278439342000000*II[1]*II[3]*II[5]*II[6] + 
         1055556633820391769162096000000*II[1]^4*II[6]^2 - 
         2095279846330497352696170000000*II[1]*II[2]*II[6]^2 + 
         20222021982416692838400000*II[1]^13*II[7] - 
         2837528847045232318218240000*II[1]^10*II[2]*II[7] + 
         84001591617520201777152000000*II[1]^7*II[2]^2*II[7] - 
         485214780232837796004864000000*II[1]^4*II[2]^3*II[7] + 
         240779835626691869988480000000*II[1]*II[2]^4*II[7] + 
         37947230631868137663283200000*II[1]^8*II[3]*II[7] - 
         1051134983666567321990307840000*II[1]^5*II[2]*II[3]*II[7] + 
         2606376678405538438528128000000*II[1]^2*II[2]^2*II[3]*II[7] + 
         1567693178489034603765158400000*II[1]^3*II[3]^2*II[7] - 
         778419091712573276480699184000*II[2]*II[3]^2*II[7] - 
         376617360635248948959744000000*II[1]^6*II[4]*II[7] + 
         3732678742942667414856960000000*II[1]^3*II[2]*II[4]*II[7] - 
         926701131836118528914824800000*II[2]^2*II[4]*II[7] - 
         3343187079673374263446116000000*II[1]*II[3]*II[4]*II[7] + 
         2183288124445104815938800000000*II[1]^4*II[5]*II[7] - 
         4333826720751913463248170000000*II[1]*II[2]*II[5]*II[7] - 
         5331019751127722341114425000000*II[1]^2*II[6]*II[7] + 
         1122703636097342507595818681250*II[7]^2 - 
         674350266983286661447680000*II[1]^11*II[8] + 
         54815751481619367958118400000*II[1]^8*II[2]*II[8] - 
         759176627874520304598589440000*II[1]^5*II[2]^2*II[8] + 
         1254945098915223596584704000000*II[1]^2*II[2]^3*II[8] - 
         456963352301220751108362240000*II[1]^6*II[3]*II[8] + 
         4528987788127750130440857600000*II[1]^3*II[2]*II[3]*II[8] - 
         1124397880320680822296728288000*II[2]^2*II[3]*II[8] - 
         2028201262861190629924792080000*II[1]*II[3]^2*II[8] + 
         2432807094168140698008000000000*II[1]^4*II[4]*II[8] - 
         4829121453650912107778088000000*II[1]*II[2]*II[4]*II[8] - 
         5646932096522009307301287000000*II[1]^2*II[5]*II[8] + 
         2299841390039054877198618435000*II[6]*II[8] + 
         16192463901597761057280000000*II[1]^9*II[9] - 
         672029863663416551669376000000*II[1]^6*II[2]*II[9] + 
         3330209723728691922037920000000*II[1]^3*II[2]^2*II[9] - 
         551182718064880078829051400000*II[2]^3*II[9] + 
         3005235834530126031034200000000*II[1]^4*II[3]*II[9] - 
         5965388655098264030007369000000*II[1]*II[2]*II[3]*II[9] - 
         6406183903936792029722167500000*II[1]^2*II[4]*II[9] + 
         2480221120372373980527366065625*II[5]*II[9] - 
         258610693207360031201664000000*II[1]^7*II[10] + 
         4481605762968455086165200000000*II[1]^4*II[2]*II[10] - 
         4447945805215582601866935000000*II[1]*II[2]^2*II[10] - 
         8024593821448061595646408500000*II[1]^2*II[3]*II[10] + 
         2853186802674708626972332987500*II[4]*II[10] + 
         2440050665568989021667518400000*II[1]^5*II[11] - 
         12100794740933165664519622500000*II[1]^2*II[2]*II[11] + 
         3614038148604127163026305948750*II[3]*II[11] - 
         11076069906084528970637512500000*II[1]^3*II[12] + 
         5499694711059664192728087937500*II[2]*II[12] + 
         15211491006596666085347652984375*II[1]*II[13]))/
       491126114218443102224384, (-1125899906842624*II[1]^27 + 
        1029142883598336000*II[1]^24*II[2] - 442634354235644313600*II[1]^21*
         II[2]^2 + 91469629881109708800000*II[1]^18*II[2]^3 - 
        8990513614246970916864000*II[1]^15*II[2]^4 + 
        399921115566793021194240000*II[1]^12*II[2]^5 - 
        7221071974134855814348800000*II[1]^9*II[2]^6 + 
        42853664435992000714506240000*II[1]^6*II[2]^7 - 
        53124746294578438471680000000*II[1]^3*II[2]^8 + 
        2932275006883597655736320000*II[2]^9 - 74561401916699443200*II[1]^22*
         II[3] + 52798792732262793216000*II[1]^19*II[2]*II[3] - 
        12250325910299890994380800*II[1]^16*II[2]^2*II[3] + 
        1114293765019139466854400000*II[1]^13*II[2]^3*II[3] - 
        39163470150293499194376192000*II[1]^10*II[2]^4*II[3] + 
        464315276228939763280773120000*II[1]^7*II[2]^5*II[3] - 
        1342080537963034970161152000000*II[1]^4*II[2]^6*II[3] + 
        380775325543520258897215488000*II[1]*II[2]^7*II[3] - 
        1311008761069182753177600*II[1]^17*II[3]^2 + 
        432782429723856035905536000*II[1]^14*II[2]*II[3]^2 - 
        38636967172196462400582451200*II[1]^11*II[2]^2*II[3]^2 + 
        1048405875989184143740108800000*II[1]^8*II[2]^3*II[3]^2 - 
        7266811545198445044921532416000*II[1]^5*II[2]^4*II[3]^2 + 
        7211969206309723768962416640000*II[1]^2*II[2]^5*II[3]^2 - 
        3884465700717826868143718400*II[1]^12*II[3]^3 + 
        420992745306072057366183936000*II[1]^9*II[2]*II[3]^3 - 
        8745775689914168791173326438400*II[1]^6*II[2]^2*II[3]^3 + 
        28914018616637230949203968000000*II[1]^3*II[2]^3*II[3]^3 - 
        3591000667091234484236117606400*II[2]^4*II[3]^3 - 
        1128056085896529201833233612800*II[1]^7*II[3]^4 + 
        19565295064973653465467518976000*II[1]^4*II[2]*II[3]^4 - 
        19429625924811294190008963563520*II[1]*II[2]^2*II[3]^4 - 
        7009476796124790745004508119040*II[1]^2*II[3]^5 + 
        5766858429494722560000*II[1]^20*II[4] - 3122753839571392266240000*
         II[1]^17*II[2]*II[4] + 515310413801520837427200000*II[1]^14*II[2]^2*
         II[4] - 30666917545868174253096960000*II[1]^11*II[2]^3*II[4] + 
        624079411607538203885568000000*II[1]^8*II[2]^4*II[4] - 
        3460474978151317479043891200000*II[1]^5*II[2]^5*II[4] + 
        2861936581129320608169984000000*II[1]^2*II[2]^6*II[4] + 
        124652414330546568560640000*II[1]^15*II[3]*II[4] - 
        27749076839738756699258880000*II[1]^12*II[2]*II[3]*II[4] + 
        1503626432317469998291353600000*II[1]^9*II[2]^2*II[3]*II[4] - 
        20823899359264691989732392960000*II[1]^6*II[2]^3*II[3]*II[4] + 
        51633094887788878971666432000000*II[1]^3*II[2]^4*II[3]*II[4] - 
        5130058202131291479604592640000*II[2]^5*II[3]*II[4] + 
        271816098069322921641246720000*II[1]^10*II[3]^2*II[4] - 
        16115654339266668439032299520000*II[1]^7*II[2]*II[3]^2*II[4] + 
        139754992697993321666622259200000*II[1]^4*II[2]^2*II[3]^2*II[4] - 
        92523211955014056547276947456000*II[1]*II[2]^3*II[3]^2*II[4] + 
        33631269763358011582572134400000*II[1]^5*II[3]^3*II[4] - 
        166894760136711603943056015360000*II[1]^2*II[2]*II[3]^3*II[4] + 
        12465322487208113678845159680000*II[3]^4*II[4] - 
        2301115062583246926643200000*II[1]^13*II[4]^2 + 
        323611663737940862828544000000*II[1]^10*II[2]*II[4]^2 - 
        9592993169650277101338624000000*II[1]^7*II[2]^2*II[4]^2 + 
        55459485547948492934676480000000*II[1]^4*II[2]^3*II[4]^2 - 
        27537024886061199078747340800000*II[1]*II[2]^4*II[4]^2 - 
        4332015582061041205877145600000*II[1]^8*II[3]*II[4]^2 + 
        120114590877721092393861120000000*II[1]^5*II[2]*II[3]*II[4]^2 - 
        298030773196163541696454656000000*II[1]^2*II[2]^2*II[3]*II[4]^2 - 
        179227026482265241642074931200000*II[1]^3*II[3]^2*II[4]^2 + 
        89038983151177675484883840000000*II[2]*II[3]^2*II[4]^2 + 
        14341535645555919892060569600000*II[1]^6*II[4]^3 - 
        142246122432683155919585280000000*II[1]^3*II[2]*II[4]^3 + 
        35333315120287822631528908800000*II[2]^2*II[4]^3 + 
        127450179636443440334389278720000*II[1]*II[3]*II[4]^3 - 
        410127758169829539840000*II[1]^18*II[5] + 161627621060564641382400000*
         II[1]^15*II[2]*II[5] - 17987609254133648012083200000*II[1]^12*
         II[2]^2*II[5] + 649753191549101389381632000000*II[1]^9*II[2]^3*
         II[5] - 6748701589371920377341542400000*II[1]^6*II[2]^4*II[5] + 
        13386608188093335949737984000000*II[1]^3*II[2]^5*II[5] - 
        1108358757949160520172339200000*II[2]^6*II[5] - 
        5011379578088313669550080000*II[1]^13*II[3]*II[5] + 
        704757688109204162111078400000*II[1]^10*II[2]*II[3]*II[5] - 
        20891449450364644943305113600000*II[1]^7*II[2]^2*II[3]*II[5] + 
        120778544662128709841092608000000*II[1]^4*II[2]^3*II[3]*II[5] - 
        59969547070054603864168366080000*II[1]*II[2]^4*II[3]*II[5] - 
        4717095223429407963520696320000*II[1]^8*II[3]^2*II[5] + 
        130791587111956128453967872000000*II[1]^5*II[2]*II[3]^2*II[5] - 
        324522568154714101782453043200000*II[1]^2*II[2]^2*II[3]^2*II[5] - 
        130105627673236801267335413760000*II[1]^3*II[3]^3*II[5] + 
        64635727010994336198825331200000*II[2]*II[3]^3*II[5] + 
        137956940277297565736632320000*II[1]^11*II[4]*II[5] - 
        11231658068134764991610880000000*II[1]^8*II[2]*II[4]*II[5] + 
        155708087351062648845297254400000*II[1]^5*II[2]^2*II[4]*II[5] - 
        257561440254745722237542400000000*II[1]^2*II[2]^3*II[4]*II[5] + 
        93698161278307067808014008320000*II[1]^6*II[3]*II[4]*II[5] - 
        929341935457685229149429760000000*II[1]^3*II[2]*II[3]*II[4]*II[5] + 
        230844400757470736101933562880000*II[2]^2*II[3]*II[4]*II[5] + 
        416337416315645635900969431552000*II[1]*II[3]^2*II[4]*II[5] - 
        249550713028748045500185600000000*II[1]^4*II[4]^2*II[5] + 
        495646010911651261078505088000000*II[1]*II[2]*II[4]^2*II[5] - 
        1461664777989865054814208000000*II[1]^9*II[5]^2 + 
        60732133777932780096796262400000*II[1]^6*II[2]*II[5]^2 - 
        301181060599816180958254080000000*II[1]^3*II[2]^2*II[5]^2 + 
        49874354221370218049047507200000*II[2]^3*II[5]^2 - 
        271733217180923587250633472000000*II[1]^4*II[3]*II[5]^2 + 
        539703649650936803809123226880000*II[1]*II[2]*II[3]*II[5]^2 + 
        579485424789477031643017200000000*II[1]^2*II[4]*II[5]^2 - 
        74808921254207821103064757500000*II[5]^3 + 25028512496584495202304000*
         II[1]^16*II[6] - 6834709181759612151398400000*II[1]^13*II[2]*II[6] + 
        480551350639499899211612160000*II[1]^10*II[2]^2*II[6] - 
        9496479252594141932027904000000*II[1]^7*II[2]^3*II[6] + 
        41175413265615389738385408000000*II[1]^4*II[2]^4*II[6] - 
        16355551263199390336420085760000*II[1]*II[2]^5*II[6] + 
        158024552916325874849021952000*II[1]^11*II[3]*II[6] - 
        12865391412188996342985523200000*II[1]^8*II[2]*II[3]*II[6] + 
        178356762504336473021511106560000*II[1]^5*II[2]^2*II[3]*II[6] - 
        295025096674759543597080576000000*II[1]^2*II[2]^3*II[3]*II[6] + 
        53663575032669577106045730816000*II[1]^6*II[3]^2*II[6] - 
        532259851617589079731344998400000*II[1]^3*II[2]*II[3]^2*II[6] + 
        132210930680391473908405664256000*II[2]^2*II[3]^2*II[6] + 
        158965262600161053663261489254400*II[1]*II[3]^3*II[6] - 
        3075192283198868349124608000000*II[1]^9*II[4]*II[6] + 
        127774121376067541936367206400000*II[1]^6*II[2]*II[4]*II[6] - 
        633653701130519531150008320000000*II[1]^3*II[2]^2*II[4]*II[6] + 
        104930462293532029017287424000000*II[2]^3*II[4]*II[6] - 
        571698502239801512184440832000000*II[1]^4*II[3]*II[4]*II[6] + 
        1135480442230242746844639713280000*II[1]*II[2]*II[3]*II[4]*II[6] + 
        609588588515082595282543680000000*II[1]^2*II[4]^2*II[6] + 
        42728939989830594487443456000000*II[1]^7*II[5]*II[6] - 
        741106324038540848806978560000000*II[1]^4*II[2]*II[5]*II[6] + 
        735969161080633529394868723200000*II[1]*II[2]^2*II[5]*II[6] + 
        1327549133568319896285795744000000*II[1]^2*II[3]*II[5]*II[6] - 
        472170604265774917516667253600000*II[4]*II[5]*II[6] - 
        182400186324163697711210188800000*II[1]^5*II[6]^2 + 
        905160893614774856364745440000000*II[1]^2*II[2]*II[6]^2 - 
        270425072258780408601385113360000*II[3]*II[6]^2 - 
        1247987642343430186598400000*II[1]^14*II[7] + 
        222874993077007338449141760000*II[1]^11*II[2]*II[7] - 
        9072171894692181791932416000000*II[1]^8*II[2]^2*II[7] + 
        83845114024234371149640499200000*II[1]^5*II[2]^3*II[7] - 
        104016888990730887835023360000000*II[1]^2*II[2]^4*II[7] - 
        3642934140659341215675187200000*II[1]^9*II[3]*II[7] + 
        151363437647985694366604328960000*II[1]^6*II[2]*II[3]*II[7] - 
        750636483380795070296100864000000*II[1]^3*II[2]^2*II[3]*II[7] + 
        124302285317219688846332605440000*II[2]^3*II[3]*II[7] - 
        338621726553631474413274214400000*II[1]^4*II[3]^2*II[7] + 
        672554095239663310879324094976000*II[1]*II[2]*II[3]^2*II[7] + 
        46485342798407870271602688000000*II[1]^7*II[4]*II[7] - 
        806258608475616161609103360000000*II[1]^4*II[2]*II[4]*II[7] + 
        800669777906406408982408627200000*II[1]*II[2]^2*II[4]*II[7] + 
        1444256818418897681808722112000000*II[1]^2*II[3]*II[4]*II[7] - 
        256840060387181311047947940000000*II[4]^2*II[7] - 
        377272187904114112194224640000000*II[1]^5*II[5]*II[7] + 
        1872213143364826616123209440000000*II[1]^2*II[2]*II[5]*II[7] - 
        559340749435788432588357882000000*II[3]*II[5]*II[7] + 
        1535333688324784034240954400000000*II[1]^3*II[6]*II[7] - 
        762745896170458260036401224800000*II[2]*II[6]*II[7] - 
        970015941588103926562787340600000*II[1]*II[7]^2 + 
        48553219222796639624232960000*II[1]^12*II[8] - 
        5262312142235459323979366400000*II[1]^9*II[2]*II[8] + 
        109321434413930923862196879360000*II[1]^6*II[2]^2*II[8] - 
        361424188487584395816394752000000*II[1]^3*II[2]^3*II[8] + 
        44887449381565274940732756480000*II[2]^4*II[8] + 
        56402333769750675565374996480000*II[1]^7*II[3]*II[8] - 
        978261362235594028175225241600000*II[1]^4*II[2]*II[3]*II[8] + 
        971479768597068230464373240832000*II[1]*II[2]^2*II[3]*II[8] + 
        876182945556034352127510178560000*II[1]^2*II[3]^2*II[8] - 
        420389065872254712615782400000000*II[1]^5*II[4]*II[8] + 
        2086180467977194030560134016000000*II[1]^2*II[2]*II[4]*II[8] - 
        623265422670250815448761768000000*II[3]*II[4]*II[8] + 
        1626316443798338680502770656000000*II[1]^3*II[5]*II[8] - 
        807945656170108076705536452000000*II[2]*II[5]*II[8] - 
        1987062960993743413899606327840000*II[1]*II[6]*II[8] - 
        1399028881098046555348992000000*II[1]^10*II[9] + 
        82947686029313128663191552000000*II[1]^7*II[2]*II[9] - 
        719325300325397455160190720000000*II[1]^4*II[2]^2*II[9] + 
        476221868408056388108300409600000*II[1]*II[2]^3*II[9] - 
        519304752206805778162709760000000*II[1]^5*II[3]*II[9] + 
        2577047899002450060963183408000000*II[1]^2*II[2]*II[3]*II[9] - 
        384958185112029941846406472500000*II[3]^2*II[9] + 
        1844980964333796104559984240000000*II[1]^3*II[4]*II[9] - 
        916577029988909827234146450000000*II[2]*II[4]*II[9] - 
        2142911048001731119175644280700000*II[1]*II[5]*II[9] + 
        27929954866394883369779712000000*II[1]^8*II[10] - 
        774421475840949038889346560000000*II[1]^5*II[2]*II[10] + 
        1921512587853131684006515920000000*II[1]^2*II[2]^2*II[10] + 
        2311083020577041739546165648000000*II[1]^3*II[3]*II[10] - 
        1148133728512502909610551118000000*II[2]*II[3]*II[10] - 
        2465153397510948253704095701200000*II[1]*II[4]*II[10] - 
        351367295841934419120122649600000*II[1]^6*II[11] + 
        3485028885388751711381651280000000*II[1]^3*II[2]*II[11] - 
        865666118630639588034476503800000*II[2]^2*II[11] - 
        3122528960393965868854728339720000*II[1]*II[3]*II[11] + 
        2392431099714258257657702700000000*II[1]^4*II[12] - 
        4751736230355549862517067978000000*II[1]*II[2]*II[12] - 
        6571364114849759748870186089250000*II[1]^2*II[13] + 
        3029761258182028272493694619140625*II[14])/
       10880332376531662572355584, (-3*(281474976710656*II[1]^28 - 
         288160007407534080*II[1]^25*II[2] + 140838203620432281600*II[1]^22*
          II[2]^2 - 33699337324619366400000*II[1]^19*II[2]^3 + 
         3933349706233049776128000*II[1]^16*II[2]^4 - 
         215342139151350088335360000*II[1]^13*II[2]^5 + 
         5054750381894399070044160000*II[1]^10*II[2]^6 - 
         42853664435992000714506240000*II[1]^7*II[2]^7 + 
         92968306015512267325440000000*II[1]^4*II[2]^8 - 
         20525925048185183590154240000*II[1]*II[2]^9 + 22692600583343308800*
          II[1]^23*II[3] - 18479577456291977625600*II[1]^20*II[2]*II[3] + 
         5044251845417602174156800*II[1]^17*II[2]^2*II[3] - 
         557146882509569733427200000*II[1]^14*II[2]^3*II[3] + 
         24922208277459499487330304000*II[1]^11*II[2]^4*II[3] - 
         406275866700322292870676480000*II[1]^8*II[2]^5*II[3] + 
         1878912753148248958225612800000*II[1]^5*II[2]^6*II[3] - 
         1332713639402320906140254208000*II[1]^2*II[2]^7*II[3] + 
         509836740415793292902400*II[1]^18*II[3]^2 - 
         201965133871132816755916800*II[1]^15*II[2]*II[3]^2 + 
         22538230850447936400339763200*II[1]^12*II[2]^2*II[3]^2 - 
         815426792436032111797862400000*II[1]^9*II[2]^3*II[3]^2 + 
         8477946802731519219075121152000*II[1]^6*II[2]^4*II[3]^2 - 
         16827928148056022127578972160000*II[1]^3*II[2]^5*II[3]^2 + 
         1393936954857998913567227904000*II[2]^6*II[3]^2 + 
         2091635377309599082846617600*II[1]^13*II[3]^3 - 
         294694921714250440156328755200*II[1]^10*II[2]*II[3]^3 + 
         8745775689914168791173326438400*II[1]^7*II[2]^2*II[3]^3 - 
         50599532579115154161106944000000*II[1]^4*II[2]^3*II[3]^3 + 
         25137004669638641389652823244800*II[1]*II[2]^4*II[3]^3 + 
         987049075159463051604079411200*II[1]^8*II[3]^4 - 
         27391413090963114851654526566400*II[1]^5*II[2]*II[3]^4 + 
         68003690736839529665031372472320*II[1]^2*II[2]^2*II[3]^4 + 
         16355445857624511738343852277760*II[1]^3*II[3]^5 - 
         8129033188686673145723403601920*II[2]*II[3]^5 - 
         1922286143164907520000*II[1]^21*II[4] + 1214404270944430325760000*
          II[1]^18*II[2]*II[4] - 240478193107376390799360000*II[1]^15*II[2]^2*
          II[4] + 17889035235089768314306560000*II[1]^12*II[2]^3*II[4] - 
         485395097916974158577664000000*II[1]^9*II[2]^4*II[4] + 
         4037220807843203725551206400000*II[1]^6*II[2]^5*II[4] - 
         6677852022635081419063296000000*II[1]^3*II[2]^6*II[4] + 
         474132844994288916912537600000*II[2]^7*II[4] - 
         54535431269614123745280000*II[1]^16*II[3]*II[4] + 
         14941810606013176684216320000*II[1]^13*II[2]*II[3]*II[4] - 
         1052538502622228998803947520000*II[1]^10*II[2]^2*II[3]*II[4] + 
         20823899359264691989732392960000*II[1]^7*II[2]^3*II[3]*II[4] - 
         90357916053630538200416256000000*II[1]^4*II[2]^4*II[3]*II[4] + 
         35910407414919040357232148480000*II[1]*II[2]^5*II[3]*II[4] - 
         172973880589569131953520640000*II[1]^11*II[3]^2*II[4] + 
         14101197546858334884153262080000*II[1]^8*II[2]*II[3]^2*II[4] - 
         195656989777190650333271162880000*II[1]^5*II[2]^2*II[3]^2*II[4] + 
         323831241842549197915469316096000*II[1]^2*II[2]^3*II[3]^2*II[4] - 
         39236481390584346846334156800000*II[1]^6*II[3]^3*II[4] + 
         389421106985660409200464035840000*II[1]^3*II[2]*II[3]^3*II[4] - 
         96775119251627135773089162240000*II[2]^2*II[3]^3*II[4] - 
         87257257410456795751916117760000*II[1]*II[3]^4*II[4] + 
         1150557531291623463321600000*II[1]^14*II[4]^2 - 
         205934695105962367254528000000*II[1]^11*II[2]*II[4]^2 + 
         8393869023443992463671296000000*II[1]^8*II[2]^2*II[4]^2 - 
         77643279767127890108547072000000*II[1]^5*II[2]^3*II[4]^2 + 
         96379587101214196775615692800000*II[1]^2*II[2]^4*II[4]^2 + 
         3369345452714143160126668800000*II[1]^9*II[3]*II[4]^2 - 
         140133689357341274459504640000000*II[1]^6*II[2]*II[3]*II[4]^2 + 
         695405137457714930625060864000000*II[1]^3*II[2]^2*II[3]*II[4]^2 - 
         115209569971401487023230208000000*II[2]^3*II[3]*II[4]^2 + 
         313647296343964172873631129600000*II[1]^4*II[3]^2*II[4]^2 - 
         623272882058243728394186880000000*II[1]*II[2]*II[3]^2*II[4]^2 - 
         14341535645555919892060569600000*II[1]^7*II[4]^3 + 
         248930714257195522859274240000000*II[1]^4*II[2]*II[4]^3 - 
         247333205842014758420702361600000*II[1]*II[2]^2*II[4]^3 - 
         446075628727552041170362475520000*II[1]^2*II[3]*II[4]^3 + 
         39675562262388448737211836000000*II[4]^4 + 151099700378358251520000*
          II[1]^19*II[5] - 70712084213997030604800000*II[1]^16*II[2]*II[5] + 
         9685635752225810468044800000*II[1]^13*II[2]^2*II[5] - 
         454827234084370972567142400000*II[1]^10*II[2]^3*II[5] + 
         6748701589371920377341542400000*II[1]^7*II[2]^4*II[5] - 
         23426564329163337912041472000000*II[1]^4*II[2]^5*II[5] + 
         7758511305644123641206374400000*II[1]*II[2]^6*II[5] + 
         2505689789044156834775040000*II[1]^14*II[3]*II[5] - 
         448482165160402648616140800000*II[1]^11*II[2]*II[3]*II[5] + 
         18280018269069064325391974400000*II[1]^8*II[2]^2*II[3]*II[5] - 
         169089962526980193777529651200000*II[1]^5*II[2]^3*II[3]*II[5] + 
         209893414745191113524589281280000*II[1]^2*II[2]^4*II[3]*II[5] + 
         3668851840445095082738319360000*II[1]^9*II[3]^2*II[5] - 
         152590184963948816529629184000000*II[1]^6*II[2]*II[3]^2*II[5] + 
         757219325694332904159057100800000*II[1]^3*II[2]^2*II[3]^2*II[5] - 
         125450454270057678021182630400000*II[2]^3*II[3]^2*II[5] + 
         227684848428164402217836974080000*II[1]^4*II[3]^3*II[5] - 
         452450089076960353391777318400000*II[1]*II[2]*II[3]^3*II[5] - 
         80474881828423580013035520000*II[1]^12*II[4]*II[5] + 
         8735734052993706104586240000000*II[1]^9*II[2]*II[4]*II[5] - 
         181659435242906423652846796800000*II[1]^6*II[2]^2*II[4]*II[5] + 
         600976693927740018554265600000000*II[1]^3*II[2]^3*II[4]*II[5] - 
         74673603152634652853817715200000*II[2]^4*II[4]*II[5] - 
         93698161278307067808014008320000*II[1]^7*II[3]*II[4]*II[5] + 
         1626348387050949151011502080000000*II[1]^4*II[2]*II[3]*II[4]*II[5] - 
         1615910805302295152713534940160000*II[1]*II[2]^2*II[3]*II[4]*II[5] - 
         1457180957104759725653393010432000*II[1]^2*II[3]^2*II[4]*II[5] + 
         349370998240247263700259840000000*II[1]^5*II[4]^2*II[5] - 
         1734761038190779413774767808000000*II[1]^2*II[2]*II[4]^2*II[5] + 
         518427476363489046451787844000000*II[3]*II[4]^2*II[5] + 
         1023165344592905538369945600000*II[1]^10*II[5]^2 - 
         60732133777932780096796262400000*II[1]^7*II[2]*II[5]^2 + 
         527066856049678316676944640000000*II[1]^4*II[2]^2*II[5]^2 - 
         349120479549591526343332550400000*II[1]*II[2]^3*II[5]^2 + 
         380426504053293022150886860800000*II[1]^5*II[3]*II[5]^2 - 
         1888962773778278813331931294080000*II[1]^2*II[2]*II[3]*II[5]^2 + 
         282255029987274570672005660100000*II[3]^2*II[5]^2 - 
         1352132657842113073833706800000000*II[1]^3*II[4]*II[5]^2 + 
         672042085842649412791067706000000*II[2]*II[4]*II[5]^2 + 
         523662448779454747721453302500000*II[1]*II[5]^3 - 
         10305858086828909789184000*II[1]^17*II[6] + 
         3417354590879806075699200000*II[1]^14*II[2]*II[6] - 
         305805404952409026771025920000*II[1]^11*II[2]^2*II[6] + 
         8309419346019874190524416000000*II[1]^8*II[2]^3*II[6] - 
         57645578571861545633739571200000*II[1]^5*II[2]^4*II[6] + 
         57244429421197866177470300160000*II[1]^2*II[2]^5*II[6] - 
         92180989201190093661929472000*II[1]^12*II[3]*II[6] + 
         10006415542813663822322073600000*II[1]^9*II[2]*II[3]*II[6] - 
         208082889588392551858429624320000*II[1]^6*II[2]^2*II[3]*II[6] + 
         688391892241105601726521344000000*II[1]^3*II[2]^3*II[3]*II[6] - 
         85535243328736143618590154240000*II[2]^4*II[3]*II[6] - 
         53663575032669577106045730816000*II[1]^7*II[3]^2*II[6] + 
         931454740330780889529853747200000*II[1]^4*II[2]*II[3]^2*II[6] - 
         925476514762740317358839649792000*II[1]*II[2]^2*II[3]^2*II[6] - 
         556378419100563687821415212390400*II[1]^2*II[3]^3*II[6] + 
         2152634598239207844387225600000*II[1]^10*II[4]*II[6] - 
         127774121376067541936367206400000*II[1]^7*II[2]*II[4]*II[6] + 
         1108893976978409179512514560000000*II[1]^4*II[2]^2*II[4]*II[6] - 
         734513236054724203121011968000000*II[1]*II[2]^3*II[4]*II[6] + 
         800377903135722117058217164800000*II[1]^5*II[3]*II[4]*II[6] - 
         3974181547805849613956238996480000*II[1]^2*II[2]*II[3]*II[4]*II[6] + 
         593835267883067754169359333600000*II[3]^2*II[4]*II[6] - 
         1422373373201859388992601920000000*II[1]^3*II[4]^2*II[6] + 
         706953375284505734523594456000000*II[2]*II[4]^2*II[6] - 
         37387822491101770176513024000000*II[1]^8*II[5]*II[6] + 
         1037548853653957188329769984000000*II[1]^5*II[2]*II[5]*II[6] - 
         2575892063782217352882040531200000*II[1]^2*II[2]^2*II[5]*II[6] - 
         3097614644992746424666856736000000*II[1]^3*II[3]*II[5]*II[6] + 
         1539587742842683943964110556000000*II[2]*II[3]*II[5]*II[6] + 
         3305194229860424422616670775200000*II[1]*II[4]*II[5]*II[6] + 
         212800217378190980663078553600000*II[1]^6*II[6]^2 - 
         2112042085101141331517739360000000*II[1]^3*II[2]*II[6]^2 + 
         524864551728950103080448838800000*II[2]^2*II[6]^2 + 
         1892975505811462860209695793520000*II[1]*II[3]*II[6]^2 + 
         582394233093600753745920000*II[1]^15*II[7] - 
         130010412628254280761999360000*II[1]^12*II[2]*II[7] + 
         7056133695871696949280768000000*II[1]^9*II[2]^2*II[7] - 
         97819299694940099674580582400000*II[1]^6*II[2]^3*II[7] + 
         242706074311705404948387840000000*II[1]^3*II[2]^4*II[7] - 
         24125564377936522088120332800000*II[2]^5*II[7] + 
         2550053898461538850972631040000*II[1]^10*II[3]*II[7] - 
         151363437647985694366604328960000*II[1]^7*II[2]*II[3]*II[7] + 
         1313613845916391373018176512000000*II[1]^4*II[2]^2*II[3]*II[7] - 
         870115997220537821924328238080000*II[1]*II[2]^3*II[3]*II[7] + 
         474070417175084064178583900160000*II[1]^5*II[3]^2*II[7] - 
         2353939333338821588077634332416000*II[1]^2*II[2]*II[3]^2*II[7] + 
         234488861414657270807242736880000*II[3]^3*II[7] - 
         40674674948606886487652352000000*II[1]^8*II[4]*II[7] + 
         1128762051865862626252744704000000*II[1]^5*II[2]*II[4]*II[7] - 
         2802344222672422431438430195200000*II[1]^2*II[2]^2*II[4]*II[7] - 
         3369932576310761257553684928000000*II[1]^3*II[3]*II[4]*II[7] + 
         1674936149034863816704426824000000*II[2]*II[3]*II[4]*II[7] + 
         1797880422710269177335635580000000*II[1]*II[4]^2*II[7] + 
         440150885888133130893262080000000*II[1]^6*II[5]*II[7] - 
         4368497334517928770954155360000000*II[1]^3*II[2]*II[5]*II[7] + 
         1085617280631282031726367274000000*II[2]^2*II[5]*II[7] + 
         3915385246050519028118505174000000*II[1]*II[3]*II[5]*II[7] - 
         2686833954568372059921670200000000*II[1]^4*II[6]*II[7] + 
         5339221273193207820254808573600000*II[1]*II[2]*II[6]*II[7] + 
         3395055795558363742969755692100000*II[1]^2*II[7]^2 - 
         26144041119967421336125440000*II[1]^13*II[8] + 
         3683618499564821526785556480000*II[1]^10*II[2]*II[8] - 
         109321434413930923862196879360000*II[1]^7*II[2]^2*II[8] + 
         632492329853272692678690816000000*II[1]^4*II[2]^3*II[8] - 
         314212145670956924585129295360000*II[1]*II[2]^4*II[8] - 
         49352042048531841119703121920000*II[1]^8*II[3]*II[8] + 
         1369565907129831639445315338240000*II[1]^5*II[2]*II[3]*II[8] - 
         3400179190089738806625306342912000*II[1]^2*II[2]^2*II[3]*II[8] - 
         2044426872964080154964190416640000*II[1]^3*II[3]^2*II[8] + 
         1016128210885778568686520091680000*II[2]*II[3]^2*II[8] + 
         490453910184297164718412800000000*II[1]^6*II[4]*II[8] - 
         4867754425280119404640312704000000*II[1]^3*II[2]*II[4]*II[8] + 
         1209687852709453410431866728000000*II[2]^2*II[4]*II[8] + 
         4362857958691755708141332376000000*II[1]*II[3]*II[4]*II[8] - 
         2846053776647092690879848648000000*II[1]^4*II[5]*II[8] + 
         5655619593190756536938755164000000*II[1]*II[2]*II[5]*II[8] + 
         6954720363478101948648622147440000*II[1]^2*II[6]*II[8] - 
         2931108190621741175982840140737500*II[7]*II[8] + 
         890291106153302353403904000000*II[1]^11*II[9] - 
         72579225275648987580292608000000*II[1]^8*II[2]*II[9] + 
         1007055420455556437224267008000000*II[1]^5*II[2]^2*II[9] - 
         1666776539428197358379051433600000*II[1]^2*II[2]^3*II[9] + 
         605855544241273407856494720000000*II[1]^6*II[3]*II[9] - 
         6013111764339050142247427952000000*II[1]^3*II[2]*II[3]*II[9] + 
         1494320710000909664843282313000000*II[2]^2*II[3]*II[9] + 
         2694707295784209592924845307500000*II[1]*II[3]^2*II[9] - 
         3228716687584143182979972420000000*II[1]^4*II[4]*II[9] + 
         6416039209922368790639025150000000*II[1]*II[2]*II[4]*II[9] + 
         7500188668006058917114754982450000*II[1]^2*II[5]*II[9] - 
         3056503195004787164754602500640625*II[6]*II[9] - 
         21723298229418242620939776000000*II[1]^9*II[10] + 
         903491721814440545370904320000000*II[1]^6*II[2]*II[10] - 
         4483529371657307262681870480000000*II[1]^3*II[2]^2*II[10] + 
         742798257898007579797290762000000*II[2]^3*II[10] - 
         4044395286009823044205789884000000*II[1]^4*II[3]*II[10] + 
         8036936099587520367273857826000000*II[1]*II[2]*II[3]*II[10] + 
         8628036891288318887964334954200000*II[1]^2*II[4]*II[10] - 
         3342491806695305522774286348703125*II[5]*II[10] + 
         351367295841934419120122649600000*II[1]^7*II[11] - 
         6098800549430315494917889740000000*II[1]^4*II[2]*II[11] + 
         6059662830414477116241335526600000*II[1]*II[2]^2*II[11] + 
         10928851361378880540991549189020000*II[1]^2*II[3]*II[11] - 
         3888204828585828564378964555406250*II[4]*II[11] - 
         3349403539599961560720783780000000*II[1]^5*II[12] + 
         16631076806244424518809737923000000*II[1]^2*II[2]*II[12] - 
         4970141418809432429259810020156250*II[3]*II[12] + 
         15333182934649439414030434208250000*II[1]^3*II[13] - 
         7620956994304929708759174145171875*II[2]*II[13] - 
         21208328807274197907455862333984375*II[1]*II[14]))/
       16924961474604808445886464, (-3*(9007199254740992*II[1]^29 - 
         10285095649007370240*II[1]^26*II[2] + 5682515346076572057600*
          II[1]^23*II[2]^2 - 1563649251862338600960000*II[1]^20*II[2]^3 + 
         214714619257898246602752000*II[1]^17*II[2]^4 - 
         14274107509460920141086720000*II[1]^14*II[2]^5 + 
         426437123127091121545543680000*II[1]^11*II[2]^6 - 
         4971025074575072082882723840000*II[1]^8*II[2]^7 + 
         17254917596479076815601664000000*II[1]^5*II[2]^8 - 
         9524029222357925185831567360000*II[1]^2*II[2]^9 + 
         877447222555941273600*II[1]^24*II[3] - 816621327592331201740800*
          II[1]^21*II[2]*II[3] + 260059206252640823200972800*II[1]^18*II[2]^2*
          II[3] - 34468820464592047508029440000*II[1]^15*II[2]^3*II[3] + 
         1927317440123534627020210176000*II[1]^12*II[2]^4*II[3] - 
         41891556033099898642665308160000*II[1]^9*II[2]^5*II[3] + 
         290605172486929172205561446400000*II[1]^6*II[2]^6*II[3] - 
         412252752455117933632718635008000*II[1]^3*II[2]^7*II[3] + 
         25622091047882092621104414720000*II[2]^8*II[3] + 
         24901499742413482937548800*II[1]^19*II[3]^2 - 
         11713977764525703371843174400*II[1]^16*II[2]*II[3]^2 + 
         1608882940708898844578100019200*II[1]^13*II[2]^2*II[3]^2 - 
         75671606338063779974841630720000*II[1]^10*II[2]^3*II[3]^2 + 
         1123933518990692833614530347008000*II[1]^7*II[2]^4*II[3]^2 - 
         3904079330348997133598321541120000*II[1]^4*II[2]^5*II[3]^2 + 
         1293573494108222991790387494912000*II[1]*II[2]^6*II[3]^2 + 
         138645545010236282062975795200*II[1]^14*II[3]^3 - 
         24861535213711309860461189529600*II[1]^11*II[2]*II[3]^3 + 
         1014509980030043579776105866854400*II[1]^8*II[2]^2*II[3]^3 - 
         9391273246683772612301448806400000*II[1]^5*II[2]^3*II[3]^3 + 
         11663570166712329604798909985587200*II[1]^2*II[2]^4*II[3]^3 + 
         101775726860886856876509521510400*II[1]^9*II[3]^4 - 
         4236538558068961763722566775603200*II[1]^6*II[2]*II[3]^4 + 
         21035808334595694509716371218104320*II[1]^3*II[2]^2*II[3]^4 - 
         3486501060397159011864461844480000*II[2]^3*II[3]^4 + 
         3794463438968886723295773728440320*II[1]^4*II[3]^5 - 
         7543742799101232679231318542581760*II[1]*II[2]*II[3]^5 - 
         81085524584410644480000*II[1]^22*II[4] + 59314061233496386437120000*
          II[1]^19*II[2]*II[4] - 13947735200227830666362880000*II[1]^16*
          II[2]^2*II[4] + 1277001899858715768898191360000*II[1]^13*II[2]^3*
          II[4] - 45044665086695201916007219200000*II[1]^10*II[2]^4*II[4] + 
         535220129954070436758788505600000*II[1]^7*II[2]^5*II[4] - 
         1549261669251338889222684672000000*II[1]^4*II[2]^6*II[4] + 
         439995280154700114894834892800000*II[1]*II[2]^7*II[4] - 
         2976992954011876872683520000*II[1]^17*II[3]*II[4] + 
         990428588741444854496624640000*II[1]^14*II[2]*II[3]*II[4] - 
         88795975493948046444551208960000*II[1]^11*II[2]^2*II[3]*II[4] + 
         2415572325674704270808957583360000*II[1]^8*II[2]^3*II[3]*II[4] - 
         16770429219553827889997257113600000*II[1]^5*II[2]^4*II[3]*II[4] + 
         16662429040522434725755716894720000*II[1]^2*II[2]^5*II[3]*II[4] - 
         13376646765593346204405596160000*II[1]^12*II[3]^2*II[4] + 
         1453990147053837196943803023360000*II[1]^9*II[2]*II[3]^2*II[4] - 
         30261614418872153918212606525440000*II[1]^6*II[2]^2*II[3]^2*II[4] + 
         100171797476628551888518508445696000*II[1]^3*II[2]^3*II[3]^2*II[4] - 
         12451892962705159287737264947200000*II[2]^4*II[3]^2*II[4] - 
         5201636390066039124771156787200000*II[1]^7*II[3]^3*II[4] + 
         90345696820673214934507656314880000*II[1]^4*II[2]*II[3]^3*II[4] - 
         89807310665509981997426742558720000*II[1]*II[2]^2*II[3]^3*II[4] - 
         40487367438451953228889078640640000*II[1]^2*II[3]^4*II[4] + 
         71181159269241771597496320000*II[1]^15*II[4]^2 - 
         15925616421527756401016832000000*II[1]^12*II[2]*II[4]^2 + 
         865501161528447222920773632000000*II[1]^9*II[2]^2*II[4]^2 - 
         12008827270649113670121947136000000*II[1]^6*II[2]^3*II[4]^2 + 
         29813418943308924869257120972800000*II[1]^3*II[2]^4*II[4]^2 - 
         2964761177594730227457601536000000*II[2]^5*II[4]^2 + 
         312675258011872485259754864640000*II[1]^10*II[3]*II[4]^2 - 
         18577723389087528956917186560000000*II[1]^7*II[2]*II[3]*II[4]^2 + 
         161333991890189863905014120448000000*II[1]^4*II[2]^2*II[3]*II[4]^2 - 
         106914480933460579957557633024000000*II[1]*II[2]^3*II[3]*II[4]^2 + 
         58212938201439750485345937653760000*II[1]^5*II[3]^2*II[4]^2 - 
         289198617275025089974902712320000000*II[1]^2*II[2]*II[3]^2*II[4]^2 + 
         28816241365470204437186808161280000*II[3]^3*II[4]^2 - 
         1663618134884486707479026073600000*II[1]^8*II[4]^3 + 
         46201540566135489042681298944000000*II[1]^5*II[2]*II[4]^3 - 
         114762607510694847907205895782400000*II[1]^2*II[2]^2*II[4]^3 - 
         137986061153056098068698792427520000*II[1]^3*II[3]*II[4]^3 + 
         68610658469422595516348262912000000*II[2]*II[3]*II[4]^3 + 
         36818921779496480428132583808000000*II[1]*II[4]^4 + 
         7011026097555822870528000*II[1]^20*II[5] - 
         3860047891211132023603200000*II[1]^17*II[2]*II[5] + 
         642019284147539436738969600000*II[1]^14*II[2]^2*II[5] - 
         38370879384572387503846195200000*II[1]^11*II[2]^3*II[5] + 
         782849384367142763771618918400000*II[1]^8*II[2]^4*II[5] - 
         4347970339492715516474897203200000*II[1]^5*II[2]^5*II[5] + 
         3599949245818873369519757721600000*II[1]^2*II[2]^6*II[5] + 
         155018674948865169511415808000*II[1]^15*II[3]*II[5] - 
         34682620772404471492981555200000*II[1]^12*II[2]*II[3]*II[5] + 
         1884872994855121299329305804800000*II[1]^9*II[2]^2*II[3]*II[5] - 
         26152580870839603304257919385600000*II[1]^6*II[2]^3*II[3]*II[5] + 
         64927029627845784450272951009280000*II[1]^3*II[2]^4*II[3]*II[5] - 
         6456592459705671216981050572800000*II[2]^5*II[3]*II[5] + 
         340469450793304823678116036608000*II[1]^10*II[3]^2*II[5] - 
         20229098806649214534213697536000000*II[1]^7*II[2]*II[3]^2*II[5] + 
         175674883561085233764901247385600000*II[1]^4*II[2]^2*II[3]^2*II[5] - 
         116418021562613525203657481011200000*II[1]*II[2]^3*II[3]^2*II[5] + 
         42258307868267313051630542389248000*II[1]^5*II[3]^3*II[5] - 
         209936841331709603973784675737600000*II[1]^2*II[2]*II[3]^3*II[5] + 
         15688845716658531487449779207808000*II[3]^4*II[5] - 
         5744668487444390942468997120000*II[1]^13*II[4]*II[5] + 
         810676120117815926505603072000000*II[1]^10*II[2]*II[4]*II[5] - 
         24082850843631023021405975347200000*II[1]^7*II[2]^2*II[4]*II[5] + 
         139426592991235684304589619200000000*II[1]^4*II[2]^3*II[4]*II[5] - 
         69297103725644957848342839705600000*II[1]*II[2]^4*II[4]*II[5] - 
         10868986708283619865729624965120000*II[1]^8*II[3]*II[4]*II[5] + 
         301850260636656162427734786048000000*II[1]^5*II[2]*II[3]*II[4]*
          II[5] - 749782613660264950859080212234240000*II[1]^2*II[2]^2*II[3]*
          II[4]*II[5] - 450754642731072341802116237893632000*II[1]^3*II[3]^2*
          II[4]*II[5] + 224128197306588472548349007232000000*II[2]*II[3]^2*
          II[4]*II[5] + 54036047727824910118973521920000000*II[1]^6*II[4]^2*
          II[5] - 536619414480347765327661508608000000*II[1]^3*II[2]*II[4]^2*
          II[5] + 133410735668994968133530646912000000*II[2]^2*II[4]^2*
          II[5] + 481100698065317835107259119232000000*II[1]*II[3]*II[4]^2*
          II[5] + 86317949071110576327937228800000*II[1]^11*II[5]^2 - 
         7044927518240202491228366438400000*II[1]^8*II[2]*II[5]^2 + 
         97823608482820295575240925184000000*II[1]^5*II[2]^2*II[5]^2 - 
         161991902511010468223306303385600000*II[1]^2*II[2]^3*II[5]^2 + 
         58839299293575987426003834470400000*II[1]^6*II[3]*II[5]^2 - 
         584319151355414246257344080302080000*II[1]^3*II[2]*II[3]*II[5]^2 + 
         145269498242340790225052900832000000*II[2]^2*II[3]*II[5]^2 + 
         261932667828190801583621252572800000*II[1]*II[3]^2*II[5]^2 - 
         313694776619370233129419977600000000*II[1]^4*II[4]*II[5]^2 + 
         623655055661978655070110831168000000*II[1]*II[2]*II[4]*II[5]^2 + 
         242979376233667002942754332360000000*II[1]^2*II[5]^3 - 
         531324239143179349131264000*II[1]^18*II[6] + 
         211420337355764002549923840000*II[1]^15*II[2]*II[6] - 
         23648951316319631403626004480000*II[1]^12*II[2]^2*II[6] + 
         856793461456271472089628672000000*II[1]^9*II[2]^3*II[6] - 
         8915849485781252391351720345600000*II[1]^6*II[2]^4*II[6] + 
         17707610167623873270897479516160000*II[1]^3*II[2]^5*II[6] - 
         1467420060546305721735867187200000*II[2]^6*II[6] - 
         6580304459900338993713119232000*II[1]^13*II[3]*II[6] + 
         928595362373108002711488430080000*II[1]^10*II[2]*II[3]*II[6] - 
         27585845934004041160660384481280000*II[1]^7*II[2]^2*II[3]*II[6] + 
         159706918999936499600552951808000000*II[1]^4*II[2]^3*II[3]*II[6] - 
         79376705809067141278051663134720000*II[1]*II[2]^4*II[3]*II[6] - 
         6224974703789670944301304774656000*II[1]^8*II[3]^2*II[6] + 
         172877999805392933096740855480320000*II[1]^5*II[2]*II[3]^2*II[6] - 
         429421102849911507254501597503488000*II[1]^2*II[2]^2*II[3]^2*II[6] - 
         172106390975107700766091105699430400*II[1]^3*II[3]^3*II[6] + 
         85576239650964982375983492725760000*II[2]*II[3]^3*II[6] + 
         181604082469634989053758668800000*II[1]^11*II[4]*II[6] - 
         14821798079623834864618595942400000*II[1]^8*II[2]*II[4]*II[6] + 
         205810722127192743717522702336000000*II[1]^5*II[2]^2*II[4]*II[6] - 
         340814141529392030248149553152000000*II[1]^2*II[2]^3*II[4]*II[6] + 
         123791782351658354105004254822400000*II[1]^6*II[3]*II[4]*II[6] - 
         1229346825454609480583796596244480000*II[1]^3*II[2]*II[3]*II[4]*
          II[6] + 305631935583316960885042583808000000*II[2]^2*II[3]*II[4]*
          II[6] + 551079128595486875869165461580800000*II[1]*II[3]^2*II[4]*
          II[6] - 329990622582831378246283645440000000*II[1]^4*II[4]^2*
          II[6] + 656052732264021321637895655168000000*II[1]*II[2]*II[4]^2*
          II[6] - 3855099919082493635978231808000000*II[1]^9*II[5]*II[6] + 
         160474222698478711795004424192000000*II[1]^6*II[2]*II[5]*II[6] - 
         796809278396632567824844537651200000*II[1]^3*II[2]^2*II[5]*II[6] + 
         132064299311614390429611686784000000*II[2]^3*II[5]*II[6] - 
         718646597638317170522710762752000000*II[1]^4*II[3]*II[5]*II[6] + 
         1428737425358010699998694595968000000*II[1]*II[2]*II[3]*II[5]*
          II[6] + 1533610122655236932094135239692800000*II[1]^2*II[4]*II[5]*
          II[6] - 297136951284387238132405380583500000*II[5]^2*II[6] + 
         28211228818137318579333842534400000*II[1]^7*II[6]^2 - 
         489993763743464788912115531520000000*II[1]^4*II[2]*II[6]^2 + 
         487074304004465695658656522406400000*II[1]*II[2]^2*II[6]^2 + 
         878340634696518767137298848193280000*II[1]^2*II[3]*II[6]^2 - 
         312572640929951320683020466210000000*II[4]*II[6]^2 + 
         33778865519428843717263360000*II[1]^16*II[7] - 
         9280743301463074811318108160000*II[1]^13*II[2]*II[7] + 
         654809206976893476893255270400000*II[1]^10*II[2]^2*II[7] - 
         12968044302414916071144397209600000*II[1]^7*II[2]^3*II[7] + 
         56307809240315653948025978880000000*II[1]^4*II[2]^4*II[7] - 
         22388523742725092497775668838400000*II[1]*II[2]^5*II[7] + 
         215131819797482550336600145920000*II[1]^11*II[3]*II[7] - 
         17558158767166340546526102159360000*II[1]^8*II[2]*II[3]*II[7] + 
         243806729802082238832173560627200000*II[1]^5*II[2]^2*II[3]*II[7] - 
         403733822710329549372888302469120000*II[1]^2*II[2]^3*II[3]*II[7] + 
         73322891189746335259620976558080000*II[1]^6*II[3]^2*II[7] - 
         728151900446142144578681553494016000*II[1]^3*II[2]*II[3]^2*II[7] + 
         181028187430446309381171782438400000*II[2]^2*II[3]^2*II[7] + 
         217605663392801947309121259824640000*II[1]*II[3]^3*II[7] - 
         4194010928034132295615709184000000*II[1]^9*II[4]*II[7] + 
         174581864021920086193757847552000000*II[1]^6*II[2]*II[4]*II[7] - 
         866858479546669338791621073715200000*II[1]^3*II[2]^2*II[4]*II[7] + 
         143674349939801813690886392064000000*II[2]^3*II[4]*II[7] - 
         781824357704096611752454903296000000*II[1]^4*II[3]*II[4]*II[7] + 
         1554340746304353621901708092672000000*II[1]*II[2]*II[3]*II[4]*
          II[7] + 834216516137564898283734909120000000*II[1]^2*II[4]^2*
          II[7] + 58351431729169649352706744320000000*II[1]^7*II[5]*II[7] - 
         1013491381608159474861364043520000000*II[1]^4*II[2]*II[5]*II[7] + 
         1007452836425829725442068830272000000*II[1]*II[2]^2*II[5]*II[7] + 
         1816738754167440829046986400736000000*II[1]^2*II[3]*II[5]*II[7] - 
         646517771064690908921195051394000000*II[4]*II[5]*II[7] - 
         498676381967889854321461989120000000*II[1]^5*II[6]*II[7] + 
         2477398670761648428598231178150400000*II[1]^2*II[2]*II[6]*II[7] - 
         740556878211528910586421076710000000*II[3]*II[6]*II[7] + 
         1050203926092720517825311094089600000*II[1]^3*II[7]^2 - 
         522191914210761875300856284649000000*II[2]*II[7]^2 - 
         1732976439952126214280314880000*II[1]^14*II[8] + 
         310763451599650397896090583040000*II[1]^11*II[2]*II[8] - 
         12681286392015987168014838005760000*II[1]^8*II[2]^2*II[8] + 
         117390576420767411761165015449600000*II[1]^5*II[2]^3*II[8] - 
         145794435591324013007499993047040000*II[1]^2*II[2]^4*II[8] - 
         5088743891226394284342721904640000*II[1]^9*II[3]*II[8] + 
         211826193636080626900875438981120000*II[1]^6*II[2]*II[3]*II[8] - 
         1051788762801092537516094762074112000*II[1]^3*II[2]^2*II[3]*II[8] + 
         174324918230006714658758350080000000*II[2]^3*II[3]*II[8] - 
         474307034527666595951692176660480000*II[1]^4*II[3]^2*II[8] + 
         942966979702002511741090645079040000*II[1]*II[2]*II[3]^2*II[8] + 
         65020175521575395551241011200000000*II[1]^7*II[4]*II[8] - 
         1129319026664987701876552547328000000*II[1]^4*II[2]*II[4]*II[8] + 
         1122590327314372764880772323584000000*II[1]*II[2]^2*II[4]*II[8] + 
         2024366092832974648577578222464000000*II[1]^2*II[3]*II[4]*II[8] - 
         360202763250677129070034534788000000*II[4]^2*II[8] - 
         528227580945700403427299909068800000*II[1]^5*II[5]*II[8] + 
         2624207491240511033139582396096000000*II[1]^2*II[2]*II[5]*II[8] - 
         784441731631405307952993682381200000*II[3]*II[5]*II[8] + 
         2151326832435892869448640450941440000*II[1]^3*II[6]*II[8] - 
         1069702224591988780989205003394400000*II[2]*II[6]*II[8] - 
         2720068400896975811312075650604400000*II[1]*II[7]*II[8] + 
         68849178875855381996568576000000*II[1]^12*II[9] - 
         7483724561755806719390171136000000*II[1]^9*II[2]*II[9] + 
         155757905030459395624019963904000000*II[1]^6*II[2]^2*II[9] - 
         515589542863122382858586576793600000*II[1]^3*II[2]^3*II[9] + 
         64090590179487764626495826064000000*II[2]^4*II[9] + 
         80319135007985960355832442880000000*II[1]^7*II[3]*II[9] - 
         1395041929326659633001403284864000000*II[1]^4*II[2]*II[3]*II[9] + 
         1386729618880844168974565986464000000*II[1]*II[2]^2*II[3]*II[9] + 
         1250344185243873251117128222680000000*II[1]^2*II[3]^2*II[9] - 
         599249817215616974761082881152000000*II[1]^5*II[4]*II[9] + 
         2977042193403979118856507669600000000*II[1]^2*II[2]*II[4]*II[9] - 
         889912901573119062057763437093000000*II[3]*II[4]*II[9] + 
         2320058361303207558360830874571200000*II[1]^3*II[5]*II[9] - 
         1153600440547588964245042396168500000*II[2]*II[5]*II[9] - 
         2836434964964442488892271120594500000*II[1]*II[6]*II[9] - 
         2015922075690012915223211212800000*II[1]^10*II[10] + 
         119777188263400118014885601280000000*II[1]^7*II[2]*II[10] - 
         1040178814224495284942193951360000000*II[1]^4*II[2]^2*II[10] + 
         689316783329351034051885827136000000*II[1]*II[2]^3*II[10] - 
         750639765083423157004594602470400000*II[1]^5*II[3]*II[10] + 
         3729138350208609450415070031264000000*II[1]^2*II[2]*II[3]*II[10] - 
         557366622334920590613623040138300000*II[3]^2*II[10] + 
         2668939411705186642676967612499200000*II[1]^3*II[4]*II[10] - 
         1327074210829882456906418700246000000*II[2]*II[4]*II[10] - 
         3101832396613243525134537731596500000*II[1]*II[5]*II[10] + 
         40758606317664392617934227353600000*II[1]^8*II[11] - 
         1131937381974266555856760335744000000*II[1]^5*II[2]*II[11] + 
         2811683553312317381935979684342400000*II[1]^2*II[2]^2*II[11] + 
         3380658021119867047346719215803520000*II[1]^3*II[3]*II[11] - 
         1680961038085460829629567082447000000*II[2]*II[3]*II[11] - 
         3608254080927648907743679107417000000*II[1]*II[4]*II[11] - 
         518041080791460721391481224640000000*II[1]^6*II[12] + 
         5144546425398275317818478930848000000*II[1]^3*II[2]*II[12] - 
         1279002867565318288614029623815000000*II[2]^2*II[12] - 
         4612291236655153294353103698705000000*II[1]*II[3]*II[12] + 
         3557298440838669944055060736314000000*II[1]^4*II[13] - 
         7072248090714974769728513606719500000*II[1]*II[2]*II[13] - 
         9840664566575227829059520122968750000*II[1]^2*II[14] + 
         4564638311577043795339000313197265625*II[15]))/
       1121883160602375874127331328, (-4503599627370496*II[1]^30 + 
        5713942027226316800*II[1]^27*II[2] - 3551572091297857536000*II[1]^24*
         II[2]^2 + 1116892322758813286400000*II[1]^21*II[2]^3 - 
        178928849381581872168960000*II[1]^18*II[2]^4 + 
        14274107509460920141086720000*II[1]^15*II[2]^5 - 
        533046403908863901931929600000*II[1]^12*II[2]^6 + 
        8285041790958453471471206400000*II[1]^9*II[2]^7 - 
        43137293991197692039004160000000*II[1]^6*II[2]^8 + 
        47620146111789625929157836800000*II[1]^3*II[2]^9 - 
        2368601082375469674594304000000*II[2]^10 - 526468333533564764160*
         II[1]^25*II[3] + 556787268812953092096000*II[1]^22*II[2]*II[3] - 
        205309899673137492000768000*II[1]^19*II[2]^2*II[3] + 
        32314519185555044538777600000*II[1]^16*II[2]^3*II[3] - 
        2223827815527155338869473280000*II[1]^13*II[2]^4*II[3] + 
        62837334049649847963997962240000*II[1]^10*II[2]^5*II[3] - 
        622725369614848226154774528000000*II[1]^7*II[2]^6*II[3] + 
        1545947821706692251122694881280000*II[1]^4*II[2]^7*II[3] - 
        384331365718231389316566220800000*II[1]*II[2]^8*II[3] - 
        18676124806810112203161600*II[1]^20*II[3]^2 + 
        10335862733405032386920448000*II[1]^17*II[2]*II[3]^2 - 
        1723803150759534476333678592000*II[1]^14*II[2]^2*II[3]^2 + 
        103188554097359699965693132800000*II[1]^11*II[2]^3*II[3]^2 - 
        2107375348107549063027244400640000*II[1]^8*II[2]^4*II[3]^2 + 
        11712237991046991400794964623360000*II[1]^5*II[2]^5*II[3]^2 - 
        9701801205811672438427906211840000*II[1]^2*II[2]^6*II[3]^2 - 
        138645545010236282062975795200*II[1]^15*II[3]^3 + 
        31076919017139137325576486912000*II[1]^12*II[2]*II[3]^3 - 
        1690849966716739299626843111424000*II[1]^9*II[2]^2*II[3]^3 + 
        23478183116709431530753622016000000*II[1]^6*II[2]^3*II[3]^3 - 
        58317850833561648023994549927936000*II[1]^3*II[2]^4*II[3]^3 + 
        5801522244475411244427913543680000*II[2]^5*II[3]^3 - 
        152663590291330285314764282265600*II[1]^10*II[3]^4 + 
        9078296910147775207976928804864000*II[1]^7*II[2]*II[3]^4 - 
        78884281254733854411436392067891200*II[1]^4*II[2]^2*II[3]^4 + 
        52297515905957385177966927667200000*II[1]*II[2]^3*II[3]^4 - 
        11383390316906660169887321185320960*II[1]^5*II[3]^5 + 
        56578070993259245094234889069363200*II[1]^2*II[2]*II[3]^5 - 
        2819434285941079547347891060976640*II[3]^6 + 52881863859398246400000*
         II[1]^23*II[4] - 44485545925122289827840000*II[1]^20*II[2]*II[4] + 
        12306825176671615293849600000*II[1]^17*II[2]^2*II[4] - 
        1368216321277195466676633600000*II[1]^14*II[2]^3*II[4] + 
        61424543300038911703646208000000*II[1]^11*II[2]^4*II[4] - 
        1003537743663882068922728448000000*II[1]^8*II[2]^5*II[4] + 
        4647785007754016667668054016000000*II[1]^5*II[2]^6*II[4] - 
        3299964601160250861711261696000000*II[1]^2*II[2]^7*II[4] + 
        2480827461676564060569600000*II[1]^18*II[3]*II[4] - 
        990428588741444854496624640000*II[1]^15*II[2]*II[3]*II[4] + 
        110994969367435058055689011200000*II[1]^12*II[2]^2*II[3]*II[4] - 
        4025953876124507118014929305600000*II[1]^9*II[2]^3*II[3]*II[4] + 
        41926073048884569724993142784000000*II[1]^6*II[2]^4*II[3]*II[4] - 
        83312145202612173628778584473600000*II[1]^3*II[2]^5*II[3]*II[4] + 
        6906624694362399414707195904000000*II[2]^6*II[3]*II[4] + 
        15434592421838476389698764800000*II[1]^13*II[3]^2*II[4] - 
        2180985220580755795415704535040000*II[1]^10*II[2]*II[3]^2*II[4] + 
        64846316611868901253312728268800000*II[1]^7*II[2]^2*II[3]^2*II[4] - 
        375644240537357069581944406671360000*II[1]^4*II[2]^3*II[3]^2*II[4] + 
        186778394440577389316058974208000000*II[1]*II[2]^4*II[3]^2*II[4] + 
        9753068231373823358945918976000000*II[1]^8*II[3]^3*II[4] - 
        271037090462019644803522968944640000*II[1]^5*II[2]*II[3]^3*II[4] + 
        673554829991324864980700569190400000*II[1]^2*II[2]^2*II[3]^3*II[4] + 
        202436837192259766144445393203200000*II[1]^3*II[3]^4*II[4] - 
        100694800701657156784337501667840000*II[2]*II[3]^4*II[4] - 
        66732336814914160872652800000*II[1]^16*II[4]^2 + 
        18375711255608949693480960000000*II[1]^13*II[2]*II[4]^2 - 
        1298251742292670834381160448000000*II[1]^10*II[2]^2*II[4]^2 + 
        25733201294248100721689886720000000*II[1]^7*II[2]^3*II[4]^2 - 
        111800321037408468259714203648000000*II[1]^4*II[2]^4*II[4]^2 + 
        44471417663920953411864023040000000*II[1]*II[2]^5*II[4]^2 - 
        426375351834371570808756633600000*II[1]^11*II[3]*II[4]^2 + 
        34833231354539116794219724800000000*II[1]^8*II[2]*II[3]*II[4]^2 - 
        484001975670569591715042361344000000*II[1]^5*II[2]^2*II[3]*II[4]^2 + 
        801858607000954349681682247680000000*II[1]^2*II[2]^3*II[3]*II[4]^2 - 
        145532345503599376213364844134400000*II[1]^6*II[3]^2*II[4]^2 + 
        1445993086375125449874513561600000000*II[1]^3*II[2]*II[3]^2*II[4]^2 - 
        359626867466678213733952725888000000*II[2]^2*II[3]^2*II[4]^2 - 
        432243620482053066557802122419200000*II[1]*II[3]^3*II[4]^2 + 
        2772696891474144512465043456000000*II[1]^9*II[4]^3 - 
        115503851415338722606703247360000000*II[1]^6*II[2]*II[4]^3 + 
        573813037553474239536029478912000000*II[1]^3*II[2]^2*II[4]^3 - 
        95140068273562528868712721920000000*II[2]^3*II[4]^3 + 
        517447729323960367757620471603200000*II[1]^4*II[3]*II[4]^3 - 
        1029159877041338932745223943680000000*II[1]*II[2]*II[3]*II[4]^3 - 
        276141913346223603210994378560000000*II[1]^2*II[4]^4 - 
        5007875783968444907520000*II[1]^21*II[5] + 
        3216706576009276686336000000*II[1]^18*II[2]*II[5] - 
        642019284147539436738969600000*II[1]^15*II[2]^2*II[5] + 
        47963599230715484379807744000000*II[1]^12*II[2]^3*II[5] - 
        1304748973945237939619364864000000*II[1]^9*II[2]^4*II[5] + 
        10869925848731788791187243008000000*II[1]^6*II[2]^5*II[5] - 
        17999746229094366847598788608000000*II[1]^3*II[2]^6*II[5] + 
        1279014228076408236611573760000000*II[2]^7*II[5] - 
        145330007764561096416952320000*II[1]^16*II[3]*II[5] + 
        40018408583543620953440256000000*II[1]^13*II[2]*II[3]*II[5] - 
        2827309492282681948993958707200000*II[1]^10*II[2]^2*II[3]*II[5] + 
        56041244723227721366266970112000000*II[1]^7*II[2]^3*II[3]*II[5] - 
        243476361104421691688523566284800000*II[1]^4*II[2]^4*II[3]*II[5] + 
        96848886895585068254715758592000000*II[1]*II[2]^5*II[3]*II[5] - 
        464276523809052032288340049920000*II[1]^11*II[3]^2*II[5] + 
        37929560262467277251650682880000000*II[1]^8*II[2]*II[3]^2*II[5] - 
        527024650683255701294703742156800000*II[1]^5*II[2]^2*II[3]^2*II[5] + 
        873135161719601439027431107584000000*II[1]^2*II[2]^3*II[3]^2*II[5] - 
        105645769670668282629076355973120000*II[1]^6*II[3]^3*II[5] + 
        1049684206658548019868923378688000000*II[1]^3*II[2]*II[3]^3*II[5] - 
        261062511525128506040190968486400000*II[2]^2*II[3]^3*II[5] - 
        235332685749877972311746688117120000*II[1]*II[3]^4*II[5] + 
        6155001950833276009788211200000*II[1]^14*II[4]*II[5] - 
        1105467436524294445234913280000000*II[1]^11*II[2]*II[4]*II[5] + 
        45155345331808168165136203776000000*II[1]^8*II[2]^2*II[4]*II[5] - 
        418279778973707052913768857600000000*II[1]^5*II[2]^3*II[4]*II[5] + 
        519728277942337183862571297792000000*II[1]^2*II[2]^4*II[4]*II[5] + 
        18114977847139366442882708275200000*II[1]^9*II[3]*II[4]*II[5] - 
        754625651591640406069336965120000000*II[1]^6*II[2]*II[3]*II[4]*
         II[5] + 3748913068301324754295401061171200000*II[1]^3*II[2]^2*II[3]*
         II[4]*II[5] - 621581887472458695430767356160000000*II[2]^3*II[3]*
         II[4]*II[5] + 1690329910241521281757935892101120000*II[1]^4*II[3]^2*
         II[4]*II[5] - 3361922959598827088225235108480000000*II[1]*II[2]*
         II[3]^2*II[4]*II[5] - 115791530845339093112086118400000000*II[1]^7*
         II[4]^2*II[5] + 2012322804301304119978730657280000000*II[1]^4*II[2]*
         II[4]^2*II[5] - 2001161035034924522002959703680000000*II[1]*II[2]^2*
         II[4]^2*II[5] - 3608255235489883763304443394240000000*II[1]^2*II[3]*
         II[4]^2*II[5] + 428120624750615278205437028700000000*II[4]^3*II[5] - 
        107897436338888220409921536000000*II[1]^12*II[5]^2 + 
        11741545863733670818713944064000000*II[1]^9*II[2]*II[5]^2 - 
        244559021207050738938102312960000000*II[1]^6*II[2]^2*II[5]^2 + 
        809959512555052341116531516928000000*II[1]^3*II[2]^3*II[5]^2 - 
        100720034139486945929224303440000000*II[2]^4*II[5]^2 - 
        126084212771948544484293931008000000*II[1]^7*II[3]*II[5]^2 + 
        2191196817582803423465040301132800000*II[1]^4*II[2]*II[3]*II[5]^2 - 
        2179042473635111853375793512480000000*II[1]*II[2]^2*II[3]*II[5]^2 - 
        1964495008711431011877159394296000000*II[1]^2*II[3]^2*II[5]^2 + 
        941084329858110699388259932800000000*II[1]^5*II[4]*II[5]^2 - 
        4677412917464839913025831233760000000*II[1]^2*II[2]*II[4]*II[5]^2 + 
        1398527604384077809292547845025000000*II[3]*II[4]*II[5]^2 - 
        1214896881168335014713771661800000000*II[1]^3*II[5]^3 + 
        604306458983455495975598271727500000*II[2]*II[5]^3 + 
        419466504586720538787840000*II[1]^19*II[6] - 
        198206566271028752390553600000*II[1]^16*II[2]*II[6] + 
        27287251518830343927260774400000*II[1]^13*II[2]^2*II[6] - 
        1285190192184407208134443008000000*II[1]^10*II[2]^3*II[6] + 
        19105391755245540838610829312000000*II[1]^7*II[2]^4*II[6] - 
        66403538128589524765865548185600000*II[1]^4*II[2]^5*II[6] + 
        22011300908194585826038007808000000*II[1]*II[2]^6*II[6] + 
        7050326207036077493264056320000*II[1]^14*II[3]*II[6] - 
        1266266403236056367333847859200000*II[1]^11*II[2]*II[3]*II[6] + 
        51723461126257577176238220902400000*II[1]^8*II[2]^2*II[3]*II[6] - 
        479120756999809498801658855424000000*II[1]^5*II[2]^3*II[3]*II[6] + 
        595325293568003559585387473510400000*II[1]^2*II[2]^4*II[3]*II[6] + 
        10374957839649451573835507957760000*II[1]^9*II[3]^2*II[6] - 
        432194999513482332741852138700800000*II[1]^6*II[2]*II[3]^2*II[6] + 
        2147105514249557536272507987517440000*II[1]^3*II[2]^2*II[3]^2*II[6] - 
        355996965126260846029699145088000000*II[2]^3*II[3]^2*II[6] + 
        645398966156653877872841646372864000*II[1]^4*II[3]^3*II[6] - 
        1283643594764474735639752390886400000*II[1]*II[2]*II[3]^3*II[6] - 
        227005103087043736317198336000000*II[1]^12*II[4]*II[6] + 
        24702996799373058107697659904000000*II[1]^9*II[2]*II[4]*II[6] - 
        514526805317981859293806755840000000*II[1]^6*II[2]^2*II[4]*II[6] + 
        1704070707646960151240747765760000000*II[1]^3*II[2]^3*II[4]*II[6] - 
        211904489811716925243369148800000000*II[2]^4*II[4]*II[6] - 
        265268105039267901653580546048000000*II[1]^7*II[3]*II[4]*II[6] + 
        4610050595454785552189237235916800000*II[1]^4*II[2]*II[3]*II[4]*
         II[6] - 4584479033749754413275638757120000000*II[1]*II[2]^2*II[3]*
         II[4]*II[6] - 4133093464466151569018740961856000000*II[1]^2*II[3]^2*
         II[4]*II[6] + 989971867748494134738850936320000000*II[1]^5*II[4]^2*
         II[6] - 4920395491980159912284217413760000000*II[1]^2*II[2]*II[4]^2*
         II[6] + 1471178403016249777673129446140000000*II[3]*II[4]^2*II[6] + 
        5782649878623740453967347712000000*II[1]^10*II[5]*II[6] - 
        343873334353882953846438051840000000*II[1]^7*II[2]*II[5]*II[6] + 
        2988034793987372129343167016192000000*II[1]^4*II[2]^2*II[5]*II[6] - 
        1980964489674215856444175301760000000*II[1]*II[2]^3*II[5]*II[6] + 
        2155939792914951511568132288256000000*II[1]^5*II[3]*II[5]*II[6] - 
        10715530690185080249990209469760000000*II[1]^2*II[2]*II[3]*II[5]*
         II[6] + 1601950080785124485492989618707000000*II[3]^2*II[5]*II[6] - 
        7668050613276184660470676198464000000*II[1]^3*II[4]*II[5]*II[6] + 
        3814194051267564480111501485580000000*II[2]*II[4]*II[5]*II[6] + 
        4457054269265808571986080708752500000*II[1]*II[5]^2*II[6] - 
        52896054034007472336250954752000000*II[1]^8*II[6]^2 + 
        1469981291230394366736346594560000000*II[1]^5*II[2]*II[6]^2 - 
        3653057280033492717439923918048000000*II[1]^2*II[2]^2*II[6]^2 - 
        4391703173482593835686494240966400000*II[1]^3*II[3]*II[6]^2 + 
        2184493343728562359585941458610000000*II[2]*II[3]*II[6]^2 + 
        4688589613949269810245306993150000000*II[1]*II[4]*II[6]^2 - 
        29804881340672509162291200000*II[1]^17*II[7] + 
        9943653537281865869269401600000*II[1]^14*II[2]*II[7] - 
        892921645877582013945348096000000*II[1]^11*II[2]^2*II[7] + 
        24315083067027967633395744768000000*II[1]^8*II[2]^3*II[7] - 
        168923427720946961844077936640000000*II[1]^5*II[2]^4*II[7] + 
        167913928070438193733317516288000000*II[1]^2*II[2]^5*II[7] - 
        268914774746853187920750182400000*II[1]^12*II[3]*II[7] + 
        29263597945277234244210170265600000*II[1]^9*II[2]*II[3]*II[7] - 
        609516824505205597080433901568000000*II[1]^6*II[2]^2*II[3]*II[7] + 
        2018669113551647746864441512345600000*II[1]^3*II[2]^3*II[3]*II[7] - 
        251025366411879302873516927040000000*II[2]^4*II[3]*II[7] - 
        157120481120885004127759235481600000*II[1]^7*II[3]^2*II[7] + 
        2730569626673033042170055825602560000*II[1]^4*II[2]*II[3]^2*II[7] - 
        2715422811456694640717576736576000000*II[1]*II[2]^2*II[3]^2*II[7] - 
        1632042475446014604818409448684800000*II[1]^2*II[3]^3*II[7] + 
        6291016392051198443423563776000000*II[1]^10*II[4]*II[7] - 
        374103994332685898986623959040000000*II[1]^7*II[2]*II[4]*II[7] + 
        3250719298300010020468579026432000000*II[1]^4*II[2]^2*II[4]*II[7] - 
        2155115249097027205363295880960000000*II[1]*II[2]^3*II[4]*II[7] + 
        2345473073112289835257364709888000000*II[1]^5*II[3]*II[4]*II[7] - 
        11657555597282652164262810695040000000*II[1]^2*II[2]*II[3]*II[4]*
         II[7] + 1742780875671768946216772314746000000*II[3]^2*II[4]*II[7] - 
        4171082580687824491418674545600000000*II[1]^3*II[4]^2*II[7] + 
        2074753929725373171950754779700000000*II[2]*II[4]^2*II[7] - 
        109408934492193092536325145600000000*II[1]^8*II[5]*II[7] + 
        3040474144824478424584092130560000000*II[1]^5*II[2]*II[5]*II[7] - 
        7555896273193722940815516227040000000*II[1]^2*II[2]^2*II[5]*II[7] - 
        9083693770837204145234932003680000000*II[1]^3*II[3]*II[5]*II[7] + 
        4518353758835007306020622586770000000*II[2]*II[3]*II[5]*II[7] + 
        9697766565970363633817925770910000000*II[1]*II[4]*II[5]*II[7] + 
        1246690954919724635803654972800000000*II[1]^6*II[6]*II[7] - 
        12386993353808242142991155890752000000*II[1]^3*II[2]*II[6]*II[7] + 
        3080718364854173351442116452470000000*II[2]^2*II[6]*II[7] + 
        11108353173172933658796316150650000000*II[1]*II[3]*II[6]*II[7] - 
        3938264722847701941844916602836000000*II[1]^4*II[7]^2 + 
        7832878713161428129512844269735000000*II[1]*II[2]*II[7]^2 + 
        1732976439952126214280314880000*II[1]^15*II[8] - 
        388454314499562997370113228800000*II[1]^12*II[2]*II[8] + 
        21135477320026645280024730009600000*II[1]^9*II[2]^2*II[8] - 
        293476441051918529402912538624000000*II[1]^6*II[2]^3*II[8] + 
        728972177956620065037499965235200000*II[1]^3*II[2]^4*II[8] - 
        72518980959542170002062277964800000*II[2]^5*II[8] + 
        7633115836839591426514082856960000*II[1]^10*II[3]*II[8] - 
        453913272077315629073304512102400000*II[1]^7*II[2]*II[3]*II[8] + 
        3944207860504097015685355357777920000*II[1]^4*II[2]^2*II[3]*II[8] - 
        2614873773450100719881375251200000000*II[1]*II[2]^3*II[3]*II[8] + 
        1422921103582999787855076529981440000*II[1]^5*II[3]^2*II[8] - 
        7072252347765018838058179838092800000*II[1]^2*II[2]*II[3]^2*II[8] + 
        704858167217026005694600390020720000*II[3]^3*II[8] - 
        121912829102953866658576896000000000*II[1]^8*II[4]*II[8] + 
        3387957079994963105629657641984000000*II[1]^5*II[2]*II[4]*II[8] - 
        8419427454857795736605792426880000000*II[1]^2*II[2]^2*II[4]*II[8] - 
        10121830464164873242887891112320000000*II[1]^3*II[3]*II[4]*II[8] + 
        5034737102231593868247530129736000000*II[2]*II[3]*II[4]*II[8] + 
        5403041448760156936050518021820000000*II[1]*II[4]^2*II[8] + 
        1320568952364251008568249772672000000*II[1]^6*II[5]*II[8] - 
        13121037456202555165697911980480000000*II[1]^3*II[2]*II[5]*II[8] + 
        3263279457856048064943201422730000000*II[2]^2*II[5]*II[8] + 
        11766625974471079619294905235718000000*II[1]*II[3]*II[5]*II[8] - 
        8067475621634598260432401691030400000*II[1]^4*II[6]*II[8] + 
        16045533368879831714838075050916000000*II[1]*II[2]*II[6]*II[8] + 
        20400513006727318584840567379533000000*II[1]^2*II[7]*II[8] - 
        4405361056297271997855721092712912500*II[8]^2 - 
        79441360241371594611425280000000*II[1]^13*II[9] + 
        11225586842633710079085256704000000*II[1]^10*II[2]*II[9] - 
        333766939350984419194328494080000000*II[1]^7*II[2]^2*II[9] + 
        1933460785736708935719699662976000000*II[1]^4*II[2]^3*II[9] - 
        961358852692316469397437390960000000*II[1]*II[2]^4*II[9] - 
        150598378139973675667185830400000000*II[1]^8*II[3]*II[9] + 
        4185125787979978899004209854592000000*II[1]^5*II[2]*II[3]*II[9] - 
        10400472141606331267309244898480000000*II[1]^2*II[2]^2*II[3]*II[9] - 
        6251720926219366255585641113400000000*II[1]^3*II[3]^2*II[9] + 
        3109691120249255145053586042406500000*II[2]*II[3]^2*II[9] + 
        1498124543039042436902707202880000000*II[1]^6*II[4]*II[9] - 
        14885210967019895594282538348000000000*II[1]^3*II[2]*II[4]*II[9] + 
        3702039764644861047706106533725000000*II[2]^2*II[4]*II[9] + 
        13348693523596785930866451556395000000*II[1]*II[3]*II[4]*II[9] - 
        8700218854887028343853115779642000000*II[1]^4*II[5]*II[9] + 
        17304006608213834463675635942527500000*II[1]*II[2]*II[5]*II[9] + 
        21273262237233318666692033404458750000*II[1]^2*II[6]*II[9] - 
        8970192196488974276956587824320078125*II[7]*II[9] + 
        2748984648668199429849833472000000*II[1]^11*II[10] - 
        224582227993875221277910502400000000*II[1]^8*II[2]*II[10] + 
        3120536442673485854826581854080000000*II[1]^5*II[2]^2*II[10] - 
        5169875874970132755389143703520000000*II[1]^2*II[2]^3*II[10] + 
        1876599412708557892511486506176000000*II[1]^6*II[3]*II[10] - 
        18645691751043047252075350156320000000*II[1]^3*II[2]*II[3]*II[10] + 
        4637292760847819087438779911555000000*II[2]^2*II[3]*II[10] + 
        8360499335023808859204345602074500000*II[1]*II[3]^2*II[10] - 
        10008522793894449910038628546872000000*II[1]^4*II[4]*II[10] + 
        19906113162448236853596280503690000000*II[1]*II[2]*II[4]*II[10] + 
        23263742974599326438509032986973750000*II[1]^2*II[5]*II[10] - 
        9485227157415943650969969885449531250*II[6]*II[10] - 
        67931010529440654363223712256000000*II[1]^9*II[11] + 
        2829843454935666389641900839360000000*II[1]^6*II[2]*II[11] - 
        14058417766561586909679898421712000000*II[1]^3*II[2]^2*II[11] + 
        2330931564101661351466951760445000000*II[2]^3*II[11] - 
        12677467579199501427550197059263200000*II[1]^4*II[3]*II[11] + 
        25214415571281912444443506236705000000*II[1]*II[2]*II[3]*II[11] + 
        27061905606957366808077593305627500000*II[1]^2*II[4]*II[11] - 
        10488954912211375344752556192628359375*II[5]*II[11] + 
        1110088030267415831553174052800000000*II[1]^7*II[12] - 
        19292049095243532441819295990680000000*II[1]^4*II[2]*II[12] + 
        19185043013479774329210444357225000000*II[1]*II[2]^2*II[12] + 
        34592184274913649707648277740287500000*II[1]^2*II[3]*II[12] - 
        12313121115173964801656176465917187500*II[4]*II[12] - 
        10671895322516009832165182208942000000*II[1]^5*II[13] + 
        53041860680362310772963852050396250000*II[1]^2*II[2]*II[13] - 
        15859302774094598303924353482020578125*II[3]*II[13] + 
        49203322832876139145297600614843750000*II[1]^3*II[14] - 
        24474411443594424385204065133417968750*II[2]*II[14] - 
        68469574673655656930085004697958984375*II[1]*II[15])/
       386856262276681335905976320, (-3*(1152921504606846976*II[1]^31 - 
         1619494426002430361600*II[1]^28*II[2] + 1127411044661591896227840*
          II[1]^25*II[2]^2 - 402893521518815556403200000*II[1]^22*II[2]^3 + 
         74735755194328091449098240000*II[1]^19*II[2]^4 - 
         7079957324692616389979013120000*II[1]^16*II[2]^5 + 
         325404327801595686594753331200000*II[1]^13*II[2]^6 - 
         6575009165304628674959549399040000*II[1]^10*II[2]^7 + 
         48905366444877840574505287680000000*II[1]^7*II[2]^8 - 
         94478369885790617843449148211200000*II[1]^4*II[2]^9 + 
         18797218189731727337580396544000000*II[1]*II[2]^10 + 
         160694334420091152629760*II[1]^26*II[3] - 
         192115815882591119081472000*II[1]^23*II[2]*II[3] + 
         81466968190300956825904742400*II[1]^20*II[2]^2*II[3] - 
         15085177897444990203514060800000*II[1]^17*II[2]^3*II[3] + 
         1260592681715964626376295710720000*II[1]^14*II[2]^4*II[3] - 
         45334280274365563040207984394240000*II[1]^11*II[2]^5*II[3] + 
         617743566657929440345536331776000000*II[1]^8*II[2]^6*II[3] - 
         2453728382612861940981941315567616000*II[1]^5*II[2]^7*II[3] + 
         1525026859169942152808134764134400000*II[1]^2*II[2]^8*II[3] + 
         7057796498421192878299545600*II[1]^21*II[3]^2 - 
         4556967036239018723477815296000*II[1]^18*II[2]*II[3]^2 + 
         912006786961844373612271553740800*II[1]^15*II[2]^2*II[3]^2 - 
         68242030443053881577311725158400000*II[1]^12*II[2]^3*II[3]^2 + 
         1858236751397945484909356840386560000*II[1]^9*II[2]^4*II[3]^2 - 
         15491386782824820626118139875164160000*II[1]^6*II[2]^5*II[3]^2 + 
         25664498123107144157121287899054080000*II[1]^3*II[2]^6*II[3]^2 - 
         1824269743998985373378816098959360000*II[2]^7*II[3]^2 + 
         68768190325077195903235994419200*II[1]^16*II[3]^3 - 
         18971263793847399524290384625664000*II[1]^13*II[2]*II[3]^3 + 
         1341858533586404308183862693226086400*II[1]^10*II[2]^2*II[3]^3 - 
         26617551602029435518294392045568000000*II[1]^7*II[2]^3*II[3]^3 + 
         115702616053786309679605187057025024000*II[1]^4*II[2]^4*II[3]^3 - 
         46040880532156863635779921882644480000*II[1]*II[2]^5*II[3]^3 + 
         110139841141090649477997213096345600*II[1]^11*II[3]^4 - 
         9005670534866593006313113374425088000*II[1]^8*II[2]*II[3]^4 + 
         125205131207513573721831841490156912640*II[1]^5*II[2]^2*II[3]^4 - 
         207516543114838904386172768983449600000*II[1]^2*II[2]^3*II[3]^4 + 
         15056430925828542518037630154451189760*II[1]^6*II[3]^5 - 
         149667857134168456355949359884822118400*II[1]^3*II[2]*II[3]^5 + 
         37235762903695370070861098299081359360*II[2]^2*II[3]^5 + 
         22375030493228407287752863459910615040*II[1]*II[3]^6 - 
         17486269649507686809600000*II[1]^24*II[4] + 
         16811299641036690098749440000*II[1]^21*II[2]*II[4] - 
         5425942477892552165110579200000*II[1]^18*II[2]^2*II[4] + 
         723877648377054881569717616640000*II[1]^15*II[2]^3*II[4] - 
         40622097969092400273344692224000000*II[1]^12*II[2]^4*II[4] + 
         884897281524063122107863662592000000*II[1]^9*II[2]^5*II[4] - 
         6147470303589312712435612778496000000*II[1]^6*II[2]^6*II[4] + 
         8729506358269250279513524273152000000*II[1]^3*II[2]^7*II[4] - 
         542940940020045833447390576640000000*II[2]^8*II[4] - 
         1036202459782379599193702400000*II[1]^19*II[3]*II[4] + 
         491252580015756647830325821440000*II[1]^16*II[2]*II[3]*II[4] - 
         67758159761535740056149845606400000*II[1]^13*II[2]^2*II[3]*II[4] + 
         3194996996092408848856647896924160000*II[1]^10*II[2]^3*II[3]*II[4] - 
         47532187959421135048220797304832000000*II[1]^7*II[2]^4*II[3]*II[4] + 
         165291296081982552479496711595622400000*II[1]^4*II[2]^5*II[3]*
          II[4] - 54810973574460001755116306694144000000*II[1]*II[2]^6*II[3]*
          II[4] - 8749208961407867759189242675200000*II[1]^14*II[3]^2*II[4] + 
         1573481700957170726583548290007040000*II[1]^11*II[2]*II[3]^2*II[4] - 
         64327546078973950043286226442649600000*II[1]^8*II[2]^2*II[3]^2*
          II[4] + 596222538580893140840462162268782592000*II[1]^5*II[2]^3*
          II[3]^2*II[4] - 741136669140211080806122009657344000000*II[1]^2*
          II[2]^4*II[3]^2*II[4] - 8600038831575851352954979221504000000*
          II[1]^9*II[3]^3*II[4] + 358491724984431316860126380257443840000*
          II[1]^6*II[2]*II[3]^3*II[4] - 
         1781777043603718042828946572365004800000*II[1]^3*II[2]^2*II[3]^3*
          II[4] + 295523796423777683803372423497646080000*II[2]^3*II[3]^3*
          II[4] - 401634684989443376030579660115148800000*II[1]^4*II[3]^4*
          II[4] + 799113938368351196240502413235978240000*II[1]*II[2]*II[3]^4*
          II[4] + 31152224997832869452080742400000*II[1]^17*II[4]^2 - 
         10416403180322330340533207040000000*II[1]^14*II[2]*II[4]^2 + 
         936629620621330521968080846848000000*II[1]^11*II[2]^2*II[4]^2 - 
         25527335683894115915916367626240000000*II[1]^8*II[2]^3*II[4]^2 + 
         177449469550574720821818384030105600000*II[1]^5*II[2]^4*II[4]^2 - 
         176462585290438343138276443422720000000*II[1]^2*II[2]^5*II[4]^2 + 
         281976232679797732161524387020800000*II[1]^12*II[3]*II[4]^2 - 
         30715169336624714542103081779200000000*II[1]^9*II[2]*II[3]*II[4]^2 + 
         640173279820273379975096029937664000000*II[1]^6*II[2]^2*II[3]*
          II[4]^2 - 2121183301719857906357943439196160000000*II[1]^3*II[2]^3*
          II[3]*II[4]^2 + 263862207755402944212354325708800000000*II[2]^4*
          II[3]*II[4]^2 + 164992099130937807089894771864371200000*II[1]^7*
          II[3]^2*II[4]^2 - 2868850283368248892551034906214400000000*II[1]^4*
          II[2]*II[3]^2*II[4]^2 + 2853998820215558304192648832647168000000*
          II[1]*II[2]^2*II[3]^2*II[4]^2 + 
         1715142686072786568101358821759385600000*II[1]^2*II[3]^3*II[4]^2 - 
         2200412253073881085092258486681600000*II[1]^10*II[4]^3 + 
         130948366404589728943828138721280000000*II[1]^7*II[2]*II[4]^3 - 
         1138445066506092891239482486161408000000*II[1]^4*II[2]^2*II[4]^3 + 
         755031581818992229102104161157120000000*II[1]*II[2]^3*II[4]^3 - 
         821293035982989895704895212528599040000*II[1]^5*II[3]*II[4]^3 + 
         4083706392100032885133048608522240000000*II[1]^2*II[2]*II[3]*
          II[4]^3 - 610636490699517663668458440462950400000*II[3]^2*II[4]^3 + 
         730487408105210171694150462750720000000*II[1]^3*II[4]^4 - 
         363476376415991734770866388397056000000*II[2]*II[4]^4 + 
         1806477373707889944821760000*II[1]^22*II[5] - 
         1343567546695243146461184000000*II[1]^19*II[2]*II[5] + 
         318441564937179560622528921600000*II[1]^16*II[2]^2*II[5] - 
         29279932576535237233704173568000000*II[1]^13*II[2]^3*II[5] + 
         1035448785722940828881927956070400000*II[1]^10*II[2]^4*II[5] - 
         12323390219362210835265994358784000000*II[1]^7*II[2]^5*II[5] + 
         35711496518523223825635996598272000000*II[1]^4*II[2]^6*II[5] - 
         10150256914014375765749449359360000000*II[1]*II[2]^7*II[5] + 
         67843467154091580068525506560000*II[1]^17*II[3]*II[5] - 
         22684720751357298277607276544000000*II[1]^14*II[2]*II[3]*II[5] + 
         2039775284614123995201459663667200000*II[1]^11*II[2]^2*II[3]*II[5] - 
         55592914765441899595336834351104000000*II[1]^8*II[2]^3*II[3]*II[5] + 
         386445680344938109048024604407234560000*II[1]^5*II[2]^4*II[3]*
          II[5] - 384296383201681550834712130093056000000*II[1]^2*II[2]^5*
          II[3]*II[5] + 307041541079053077353355553013760000*II[1]^12*II[3]^2*
          II[5] - 33445443360326701363233313259520000000*II[1]^9*II[2]*
          II[3]^2*II[5] + 697077937970386207579128149626060800000*II[1]^6*
          II[2]^2*II[3]^2*II[5] - 2309733547802252340040564423262208000000*
          II[1]^3*II[2]^3*II[3]^2*II[5] + 
         287316667803529051893454679816601600000*II[2]^4*II[3]^2*II[5] + 
         119772118300917641563478565857525760000*II[1]^7*II[3]^3*II[5] - 
         2082573466010559271419943983316992000000*II[1]^4*II[2]*II[3]^3*
          II[5] + 2071792091463419823934955525908070400000*II[1]*II[2]^2*
          II[3]^3*II[5] + 933800097055515794133010858448732160000*II[1]^2*
          II[3]^4*II[5] - 3256406365454191894245282938880000*II[1]^15*II[4]*
          II[5] + 731082464688066726448689315840000000*II[1]^12*II[2]*II[4]*
          II[5] - 39816980061469958062057879240704000000*II[1]^9*II[2]^2*
          II[4]*II[5] + 553244720989223195320611608985600000000*II[1]^6*
          II[2]^3*II[4]*II[5] - 1374854537916795963711121939759104000000*
          II[1]^3*II[2]^4*II[4]*II[5] + 
         136818333363974441339500137971712000000*II[2]^5*II[4]*II[5] - 
         14376046419489801209071717287198720000*II[1]^10*II[3]*II[4]*II[5] + 
         855529881575894037509465450741760000000*II[1]^7*II[2]*II[3]*II[4]*
          II[5] - 7437843527509828312522075705363660800000*II[1]^4*II[2]^2*
          II[3]*II[4]*II[5] + 4932873858981432206938569738485760000000*II[1]*
          II[2]^3*II[3]*II[4]*II[5] - 
         2682891633535342578406195847942897664000*II[1]^5*II[3]^2*II[4]*
          II[5] + 13340110303688145886077732910448640000000*II[1]^2*II[2]*
          II[3]^2*II[4]*II[5] - 1329830759984783992629443097370767360000*
          II[3]^3*II[4]*II[5] + 114865198598576380367189429452800000000*
          II[1]^8*II[4]^2*II[5] - 3193958754987029899230241299234816000000*
          II[1]^5*II[2]*II[4]^2*II[5] + 
         7940606987018580503307744104202240000000*II[1]^2*II[2]^2*II[4]^2*
          II[5] + 9545037849615905848528020925562880000000*II[1]^3*II[3]*
          II[4]^2*II[5] - 4749425303352386160818224003838976000000*II[2]*
          II[3]*II[4]^2*II[5] - 3397565278020882847838348259763200000000*
          II[1]*II[4]^3*II[5] + 65867234983493609013318254592000000*II[1]^13*
          II[5]^2 - 9318090797459041161731386009190400000*II[1]^10*II[2]*
          II[5]^2 + 277260056042736380601825707950080000000*II[1]^7*II[2]^2*
          II[5]^2 - 1606959672909223844775198529585152000000*II[1]^4*II[2]^3*
          II[5]^2 + 799314190930968402894324072099840000000*II[1]*II[2]^4*
          II[5]^2 + 125075539069772956128419579559936000000*II[1]^8*II[3]*
          II[5]^2 - 3477867588867425593723711965957980160000*II[1]^5*II[2]*
          II[3]*II[5]^2 + 8646440535384123834195148657520640000000*II[1]^2*
          II[2]^2*II[3]*II[5]^2 + 5196744129711305503419045651044352000000*
          II[1]^3*II[3]^2*II[5]^2 - 2585798575941776322404141594355225600000*
          II[2]*II[3]^2*II[5]^2 - 1244740873625661085057538471116800000000*
          II[1]^6*II[4]*II[5]^2 + 12373316304333656516590998890373120000000*
          II[1]^3*II[2]*II[4]*II[5]^2 - 
         3078350989874640684779198442432768000000*II[2]^2*II[4]*II[5]^2 - 
         11098715068392041494545659698118400000000*II[1]*II[3]*II[4]*
          II[5]^2 + 2410355412237976669192122977011200000000*II[1]^4*
          II[5]^3 - 4795776058492702816062347884429440000000*II[1]*II[2]*
          II[5]^3 - 166444309020010709791014912000*II[1]^20*II[6] + 
         92527488819228481115966668800000*II[1]^17*II[2]*II[6] - 
         15467973432388400671910107545600000*II[1]^14*II[2]^2*II[6] + 
         927206305925041418523176337408000000*II[1]^11*II[2]^3*II[6] - 
         18952548621203576511901942677504000000*II[1]^8*II[2]^4*II[6] + 
         105395695717697293708381798080184320000*II[1]^5*II[2]^5*II[6] - 
         87340842003716116557718814982144000000*II[1]^2*II[2]^6*II[6] - 
         3730092585269220732436236730368000*II[1]^15*II[3]*II[6] + 
         837424181340111944263451384217600000*II[1]^12*II[2]*II[3]*II[6] - 
         45608598610886681385625169009049600000*II[1]^9*II[2]^2*II[3]*II[6] + 
         633717054591748030414994112774144000000*II[1]^6*II[2]^3*II[3]*
          II[6] - 1574833843251892082956544996592844800000*II[1]^3*II[2]^4*
          II[3]*II[6] + 156719206300922007982984513998028800000*II[2]^5*II[3]*
          II[6] - 8233566541545804768995859115278336000*II[1]^10*II[3]^2*
          II[6] + 489985645162713684662762653247078400000*II[1]^7*II[2]*
          II[3]^2*II[6] - 4259857340271122151964655847234600960000*II[1]^4*
          II[2]^2*II[3]^2*II[6] + 2825191915242006074091692415418368000000*
          II[1]*II[2]^3*II[3]^2*II[6] - 
         1024377239083841034959774261123009740800*II[1]^5*II[3]^3*II[6] + 
         5093497784025435751018537487037235200000*II[1]^2*II[2]*II[3]^3*
          II[6] - 380815226692494357501452176691733504000*II[3]^4*II[6] + 
         138577884469136853185637384192000000*II[1]^13*II[4]*II[6] - 
         19604298259982458914268862899814400000*II[1]^10*II[2]*II[4]*II[6] + 
         583326389571929147907950059192320000000*II[1]^7*II[2]^2*II[4]*
          II[6] - 3380876283971568940061643567267840000000*II[1]^4*II[2]^3*
          II[4]*II[6] + 1681674031145785518731377564876800000000*II[1]*
          II[2]^4*II[4]*II[6] + 263145960198953758440351901679616000000*
          II[1]^8*II[3]*II[4]*II[6] - 
         7317072305105835628434757340847144960000*II[1]^5*II[2]*II[3]*II[4]*
          II[6] + 18191212805919025511877734588252160000000*II[1]^2*II[2]^2*
          II[3]*II[4]*II[6] + 10933409911334459617244242757763072000000*
          II[1]^3*II[3]^2*II[4]*II[6] - 
         5440251590829347626217015959860633600000*II[2]*II[3]^2*II[4]*II[6] - 
         1309402790408674908881253505105920000000*II[1]^6*II[4]^2*II[6] + 
         13016086208118183021295849798533120000000*II[1]^3*II[2]*II[4]^2*
          II[6] - 3238265352324045238985000579816448000000*II[2]^2*II[4]^2*
          II[6] - 11675271806336958235613955284567040000000*II[1]*II[3]*
          II[4]^2*II[6] - 4171919039705273112971351949312000000*II[1]^11*
          II[5]*II[6] + 341122347679051890215666547425280000000*II[1]^8*II[2]*
          II[5]*II[6] - 4742608825016757043693474688099942400000*II[1]^5*
          II[2]^2*II[5]*II[6] + 7860467095027288518370487597383680000000*
          II[1]^2*II[2]^3*II[5]*II[6] - 
         2851589699428842532634116306599936000000*II[1]^6*II[3]*II[5]*II[6] + 
         28346150519102932287974100784005120000000*II[1]^3*II[2]*II[3]*II[5]*
          II[6] - 7052223305358552705190103993439744000000*II[2]^2*II[3]*
          II[5]*II[6] - 12713075841110747916872365614058752000000*II[1]*
          II[3]^2*II[5]*II[6] + 15213412416739950366373821577752576000000*
          II[1]^4*II[4]*II[5]*II[6] - 
         30269443990859391714164875789562880000000*II[1]*II[2]*II[4]*II[5]*
          II[6] - 17685591340446728413640768252329920000000*II[1]^2*II[5]^2*
          II[6] + 46642564979320366717831952990208000000*II[1]^9*II[6]^2 - 
         1944295254534068282403274429071360000000*II[1]^6*II[2]*II[6]^2 + 
         9663554191448599401867745404542976000000*II[1]^3*II[2]^2*II[6]^2 - 
         1602788382534988748385582341101056000000*II[2]^3*II[6]^2 + 
         8713139096189466170002004574077337600000*II[1]^4*II[3]*II[6]^2 - 
         17336139175829870885674031415528960000000*II[1]*II[2]*II[3]*
          II[6]^2 - 18604323588150702607053378148819200000000*II[1]^2*II[4]*
          II[6]^2 + 7212405189408726629980897433570376000000*II[5]*II[6]^2 + 
         13140641017754279595107942400000*II[1]^18*II[7] - 
         5260855631457925835901464739840000*II[1]^15*II[2]*II[7] + 
         590518848473707571889190207488000000*II[1]^12*II[2]^2*II[7] - 
         21440499913325994570958736719872000000*II[1]^9*II[2]^3*II[7] + 
         223429387065572514865767084195840000000*II[1]^6*II[2]^4*II[7] - 
         444188311055665835155869269753856000000*II[1]^3*II[2]^5*II[7] + 
         36835952752627786170059719635763200000*II[2]^6*II[7] + 
         164162127107002069179928726732800000*II[1]^13*II[3]*II[7] - 
         23223591329372013096205191122780160000*II[1]^10*II[2]*II[3]*II[7] + 
         691017931324758802632903348977664000000*II[1]^7*II[2]^2*II[3]*
          II[7] - 4005039521286469129779051960493670400000*II[1]^4*II[2]^3*
          II[3]*II[7] + 1992137307844674147604230332989440000000*II[1]*
          II[2]^4*II[3]*II[7] + 155863517271917924094737161597747200000*
          II[1]^8*II[3]^2*II[7] - 4333960111455438044532312606396383232000*
          II[1]^5*II[2]*II[3]^2*II[7] + 
         10774797715860164334367344490733568000000*II[1]^2*II[2]^2*II[3]^2*
          II[7] + 4317296361713190634612965794920857600000*II[1]^3*II[3]^3*
          II[7] - 2148202224134649504756025156634849280000*II[2]*II[3]^3*
          II[7] - 4538682371574391895182672920576000000*II[1]^11*II[4]*
          II[7] + 371111162378024411794730967367680000000*II[1]^8*II[2]*II[4]*
          II[7] - 5159541670261775904487728630752870400000*II[1]^5*II[2]^2*
          II[4]*II[7] + 8551497308417003950881558055649280000000*II[1]^2*
          II[2]^3*II[4]*II[7] - 3102279051369855355433741056278528000000*
          II[1]^6*II[3]*II[4]*II[7] + 
         30838120406678375858529888558612480000000*II[1]^3*II[2]*II[3]*II[4]*
          II[7] - 7672199047690858560756621974541312000000*II[2]^2*II[3]*
          II[4]*II[7] - 13830709029331158357176305089824256000000*II[1]*
          II[3]^2*II[4]*II[7] + 8275427840084643790974650298470400000000*
          II[1]^4*II[4]^2*II[7] - 16465247186300561492601189931699200000000*
          II[1]*II[2]*II[4]^2*II[7] + 96474367125560486929808483942400000000*
          II[1]^9*II[5]*II[7] - 4021533802221176796249892524687360000000*
          II[1]^6*II[2]*II[5]*II[7] + 
         19987864274688461752770645592596480000000*II[1]^3*II[2]^2*II[5]*
          II[7] - 3315169136202022297380900454184448000000*II[2]^3*II[5]*
          II[7] + 18022048441341013024146105095301120000000*II[1]^4*II[3]*
          II[5]*II[7] - 35857655430114617980579660848606720000000*II[1]*II[2]*
          II[3]*II[5]*II[7] - 38480737733770402898989529458970880000000*
          II[1]^2*II[4]*II[5]*II[7] + 
         7458983150075878516343428882177476000000*II[5]^2*II[7] - 
         1413391345463276387105400837734400000000*II[1]^7*II[6]*II[7] + 
         24575794813955552411694453287251968000000*II[1]^4*II[2]*II[6]*
          II[7] - 24448580943482719717044636166801920000000*II[1]*II[2]^2*
          II[6]*II[7] - 44077945391150200758103782485779200000000*II[1]^2*
          II[3]*II[6]*II[7] + 15692925701440095905628410835031776000000*II[4]*
          II[6]*II[7] + 6250813768103872522096251632021299200000*II[1]^5*
          II[7]^2 - 31080862733824546817906966062308480000000*II[1]^2*II[2]*
          II[7]^2 + 9295041935377326987549592958288232000000*II[3]*II[7]^2 - 
         859556314216254602283036180480000*II[1]^16*II[8] + 
         237136418451425534394555275673600000*II[1]^13*II[2]*II[8] - 
         16773114801173145694227625735618560000*II[1]^10*II[2]^2*II[8] + 
         332718433741146492763073415217152000000*II[1]^7*II[2]^3*II[8] - 
         1446280801065934209034399931026636800000*II[1]^4*II[2]^4*II[8] + 
         575510632894926661136366237928652800000*II[1]*II[2]^5*II[8] - 
         5506946116468999778255978322984960000*II[1]^11*II[3]*II[8] + 
         450281965900697104040718076005580800000*II[1]^8*II[2]*II[3]*II[8] - 
         6260246716192102783295796023865114624000*II[1]^5*II[2]^2*II[3]*
          II[8] + 10375819133049999656489296996761600000000*II[1]^2*II[2]^3*
          II[3]*II[8] - 1882050313005781052736314556988784640000*II[1]^6*
          II[3]^2*II[8] + 18708464877287729832943238398368153600000*II[1]^3*
          II[2]*II[3]^2*II[8] - 4654468113803731005071327027324375040000*
          II[2]^2*II[3]^2*II[8] - 5593754415034318381192348695204433920000*
          II[1]*II[3]^3*II[8] + 107500023529004653978051805184000000000*
          II[1]^9*II[4]*II[8] - 4481137897806671201046160507797504000000*
          II[1]^6*II[2]*II[4]*II[8] + 
         22272192093917155655234522899906560000000*II[1]^3*II[2]^2*II[4]*
          II[8] - 3694045643098466923183523515324416000000*II[2]^3*II[4]*
          II[8] + 20081711640903108513889575966842880000000*II[1]^4*II[3]*
          II[4]*II[8] - 39955673643309928938412399109584896000000*II[1]*II[2]*
          II[3]*II[4]*II[8] - 21439268468680302722248455510581760000000*
          II[1]^2*II[4]^2*II[8] - 1497147886566099429142518599417856000000*
          II[1]^7*II[5]*II[8] + 26032138313105869448744657369272320000000*
          II[1]^4*II[2]*II[5]*II[8] - 
         25897385777545597443389246490785280000000*II[1]*II[2]^2*II[5]*
          II[8] - 46689971866701243929362183975329024000000*II[1]^2*II[3]*
          II[5]*II[8] + 16622876868428020840982442653935392000000*II[4]*II[5]*
          II[8] + 12804697306658434358958307964003450880000*II[1]^5*II[6]*
          II[8] - 63668676407715172244477481802034688000000*II[1]^2*II[2]*
          II[6]*II[8] + 19040752573070346648379452300316819200000*II[3]*II[6]*
          II[8] - 53966157073796000096431580907991296000000*II[1]^3*II[7]*
          II[8] + 26852515240378939319564675431797484800000*II[2]*II[7]*
          II[8] + 34960945342775150574983002591769673600000*II[1]*II[8]^2 + 
         45031902491108926774019358720000000*II[1]^14*II[9] - 
         8098750653012829380692781563904000000*II[1]^11*II[2]*II[9] + 
         331096803836176543840773866127360000000*II[1]^8*II[2]^2*II[9] - 
         3068788959121304422774307305075507200000*II[1]^5*II[2]^3*II[9] + 
         3814671927483111750569031567329280000000*II[1]^2*II[2]^4*II[9] + 
         132794303213203454454976305561600000000*II[1]^9*II[3]*II[9] - 
         5535526375568185423749568234340352000000*II[1]^6*II[2]*II[3]*II[9] + 
         27512715638595948312455389171445760000000*II[1]^3*II[2]^2*II[3]*
          II[9] - 4563233542395859688002717559744256000000*II[2]^3*II[3]*
          II[9] + 12403414317619222651081911968985600000000*II[1]^4*II[3]^2*
          II[9] - 24678508730298088831145258832537984000000*II[1]*II[2]*
          II[3]^2*II[9] - 1698445196222548682751412051722240000000*II[1]^7*
          II[4]*II[9] + 29532258558567472859056556082432000000000*II[1]^4*
          II[2]*II[4]*II[9] - 29379387572221617274595661451641600000000*II[1]*
          II[2]^2*II[4]*II[9] - 52967615901632046573678079775775360000000*
          II[1]^2*II[3]*II[4]*II[9] + 
         9428942837924071102189110682640520000000*II[4]^2*II[9] + 
         13808987366476691387363665365447782400000*II[1]^5*II[5]*II[9] - 
         68662298221392495151864923419949120000000*II[1]^2*II[2]*II[5]*
          II[9] + 20534144950350767603607071159079252000000*II[3]*II[5]*
          II[9] - 56274869704894538979622659032594880000000*II[1]^3*II[6]*
          II[9] + 28001285950676527829475790256065464000000*II[2]*II[6]*
          II[9] + 71187445271336499861927480973804140000000*II[1]*II[7]*
          II[9] - 1817995180985902556274023202816000000*II[1]^12*II[10] + 
         198031617928821528451277527449600000000*II[1]^9*II[2]*II[10] - 
         4127429534842797290650625598996480000000*II[1]^6*II[2]^2*II[10] + 
         13676044981254324515589414810378240000000*II[1]^3*II[2]^3*II[10] - 
         1701216540043091048857757366256768000000*II[2]^4*II[10] - 
         2127527562750730776424450987573248000000*II[1]^7*II[3]*II[10] + 
         36993052434069405748117494710138880000000*II[1]^4*II[2]*II[3]*
          II[10] - 36801555350088292277914157378100480000000*II[1]*II[2]^2*
          II[3]*II[10] - 33174461361374473553322843349031616000000*II[1]^2*
          II[3]^2*II[10] + 15885527378469270897213311229595238400000*II[1]^5*
          II[4]*II[10] - 78987457028594603835070041038641920000000*II[1]^2*
          II[2]*II[4]*II[10] + 23621986489295374540758962447515632000000*
          II[3]*II[4]*II[10] - 61540354748806751538669228594874560000000*
          II[1]^3*II[5]*II[10] + 30621289344272076269717582208772248000000*
          II[2]*II[5]*II[10] + 75274762721252928814097681010927480000000*
          II[1]*II[6]*II[10] + 53910049956164103302654338046361600000*
          II[1]^10*II[11] - 3208233951195635495456875008737280000000*II[1]^7*
          II[2]*II[11] + 27891900848858188428804918468676608000000*II[1]^4*
          II[2]^2*II[11] - 18498272892710784485241729170891520000000*II[1]*
          II[2]^3*II[11] + 20121676541705448665807672772462551040000*II[1]^5*
          II[3]*II[11] - 100050800986846628579551832747245440000000*II[1]^2*
          II[2]*II[3]*II[11] + 14960593587883228369519220266491410400000*
          II[3]^2*II[11] - 71587760965604554329634593491153280000000*II[1]^3*
          II[4]*II[11] + 35620683824205801061520926139897904000000*II[2]*
          II[4]*II[11] + 83240346183309474735956285944698660000000*II[1]*
          II[5]*II[11] - 1101207326025276504900748660377600000000*II[1]^8*
          II[12] + 30620340323970534691655586596407296000000*II[1]^5*II[2]*
          II[12] - 76126250677487744538307043209468800000000*II[1]^2*II[2]^2*
          II[12] - 91507858135238241359965577382307200000000*II[1]^3*II[3]*
          II[12] + 45532532904745446368078650690630320000000*II[2]*II[3]*
          II[12] + 97716929170020584665943416433518800000000*II[1]*II[4]*
          II[12] + 14115360213247842338010481001693952000000*II[1]^6*II[13] - 
         140313402119785099431413709957314880000000*II[1]^3*II[2]*II[13] + 
         34908499751518184800984407692792532000000*II[2]^2*II[13] + 
         125859426815214732139943669233315308000000*II[1]*II[3]*II[13] - 
         97619392500426260064270439619850000000000*II[1]^4*II[14] + 
         194228929216365351920979460898805000000000*II[1]*II[2]*II[14] + 
         271687272305065646698577298641501250000000*II[1]^2*II[15] - 
         126682407061197696452043275692163712890625*II[16]))/
       614018259485548616349965615104, 
      (-3*(36028797018963968*II[1]^32 - 55844635379394150400*II[1]^29*II[2] + 
         43361963256215072931840*II[1]^26*II[2]^2 - 
         17517109631252850278400000*II[1]^23*II[2]^3 + 
         3736787759716404572454912000*II[1]^20*II[2]^4 - 
         416468077923095081763471360000*II[1]^17*II[2]^5 + 
         23243166271542549042482380800000*II[1]^14*II[2]^6 - 
         597728105936784424996322672640000*II[1]^11*II[2]^7 + 
         6113170805609730071813160960000000*II[1]^8*II[2]^8 - 
         18895673977158123568689829642240000*II[1]^5*II[2]^9 + 
         9398609094865863668790198272000000*II[1]^2*II[2]^10 + 
         5951642015558931578880*II[1]^27*II[3] - 8004825661774629961728000*
          II[1]^24*II[2]*II[3] + 3879379437633378896471654400*II[1]^21*
          II[2]^2*II[3] - 838065438746943900195225600000*II[1]^18*II[2]^3*
          II[3] + 84039512114397641758419714048000*II[1]^15*II[2]^4*II[3] - 
         3777856689530463586683998699520000*II[1]^12*II[2]^5*II[3] + 
         68638174073103271149504036864000000*II[1]^9*II[2]^6*II[3] - 
         408954730435476990163656885927936000*II[1]^6*II[2]^7*II[3] + 
         508342286389980717602711588044800000*II[1]^3*II[2]^8*II[3] - 
         28112462557436956171098862387200000*II[2]^9*II[3] + 
         320808931746417858104524800*II[1]^22*II[3]^2 - 
         239840370328369406498832384000*II[1]^19*II[2]*II[3]^2 + 
         57000424185115273350766972108800*II[1]^16*II[2]^2*II[3]^2 - 
         5249386957157990890562440396800000*II[1]^13*II[2]^3*II[3]^2 + 
         185823675139794548490935684038656000*II[1]^10*II[2]^4*II[3]^2 - 
         2213055254689260089445448553594880000*II[1]^7*II[2]^5*II[3]^2 + 
         6416124530776786039280321974763520000*II[1]^4*II[2]^6*II[3]^2 - 
         1824269743998985373378816098959360000*II[1]*II[2]^7*II[3]^2 + 
         4045187666181011523719764377600*II[1]^17*II[3]^3 - 
         1355090270989099966020741758976000*II[1]^14*II[2]*II[3]^3 + 
         121987139416945846198532972111462400*II[1]^11*II[2]^2*II[3]^3 - 
         3327193950253679439786799005696000000*II[1]^8*II[2]^3*II[3]^3 + 
         23140523210757261935921037411405004800*II[1]^5*II[2]^4*II[3]^3 - 
         23020440266078431817889960941322240000*II[1]^2*II[2]^5*II[3]^3 + 
         9178320095090887456499767758028800*II[1]^12*II[3]^4 - 
         1000630059429621445145901486047232000*II[1]^9*II[2]*II[3]^4 + 
         20867521867918928953638640248359485440*II[1]^6*II[2]^2*II[3]^4 - 
         69172181038279634795390922994483200000*II[1]^3*II[2]^3*II[3]^4 + 
         8607221709151783718157451413848064000*II[2]^4*II[3]^4 + 
         2150918703689791788291090022064455680*II[1]^7*II[3]^5 - 
         37416964283542114088987339971205529600*II[1]^4*II[2]*II[3]^5 + 
         37235762903695370070861098299081359360*II[1]*II[2]^2*II[3]^5 + 
         11187515246614203643876431729955307520*II[1]^2*II[3]^6 - 
         699450785980307472384000*II[1]^25*II[4] + 
         764149983683485913579520000*II[1]^22*II[2]*II[4] - 
         285575919889081692900556800000*II[1]^19*II[2]^2*II[4] + 
         45242353023565930098107351040000*II[1]^16*II[2]^3*II[4] - 
         3124776766853261559488053248000000*II[1]^13*II[2]^4*II[4] + 
         88489728152406312210786366259200000*II[1]^10*II[2]^5*II[4] - 
         878210043369901816062230396928000000*II[1]^7*II[2]^6*II[4] + 
         2182376589567312569878381068288000000*II[1]^4*II[2]^7*II[4] - 
         542940940020045833447390576640000000*II[1]*II[2]^8*II[4] - 
         51810122989118979959685120000*II[1]^20*II[3]*II[4] + 
         28897210589162155754725048320000*II[1]^17*II[2]*II[3]*II[4] - 
         4839868554395410004010703257600000*II[1]^14*II[2]^2*II[3]*II[4] + 
         290454272372037168077877081538560000*II[1]^11*II[2]^3*II[3]*II[4] - 
         5941523494927641881027599663104000000*II[1]^8*II[2]^4*II[3]*II[4] + 
         33058259216396510495899342319124480000*II[1]^5*II[2]^5*II[3]*II[4] - 
         27405486787230000877558153347072000000*II[1]^2*II[2]^6*II[3]*II[4] - 
         583280597427191183945949511680000*II[1]^15*II[3]^2*II[4] + 
         131123475079764227215295690833920000*II[1]^12*II[2]*II[3]^2*II[4] - 
         7147505119885994449254025160294400000*II[1]^9*II[2]^2*II[3]^2*
          II[4] + 99370423096815523473410360378130432000*II[1]^6*II[2]^3*
          II[3]^2*II[4] - 247045556380070360268707336552448000000*II[1]^3*
          II[2]^4*II[3]^2*II[4] + 24592200076861868574617634098380800000*
          II[2]^5*II[3]^2*II[4] - 860003883157585135295497922150400000*
          II[1]^10*II[3]^3*II[4] + 51213103569204473837160911465349120000*
          II[1]^7*II[2]*II[3]^3*II[4] - 
         445444260900929510707236643091251200000*II[1]^4*II[2]^2*II[3]^3*
          II[4] + 295523796423777683803372423497646080000*II[1]*II[2]^3*
          II[3]^3*II[4] - 80326936997888675206115932023029760000*II[1]^5*
          II[3]^4*II[4] + 399556969184175598120251206617989120000*II[1]^2*
          II[2]*II[3]^4*II[4] - 23902932114722912473643524129990656000*
          II[3]^5*II[4] + 1730679166546270525115596800000*II[1]^18*II[4]^2 - 
         694426878688155356035547136000000*II[1]^15*II[2]*II[4]^2 + 
         78052468385110876830673403904000000*II[1]^12*II[2]^2*II[4]^2 - 
         2836370631543790657324040847360000000*II[1]^9*II[2]^3*II[4]^2 + 
         29574911591762453470303064005017600000*II[1]^6*II[2]^4*II[4]^2 - 
         58820861763479447712758814474240000000*II[1]^3*II[2]^5*II[4]^2 + 
         4879432273496565394718903402496000000*II[2]^6*II[4]^2 + 
         21690479436907517858578799001600000*II[1]^13*II[3]*II[4]^2 - 
         3071516933662471454210308177920000000*II[1]^10*II[2]*II[3]*II[4]^2 + 
         91453325688610482853585147133952000000*II[1]^7*II[2]^2*II[3]*
          II[4]^2 - 530295825429964476589485859799040000000*II[1]^4*II[2]^3*
          II[3]*II[4]^2 + 263862207755402944212354325708800000000*II[1]*
          II[2]^4*II[3]*II[4]^2 + 20624012391367225886236846483046400000*
          II[1]^8*II[3]^2*II[4]^2 - 573770056673649778510206981242880000000*
          II[1]^5*II[2]*II[3]^2*II[4]^2 + 
         1426999410107779152096324416323584000000*II[1]^2*II[2]^2*II[3]^2*
          II[4]^2 + 571714228690928856033786273919795200000*II[1]^3*II[3]^3*
          II[4]^2 - 284560286350628727875634840843264000000*II[2]*II[3]^3*
          II[4]^2 - 200037477552171007735659862425600000*II[1]^11*II[4]^3 + 
         16368545800573716117978517340160000000*II[1]^8*II[2]*II[4]^3 - 
         227689013301218578247896497232281600000*II[1]^5*II[2]^2*II[4]^3 + 
         377515790909496114551052080578560000000*II[1]^2*II[2]^3*II[4]^3 - 
         136882172663831649284149202088099840000*II[1]^6*II[3]*II[4]^3 + 
         1361235464033344295044349536174080000000*II[1]^3*II[2]*II[3]*
          II[4]^3 - 338764122298958512133941848041472000000*II[2]^2*II[3]*
          II[4]^3 - 610636490699517663668458440462950400000*II[1]*II[3]^2*
          II[4]^3 + 182621852026302542923537615687680000000*II[1]^4*II[4]^4 - 
         363476376415991734770866388397056000000*II[1]*II[2]*II[4]^4 + 
         78542494509038693253120000*II[1]^23*II[5] - 
         67178377334762157323059200000*II[1]^20*II[2]*II[5] + 
         18731856761010562389560524800000*II[1]^17*II[2]^2*II[5] - 
         2091423755466802659550298112000000*II[1]^14*II[2]^3*II[5] + 
         94131707792994620807447996006400000*II[1]^11*II[2]^4*II[5] - 
         1540423777420276354408249294848000000*II[1]^8*II[2]^5*II[5] + 
         7142299303704644765127199319654400000*II[1]^5*II[2]^6*II[5] - 
         5075128457007187882874724679680000000*II[1]^2*II[2]^7*II[5] + 
         3769081508560643337140305920000*II[1]^18*II[3]*II[5] - 
         1512314716757153218507151769600000*II[1]^15*II[2]*II[3]*II[5] + 
         169981273717843666266788305305600000*II[1]^12*II[2]^2*II[3]*II[5] - 
         6176990529493544399481870483456000000*II[1]^9*II[2]^3*II[3]*II[5] + 
         64407613390823018174670767401205760000*II[1]^6*II[2]^4*II[3]*II[5] - 
         128098794400560516944904043364352000000*II[1]^3*II[2]^5*II[3]*
          II[5] + 10626320474049507197297833820160000000*II[2]^6*II[3]*
          II[5] + 23618580083004082873335042539520000*II[1]^13*II[3]^2*
          II[5] - 3344544336032670136323331325952000000*II[1]^10*II[2]*
          II[3]^2*II[5] + 99582562567198029654161164232294400000*II[1]^7*
          II[2]^2*II[3]^2*II[5] - 577433386950563085010141105815552000000*
          II[1]^4*II[2]^3*II[3]^2*II[5] + 
         287316667803529051893454679816601600000*II[1]*II[2]^4*II[3]^2*
          II[5] + 14971514787614705195434820732190720000*II[1]^8*II[3]^3*
          II[5] - 416514693202111854283988796663398400000*II[1]^5*II[2]*
          II[3]^3*II[5] + 1035896045731709911967477762954035200000*II[1]^2*
          II[2]^2*II[3]^3*II[5] + 311266699018505264711003619482910720000*
          II[1]^3*II[3]^4*II[5] - 154927284607858688976496939655500800000*
          II[2]*II[3]^4*II[5] - 203525397840886993390330183680000*II[1]^16*
          II[4]*II[5] + 56237112668312825111437639680000000*II[1]^13*II[2]*
          II[4]*II[5] - 3981698006146995806205787924070400000*II[1]^10*
          II[2]^2*II[4]*II[5] + 79034960141317599331515944140800000000*
          II[1]^7*II[2]^3*II[4]*II[5] - 
         343713634479198990927780484939776000000*II[1]^4*II[2]^4*II[4]*
          II[5] + 136818333363974441339500137971712000000*II[1]*II[2]^5*II[4]*
          II[5] - 1306913310862709200824701571563520000*II[1]^11*II[3]*II[4]*
          II[5] + 106941235196986754688683181342720000000*II[1]^8*II[2]*II[3]*
          II[4]*II[5] - 1487568705501965662504415141072732160000*II[1]^5*
          II[2]^2*II[3]*II[4]*II[5] + 
         2466436929490716103469284869242880000000*II[1]^2*II[2]^3*II[3]*II[4]*
          II[5] - 447148605589223763067699307990482944000*II[1]^6*II[3]^2*
          II[4]*II[5] + 4446703434562715295359244303482880000000*II[1]^3*
          II[2]*II[3]^2*II[4]*II[5] - 
         1106629593300433423501201455935385600000*II[2]^2*II[3]^2*II[4]*
          II[5] - 1329830759984783992629443097370767360000*II[1]*II[3]^3*
          II[4]*II[5] + 12762799844286264485243269939200000000*II[1]^9*
          II[4]^2*II[5] - 532326459164504983205040216539136000000*II[1]^6*
          II[2]*II[4]^2*II[5] + 2646868995672860167769248034734080000000*
          II[1]^3*II[2]^2*II[4]^2*II[5] - 
         439141169671956243196596275586048000000*II[2]^3*II[4]^2*II[5] + 
         2386259462403976462132005231390720000000*II[1]^4*II[3]*II[4]^2*
          II[5] - 4749425303352386160818224003838976000000*II[1]*II[2]*II[3]*
          II[4]^2*II[5] - 1698782639010441423919174129881600000000*II[1]^2*
          II[4]^3*II[5] + 4704802498820972072379875328000000*II[1]^14*
          II[5]^2 - 847099163405367378339216909926400000*II[1]^11*II[2]*
          II[5]^2 + 34657507005342047575228213493760000000*II[1]^8*II[2]^2*
          II[5]^2 - 321391934581844768955039705917030400000*II[1]^5*II[2]^3*
          II[5]^2 + 399657095465484201447162036049920000000*II[1]^2*II[2]^4*
          II[5]^2 + 13897282118863661792046619951104000000*II[1]^9*II[3]*
          II[5]^2 - 579644598144570932287285327659663360000*II[1]^6*II[2]*
          II[3]*II[5]^2 + 2882146845128041278065049552506880000000*II[1]^3*
          II[2]^2*II[3]*II[5]^2 - 478175995959290361913214986769664000000*
          II[2]^3*II[3]*II[5]^2 + 1299186032427826375854761412761088000000*
          II[1]^4*II[3]^2*II[5]^2 - 2585798575941776322404141594355225600000*
          II[1]*II[2]*II[3]^2*II[5]^2 - 
         177820124803665869293934067302400000000*II[1]^7*II[4]*II[5]^2 + 
         3093329076083414129147749722593280000000*II[1]^4*II[2]*II[4]*
          II[5]^2 - 3078350989874640684779198442432768000000*II[1]*II[2]^2*
          II[4]*II[5]^2 - 5549357534196020747272829849059200000000*II[1]^2*
          II[3]*II[4]*II[5]^2 + 988050485283578622471201702271128000000*
          II[4]^2*II[5]^2 + 482071082447595333838424595402240000000*II[1]^5*
          II[5]^3 - 2397888029246351408031173942214720000000*II[1]^2*II[2]*
          II[5]^3 + 717251543227756947314686254539220000000*II[3]*II[5]^3 - 
         7925919477143367132905472000*II[1]^21*II[6] + 
         5140416045512693395331481600000*II[1]^18*II[2]*II[6] - 
         1031198228825893378127340503040000*II[1]^15*II[2]^2*II[6] + 
         77267192160420118210264694784000000*II[1]^12*II[2]^3*II[6] - 
         2105838735689286279100215853056000000*II[1]^9*II[2]^4*II[6] + 
         17565949286282882284730299680030720000*II[1]^6*II[2]^5*II[6] - 
         29113614001238705519239604994048000000*II[1]^3*II[2]^6*II[6] + 
         2070074416414109810532353055129600000*II[2]^7*II[6] - 
         233130786579326295777264795648000*II[1]^16*II[3]*II[6] + 
         64417244718470149558727029555200000*II[1]^13*II[2]*II[3]*II[6] - 
         4560859861088668138562516900904960000*II[1]^10*II[2]^2*II[3]*II[6] + 
         90531007798821147202142016110592000000*II[1]^7*II[2]^3*II[3]*II[6] - 
         393708460812973020739136249148211200000*II[1]^4*II[2]^4*II[3]*
          II[6] + 156719206300922007982984513998028800000*II[1]*II[2]^5*II[3]*
          II[6] - 748506049231436797181441737752576000*II[1]^11*II[3]^2*
          II[6] + 61248205645339210582845331655884800000*II[1]^8*II[2]*
          II[3]^2*II[6] - 851971468054224430392931169446920192000*II[1]^5*
          II[2]^2*II[3]^2*II[6] + 1412595957621003037045846207709184000000*
          II[1]^2*II[2]^3*II[3]^2*II[6] - 
         170729539847306839159962376853834956800*II[1]^6*II[3]^3*II[6] + 
         1697832594675145250339512495679078400000*II[1]^3*II[2]*II[3]^3*
          II[6] - 422531350449039208360666404329287680000*II[2]^2*II[3]^3*
          II[6] - 380815226692494357501452176691733504000*II[1]*II[3]^4*
          II[6] + 9898420319224060941831241728000000*II[1]^14*II[4]*II[6] - 
         1782208932725678083115351172710400000*II[1]^11*II[2]*II[4]*II[6] + 
         72915798696491143488493757399040000000*II[1]^8*II[2]^2*II[4]*II[6] - 
         676175256794313788012328713453568000000*II[1]^5*II[2]^3*II[4]*
          II[6] + 840837015572892759365688782438400000000*II[1]^2*II[2]^4*
          II[4]*II[6] + 29238440022105973160039100186624000000*II[1]^9*II[3]*
          II[4]*II[6] - 1219512050850972604739126223474524160000*II[1]^6*
          II[2]*II[3]*II[4]*II[6] + 6063737601973008503959244862750720000000*
          II[1]^3*II[2]^2*II[3]*II[4]*II[6] - 
         1006032621186705528248271343736832000000*II[2]^3*II[3]*II[4]*II[6] + 
         2733352477833614904311060689440768000000*II[1]^4*II[3]^2*II[4]*
          II[6] - 5440251590829347626217015959860633600000*II[1]*II[2]*
          II[3]^2*II[4]*II[6] - 187057541486953558411607643586560000000*
          II[1]^7*II[4]^2*II[6] + 3254021552029545755323962449633280000000*
          II[1]^4*II[2]*II[4]^2*II[6] - 
         3238265352324045238985000579816448000000*II[1]*II[2]^2*II[4]^2*
          II[6] - 5837635903168479117806977642283520000000*II[1]^2*II[3]*
          II[4]^2*II[6] + 692918526011993837702393357702592000000*II[4]^3*
          II[6] - 347659919975439426080945995776000000*II[1]^12*II[5]*II[6] + 
         37902483075450210023962949713920000000*II[1]^9*II[2]*II[5]*II[6] - 
         790434804169459507282245781349990400000*II[1]^6*II[2]^2*II[5]*
          II[6] + 2620155698342429506123495865794560000000*II[1]^3*II[2]^3*
          II[5]*II[6] - 326030949008204962781870080614144000000*II[2]^4*II[5]*
          II[6] - 407369957061263218947730900942848000000*II[1]^7*II[3]*II[5]*
          II[6] + 7086537629775733071993525196001280000000*II[1]^4*II[2]*
          II[3]*II[5]*II[6] - 7052223305358552705190103993439744000000*II[1]*
          II[2]^2*II[3]*II[5]*II[6] - 
         6356537920555373958436182807029376000000*II[1]^2*II[3]^2*II[5]*
          II[6] + 3042682483347990073274764315550515200000*II[1]^5*II[4]*
          II[5]*II[6] - 15134721995429695857082437894781440000000*II[1]^2*
          II[2]*II[4]*II[5]*II[6] + 4527068207278530321346705152081696000000*
          II[3]*II[4]*II[5]*II[6] - 5895197113482242804546922750776640000000*
          II[1]^3*II[5]^2*II[6] + 2934227383054483330066170193323048000000*
          II[2]*II[5]^2*II[6] + 4664256497932036671783195299020800000*
          II[1]^10*II[6]^2 - 277756464933438326057610632724480000000*II[1]^7*
          II[2]*II[6]^2 + 2415888547862149850466936351135744000000*II[1]^4*
          II[2]^2*II[6]^2 - 1602788382534988748385582341101056000000*II[1]*
          II[2]^3*II[6]^2 + 1742627819237893234000400914815467520000*II[1]^5*
          II[3]*II[6]^2 - 8668069587914935442837015707764480000000*II[1]^2*
          II[2]*II[3]*II[6]^2 + 1296387865693687193542535440447627200000*
          II[3]^2*II[6]^2 - 6201441196050234202351126049606400000000*II[1]^3*
          II[4]*II[6]^2 + 3086654797348384130588388373312608000000*II[2]*
          II[4]*II[6]^2 + 7212405189408726629980897433570376000000*II[1]*
          II[5]*II[6]^2 + 691612685144962083953049600000*II[1]^19*II[7] - 
         328803476966120364743841546240000*II[1]^16*II[2]*II[7] + 
         45424526805669813222245400576000000*II[1]^13*II[2]^2*II[7] - 
         2144049991332599457095873671987200000*II[1]^10*II[2]^3*II[7] + 
         31918483866510359266538154885120000000*II[1]^7*II[2]^4*II[7] - 
         111047077763916458788967317438464000000*II[1]^4*II[2]^5*II[7] + 
         36835952752627786170059719635763200000*II[1]*II[2]^6*II[7] + 
         11725866221928719227137766195200000*II[1]^14*II[3]*II[7] - 
         2111235575397455736018653738434560000*II[1]^11*II[2]*II[3]*II[7] + 
         86377241415594850329112918622208000000*II[1]^8*II[2]^2*II[3]*II[7] - 
         801007904257293825955810392098734080000*II[1]^5*II[2]^3*II[3]*
          II[7] + 996068653922337073802115166494720000000*II[1]^2*II[2]^4*
          II[3]*II[7] + 17318168585768658232748573510860800000*II[1]^9*
          II[3]^2*II[7] - 722326685242573007422052101066063872000*II[1]^6*
          II[2]*II[3]^2*II[7] + 3591599238620054778122448163577856000000*
          II[1]^3*II[2]^2*II[3]^2*II[7] - 
         595880933881665581851815261769420800000*II[2]^3*II[3]^2*II[7] + 
         1079324090428297658653241448730214400000*II[1]^4*II[3]^3*II[7] - 
         2148202224134649504756025156634849280000*II[1]*II[2]*II[3]^3*II[7] - 
         378223530964532657931889410048000000*II[1]^12*II[4]*II[7] + 
         41234573597558267977192329707520000000*II[1]^9*II[2]*II[4]*II[7] - 
         859923611710295984081288105125478400000*II[1]^6*II[2]^2*II[4]*
          II[7] + 2850499102805667983627186018549760000000*II[1]^3*II[2]^3*
          II[4]*II[7] - 354693013014347493067652129579520000000*II[2]^4*II[4]*
          II[7] - 443182721624265050776248722325504000000*II[1]^7*II[3]*II[4]*
          II[7] + 7709530101669593964632472139653120000000*II[1]^4*II[2]*
          II[3]*II[4]*II[7] - 7672199047690858560756621974541312000000*II[1]*
          II[2]^2*II[3]*II[4]*II[7] - 
         6915354514665579178588152544912128000000*II[1]^2*II[3]^2*II[4]*
          II[7] + 1655085568016928758194930059694080000000*II[1]^5*II[4]^2*
          II[7] - 8232623593150280746300594965849600000000*II[1]^2*II[2]*
          II[4]^2*II[7] + 2462526127894911356309080024815840000000*II[3]*
          II[4]^2*II[7] + 9647436712556048692980848394240000000*II[1]^10*
          II[5]*II[7] - 574504828888739542321413217812480000000*II[1]^7*II[2]*
          II[5]*II[7] + 4996966068672115438192661398149120000000*II[1]^4*
          II[2]^2*II[5]*II[7] - 3315169136202022297380900454184448000000*
          II[1]*II[2]^3*II[5]*II[7] + 
         3604409688268202604829221019060224000000*II[1]^5*II[3]*II[5]*II[7] - 
         17928827715057308990289830424303360000000*II[1]^2*II[2]*II[3]*II[5]*
          II[7] + 2681417638211117263824182516435736000000*II[3]^2*II[5]*
          II[7] - 12826912577923467632996509819656960000000*II[1]^3*II[4]*
          II[5]*II[7] + 6384362917825755112324328680634208000000*II[2]*II[4]*
          II[5]*II[7] + 7458983150075878516343428882177476000000*II[1]*
          II[5]^2*II[7] - 176673918182909548388175104716800000000*II[1]^8*
          II[6]*II[7] + 4915158962791110482338890657450393600000*II[1]^5*
          II[2]*II[6]*II[7] - 12224290471741359858522318083400960000000*
          II[1]^2*II[2]^2*II[6]*II[7] - 
         14692648463716733586034594161926400000000*II[1]^3*II[3]*II[6]*
          II[7] + 7312998391751789224949368495459872000000*II[2]*II[3]*II[6]*
          II[7] + 15692925701440095905628410835031776000000*II[1]*II[4]*II[6]*
          II[7] + 1041802294683978753682708605336883200000*II[1]^6*II[7]^2 - 
         10360287577941515605968988687436160000000*II[1]^3*II[2]*II[7]^2 + 
         2578315299947116779658576688000280000000*II[2]^2*II[7]^2 + 
         9295041935377326987549592958288232000000*II[1]*II[3]*II[7]^2 - 
         50562136130367917781355069440000*II[1]^17*II[8] + 
         16938315603673252456753948262400000*II[1]^14*II[2]*II[8] - 
         1524828618288467790384329612328960000*II[1]^11*II[2]^2*II[8] + 
         41589804217643311595384176902144000000*II[1]^8*II[2]^3*II[8] - 
         289256160213186841806879986205327360000*II[1]^5*II[2]^4*II[8] + 
         287755316447463330568183118964326400000*II[1]^2*II[2]^5*II[8] - 
         458912176372416648187998193582080000*II[1]^12*II[3]*II[8] + 
         50031329544521900448968675111731200000*II[1]^9*II[2]*II[3]*II[8] - 
         1043374452698683797215966003977519104000*II[1]^6*II[2]^2*II[3]*
          II[8] + 3458606377683333218829765665587200000000*II[1]^3*II[2]^3*
          II[3]*II[8] - 430360909839300380043945467430604800000*II[2]^4*II[3]*
          II[8] - 268864330429397293248044936712683520000*II[1]^7*II[3]^2*
          II[8] + 4677116219321932458235809599592038400000*II[1]^4*II[2]*
          II[3]^2*II[8] - 4654468113803731005071327027324375040000*II[1]*
          II[2]^2*II[3]^2*II[8] - 2796877207517159190596174347602216960000*
          II[1]^2*II[3]^3*II[8] + 10750002352900465397805180518400000000*
          II[1]^10*II[4]*II[8] - 640162556829524457292308643971072000000*
          II[1]^7*II[2]*II[4]*II[8] + 
         5568048023479288913808630724976640000000*II[1]^4*II[2]^2*II[4]*
          II[8] - 3694045643098466923183523515324416000000*II[1]*II[2]^3*
          II[4]*II[8] + 4016342328180621702777915193368576000000*II[1]^5*
          II[3]*II[4]*II[8] - 19977836821654964469206199554792448000000*
          II[1]^2*II[2]*II[3]*II[4]*II[8] + 
         2987865387045590666869524148246368000000*II[3]^2*II[4]*II[8] - 
         7146422822893434240749485170193920000000*II[1]^3*II[4]^2*II[8] + 
         3557002219963438158491193357462720000000*II[2]*II[4]^2*II[8] - 
         187143485820762428642814824927232000000*II[1]^8*II[5]*II[8] + 
         5206427662621173889748931473854464000000*II[1]^5*II[2]*II[5]*II[8] - 
         12948692888772798721694623245392640000000*II[1]^2*II[2]^2*II[5]*
          II[8] - 15563323955567081309787394658443008000000*II[1]^3*II[3]*
          II[5]*II[8] + 7746361264658399280036742077707232000000*II[2]*II[3]*
          II[5]*II[8] + 16622876868428020840982442653935392000000*II[1]*II[4]*
          II[5]*II[8] + 2134116217776405726493051327333908480000*II[1]^6*
          II[6]*II[8] - 21222892135905057414825827267344896000000*II[1]^3*
          II[2]*II[6]*II[8] + 5281639827114684624803052617487110400000*
          II[2]^2*II[6]*II[8] + 19040752573070346648379452300316819200000*
          II[1]*II[3]*II[6]*II[8] - 13491539268449000024107895226997824000000*
          II[1]^4*II[7]*II[8] + 26852515240378939319564675431797484800000*
          II[1]*II[2]*II[7]*II[8] + 17480472671387575287491501295884836800000*
          II[1]^2*II[8]^2 + 3002126832740595118267957248000000*II[1]^15*
          II[9] - 674895887751069115057731796992000000*II[1]^12*II[2]*II[9] + 
         36788533759575171537863762903040000000*II[1]^9*II[2]^2*II[9] - 
         511464826520217403795717884179251200000*II[1]^6*II[2]^3*II[9] + 
         1271557309161037250189677189109760000000*II[1]^3*II[2]^4*II[9] - 
         126577464131430340549067006748288000000*II[2]^5*II[9] + 
         13279430321320345445497630556160000000*II[1]^10*II[3]*II[9] - 
         790789482224026489107081176334336000000*II[1]^7*II[2]*II[3]*II[9] + 
         6878178909648987078113847292861440000000*II[1]^4*II[2]^2*II[3]*
          II[9] - 4563233542395859688002717559744256000000*II[1]*II[2]^3*
          II[3]*II[9] + 2480682863523844530216382393797120000000*II[1]^5*
          II[3]^2*II[9] - 12339254365149044415572629416268992000000*II[1]^2*
          II[2]*II[3]^2*II[9] + 1230297657475454016639386674930452000000*
          II[3]^3*II[9] - 212305649527818585343926506465280000000*II[1]^8*
          II[4]*II[9] + 5906451711713494571811311216486400000000*II[1]^5*
          II[2]*II[4]*II[9] - 14689693786110808637297830725820800000000*
          II[1]^2*II[2]^2*II[4]*II[9] - 
         17655871967210682191226026591925120000000*II[1]^3*II[3]*II[4]*
          II[9] + 8787888886786694662006897569702000000000*II[2]*II[3]*II[4]*
          II[9] + 9428942837924071102189110682640520000000*II[1]*II[4]^2*
          II[9] + 2301497894412781897893944227574630400000*II[1]^6*II[5]*
          II[9] - 22887432740464165050621641139983040000000*II[1]^3*II[2]*
          II[5]*II[9] + 5695886092300965194856938778538476000000*II[2]^2*
          II[5]*II[9] + 20534144950350767603607071159079252000000*II[1]*II[3]*
          II[5]*II[9] - 14068717426223634744905664758148720000000*II[1]^4*
          II[6]*II[9] + 28001285950676527829475790256065464000000*II[1]*II[2]*
          II[6]*II[9] + 35593722635668249930963740486902070000000*II[1]^2*
          II[7]*II[9] - 15378714958422133956097089604920492421875*II[8]*
          II[9] - 139845783152761735098001784832000000*II[1]^13*II[10] + 
         19803161792882152845127752744960000000*II[1]^10*II[2]*II[10] - 
         589632790691828184378660799856640000000*II[1]^7*II[2]^2*II[10] + 
         3419011245313581128897353702594560000000*II[1]^4*II[2]^3*II[10] - 
         1701216540043091048857757366256768000000*II[1]*II[2]^4*II[10] - 
         265940945343841347053056373446656000000*II[1]^8*II[3]*II[10] + 
         7398610486813881149623498942027776000000*II[1]^5*II[2]*II[3]*
          II[10] - 18400777675044146138957078689050240000000*II[1]^2*II[2]^2*
          II[3]*II[10] - 11058153787124824517774281116343872000000*II[1]^3*
          II[3]^2*II[10] + 5503994224320680603263118468282184000000*II[2]*
          II[3]^2*II[10] + 2647587896411545149535551871599206400000*II[1]^6*
          II[4]*II[10] - 26329152342864867945023347012880640000000*II[1]^3*
          II[2]*II[4]*II[10] + 6552410360779008192282184191238416000000*
          II[2]^2*II[4]*II[10] + 23621986489295374540758962447515632000000*
          II[1]*II[3]*II[4]*II[10] - 
         15385088687201687884667307148718640000000*II[1]^4*II[5]*II[10] + 
         30621289344272076269717582208772248000000*II[1]*II[2]*II[5]*II[10] + 
         37637381360626464407048840505463740000000*II[1]^2*II[6]*II[10] - 
         15876810989857722180365592477922212890625*II[7]*II[10] + 
         4900913632378554845695848913305600000*II[1]^11*II[11] - 
         401029243899454436932109376092160000000*II[1]^8*II[2]*II[11] + 
         5578380169771637685760983693735321600000*II[1]^5*II[2]^2*II[11] - 
         9249136446355392242620864585445760000000*II[1]^2*II[2]^3*II[11] + 
         3353612756950908110967945462077091840000*II[1]^6*II[3]*II[11] - 
         33350266995615542859850610915748480000000*II[1]^3*II[2]*II[3]*
          II[11] + 8299720797157983548154768018202152000000*II[2]^2*II[3]*
          II[11] + 14960593587883228369519220266491410400000*II[1]*II[3]^2*
          II[11] - 17896940241401138582408648372788320000000*II[1]^4*II[4]*
          II[11] + 35620683824205801061520926139897904000000*II[1]*II[2]*
          II[4]*II[11] + 41620173091654737367978142972349330000000*II[1]^2*
          II[5]*II[11] - 16976503527814862419071890725319785359375*II[6]*
          II[11] - 122356369558364056100083184486400000000*II[1]^9*II[12] + 
         5103390053995089115275931099401216000000*II[1]^6*II[2]*II[12] - 
         25375416892495914846102347736489600000000*II[1]^3*II[2]^2*II[12] + 
         4210027225388319697486939771997040000000*II[2]^3*II[12] - 
         22876964533809560339991394345576800000000*II[1]^4*II[3]*II[12] + 
         45532532904745446368078650690630320000000*II[1]*II[2]*II[3]*II[12] + 
         48858464585010292332971708216759400000000*II[1]^2*II[4]*II[12] - 
         18944793804039024907647951781994455078125*II[5]*II[12] + 
         2016480030463977476858640143099136000000*II[1]^7*II[13] - 
         35078350529946274857853427489328720000000*II[1]^4*II[2]*II[13] + 
         34908499751518184800984407692792532000000*II[1]*II[2]^2*II[13] + 
         62929713407607366069971834616657654000000*II[1]^2*II[3]*II[13] - 
         22408984809950830329873137160397974609375*II[4]*II[13] - 
         19523878500085252012854087923970000000000*II[1]^5*II[14] + 
         97114464608182675960489730449402500000000*II[1]^2*II[2]*II[14] - 
         29048687425733745212477867889198720703125*II[3]*II[14] + 
         90562424101688548899525766213833750000000*II[1]^3*II[15] - 
         45075803326823307478972628092822998046875*II[2]*II[15] - 
         126682407061197696452043275692163712890625*II[1]*II[16]))/
       39614081257132168796771975168, (-9223372036854775808*II[1]^33 + 
        15725849322837392752640*II[1]^30*II[2] - 13567476503277960597340160*
         II[1]^27*II[2]^2 + 6166022590201003297996800000*II[1]^24*II[2]^3 - 
        1503256333051627896576147456000*II[1]^21*II[2]^4 + 
        195462351238572625040989224960000*II[1]^18*II[2]^5 - 
        13090551244132763620726076866560000*II[1]^15*II[2]^6 + 
        420800586579496235197411161538560000*II[1]^12*II[2]^7 - 
        5738229662865666627408620421120000000*II[1]^9*II[2]^8 + 
        26605108959838637984715280136273920000*II[1]^6*II[2]^9 - 
        26466483211142272091313198333952000000*II[1]^3*II[2]^10 + 
        1197865389733734982582609641472000000*II[2]^11 - 
        1795695419551494784942080*II[1]^28*II[3] + 
        2704990687626882956667125760*II[1]^25*II[2]*II[3] - 
        1489681704051217496245115289600*II[1]^22*II[2]^2*II[3] + 
        372630359291272740465750835200000*II[1]^19*II[2]^3*II[3] - 
        44372862396401954848445609017344000*II[1]^16*II[2]^4*II[3] + 
        2455025639473335106177417001041920000*II[1]^13*II[2]^5*II[3] - 
        57985529456957643467101010342707200000*II[1]^10*II[2]^6*II[3] + 
        493549937531272801843224767474171904000*II[1]^7*II[2]^7*II[3] - 
        1073618908855639275576926873950617600000*II[1]^4*II[2]^8*II[3] + 
        237494083685227405733443189447065600000*II[1]*II[2]^9*II[3] - 
        117834515451901655011609804800*II[1]^23*II[3]^2 + 
        101308572426703237305106799001600*II[1]^20*II[2]*II[3]^2 - 
        28325857853873754662781140022067200*II[1]^17*II[2]^2*II[3]^2 + 
        3167630072433621931676535462297600000*II[1]^14*II[2]^3*II[3]^2 - 
        142712582507362213241038605341687808000*II[1]^11*II[2]^4*II[3]^2 + 
        2336986348951858654454393672596193280000*II[1]^8*II[2]^5*II[3]^2 - 
        10840684007200457691968032008560443392000*II[1]^5*II[2]^6*II[3]^2 + 
        7705715398651714217152119202004336640000*II[1]^2*II[2]^7*II[3]^2 - 
        1898541411327621408465809414553600*II[1]^18*II[3]^3 + 
        763186840621061100862881758655283200*II[1]^15*II[2]*II[3]^3 - 
        85878946149529875723767212366469529600*II[1]^12*II[2]^2*II[3]^3 + 
        3123126054638120434146542000013312000000*II[1]^9*II[2]^3*II[3]^3 - 
        32581856680746224805776820675258246758400*II[1]^6*II[2]^4*II[3]^3 + 
        64825559789276863999178130010763427840000*II[1]^3*II[2]^5*II[3]^3 - 
        5379042316327686439720973847452712960000*II[2]^6*II[3]^3 - 
        5964496012563678248654618309217484800*II[1]^13*II[3]^4 + 
        845332274206144196859257575412701593600*II[1]^10*II[2]*II[3]^4 - 
        25184117820025587400048461831162990428160*II[1]^7*II[2]^2*II[3]^4 + 
        146091646352846588687865629364348518400000*II[1]^4*II[2]^3*II[3]^4 - 
        72713808998914268850994149544188444672000*II[1]*II[2]^4*II[3]^4 - 
        2271370151096420128435391063300065198080*II[1]^8*II[3]^5 + 
        63219702853472755964753009615348862812160*II[1]^5*II[2]*II[3]^5 - 
        157283862505209243179317279215319661936640*II[1]^2*II[2]^2*II[3]^5 - 
        31504042934465597461156031751554145976320*II[1]^3*II[3]^6 + 
        15684888383280729244771470880978281431040*II[2]*II[3]^6 + 
        227267701536986058719232000*II[1]^26*II[4] - 
        280675611398177782518251520000*II[1]^23*II[2]*II[4] + 
        120627268561148107081195192320000*II[1]^20*II[2]^2*II[4] - 
        22482788137828528086400641269760000*II[1]^17*II[2]^3*II[4] + 
        1885579580455453832468219559936000000*II[1]^14*II[2]^4*II[4] - 
        67960111221048047777883929287065600000*II[1]^11*II[2]^5*II[4] + 
        927389805798616317761715299155968000000*II[1]^8*II[2]^6*II[4] - 
        3687343485732931318066512652979404800000*II[1]^5*II[2]^7*II[4] + 
        2293382530644673600481777795727360000000*II[1]^2*II[2]^8*II[4] + 
        20842472333908435366639042560000*II[1]^21*II[3]*II[4] - 
        13562424169846771767550956011520000*II[1]^18*II[2]*II[3]*II[4] + 
        2725813969835494914258828074680320000*II[1]^15*II[2]^2*II[3]*II[4] - 
        204479807749914166326825465403146240000*II[1]^12*II[2]^3*II[3]*
         II[4] + 5577110053905413178991240217100288000000*II[1]^9*II[2]^4*
         II[3]*II[4] - 46546028976686286778226273985327267840000*II[1]^6*
         II[2]^5*II[3]*II[4] + 77173850792839682471203759825354752000000*
         II[1]^3*II[2]^6*II[3]*II[4] - 
        5488846115694501444534448102047744000000*II[2]^7*II[3]*II[4] + 
        307972155441556945123461342167040000*II[1]^16*II[3]^2*II[4] - 
        85210085959526783962678307397304320000*II[1]^13*II[2]*II[3]^2*II[4] + 
        6038212325279688110729800455416709120000*II[1]^10*II[2]^2*II[3]^2*
         II[4] - 119925904903128220329052960639206555648000*II[1]^7*II[2]^3*
         II[3]^2*II[4] + 521760215074708600887509894798770176000000*II[1]^4*
         II[2]^4*II[3]^2*II[4] - 207754906249329065718369772863120998400000*
         II[1]*II[2]^5*II[3]^2*II[4] + 
        660482982265025383906942404211507200000*II[1]^11*II[3]^3*II[4] - 
        54081037369079924372041922507408670720000*II[1]^8*II[2]*II[3]^3*
         II[4] + 752622623218210501290947032166978027520000*II[1]^5*II[2]^2*
         II[3]^3*II[4] - 1248292516094036936385445116854057041920000*II[1]^2*
         II[2]^3*II[3]^3*II[4] + 113100327293027254690211232288425902080000*
         II[1]^6*II[3]^4*II[4] - 1125152425222638484306627397836257361920000*
         II[1]^3*II[2]*II[3]^4*II[4] + 
        280088665489577537077993121509704990720000*II[2]^2*II[3]^4*II[4] + 
        201931970505179164577340491850161061888000*II[1]*II[3]^5*II[4] - 
        769514610472783862956661145600000*II[1]^19*II[4]^2 + 
        366657391947346027986768887808000000*II[1]^16*II[2]*II[4]^2 - 
        50722096378262822112732993552384000000*II[1]^13*II[2]^2*II[4]^2 + 
        2396165909528194347307349707849728000000*II[1]^10*II[2]^3*II[4]^2 - 
        35692693303887029559588612102055526400000*II[1]^7*II[2]^4*II[4]^2 + 
        124229660044468593569346616169594880000000*II[1]^4*II[2]^5*II[4]^2 - 
        41221443846498984454585295944286208000000*II[1]*II[2]^6*II[4]^2 - 
        13088655020213907919233835283251200000*II[1]^14*II[3]*II[4]^2 + 
        2358925005052778076833516680642560000000*II[1]^11*II[2]*II[3]*
         II[4]^2 - 96574711927172669893385915373453312000000*II[1]^8*II[2]^2*
         II[3]*II[4]^2 + 895987826646467979645595308716457984000000*II[1]^5*
         II[2]^3*II[3]*II[4]^2 - 1114553965558822036352984671793971200000000*
         II[1]^2*II[2]^4*II[3]*II[4]^2 - 
        19359072964696702698547653232086220800000*II[1]^9*II[3]^2*II[4]^2 + 
        807868239796498888142371429589975040000000*II[1]^6*II[2]*II[3]^2*
         II[4]^2 - 4018430338863506092303249556367212544000000*II[1]^3*
         II[2]^2*II[3]^2*II[4]^2 + 666881054857212929322603638881517568000000*
         II[2]^3*II[3]^2*II[4]^2 - 
        1207460450995241743943356610518607462400000*II[1]^4*II[3]^3*II[4]^2 + 
        2403965299090111493093363135443894272000000*II[1]*II[2]*II[3]^3*
         II[4]^2 + 140826384196728389445904543147622400000*II[1]^12*II[4]^3 - 
        15364608324805194862742501609963520000000*II[1]^9*II[2]*II[4]^3 + 
        320586130728115758173038268103052492800000*II[1]^6*II[2]^2*II[4]^3 - 
        1063084467201141058575762658909224960000000*II[1]^3*II[2]^3*II[4]^3 + 
        132318322597657332154343417364873216000000*II[2]^4*II[4]^3 + 
        165197227809149967593213208462895349760000*II[1]^7*II[3]*II[4]^3 - 
        2874929300038423151133666220399656960000000*II[1]^4*II[2]*II[3]*
         II[4]^3 + 2861879305181601510507540732254355456000000*II[1]*II[2]^2*
         II[3]*II[4]^3 + 2579328536714762611335568452515502489600000*II[1]^2*
         II[3]^2*II[4]^3 - 308557881183640776523609155465904128000000*II[1]^5*
         II[4]^4 + 1535324213981149087672139624589164544000000*II[1]^2*II[2]*
         II[4]^4 - 459324263935458756549972763861082112000000*II[3]*II[4]^4 - 
        27646958067181620025098240000*II[1]^24*II[5] + 
        27024901510670033574533529600000*II[1]^21*II[2]*II[5] - 
        8791484773167623948167072972800000*II[1]^18*II[2]^2*II[5] + 
        1177889859078903257858727896678400000*II[1]^15*II[2]^3*II[5] - 
        66268722286268213048443389188505600000*II[1]^12*II[2]^4*II[5] + 
        1445944452405166071337876671430656000000*II[1]^9*II[2]^5*II[5] - 
        10056357419616139829299096642073395200000*II[1]^6*II[2]^6*II[5] + 
        14291561734932241078175224697978880000000*II[1]^3*II[2]^7*II[5] - 
        889400913623802086632778307207168000000*II[2]^8*II[5] - 
        1675852662332648153271647600640000*II[1]^19*II[3]*II[5] + 
        798502170447776899371776134348800000*II[1]^16*II[2]*II[3]*II[5] - 
        110461676951411022509371354093977600000*II[1]^13*II[2]^2*II[3]*
         II[5] + 5218321599316146308682284184423628800000*II[1]^10*II[2]^3*
         II[3]*II[5] - 77730788275096122505659806143626608640000*II[1]^7*
         II[2]^4*II[3]*II[5] + 270544653773983811787637339585511424000000*
         II[1]^4*II[2]^5*II[3]*II[5] - 
        89771155364770236802772100112711680000000*II[1]*II[2]^6*II[3]*II[5] - 
        14252126038658463722423888526704640000*II[1]^14*II[3]^2*II[5] + 
        2568610050073090664696318458331136000000*II[1]^11*II[2]*II[3]^2*
         II[5] - 105159186070961119314794189429302886400000*II[1]^8*II[2]^2*
         II[3]^2*II[5] + 975631450591671388433134412385956659200000*II[1]^5*
         II[2]^3*II[3]^2*II[5] - 1213625604802106715197952567545325158400000*
         II[1]^2*II[2]^4*II[3]^2*II[5] - 
        14053261880641003276781485060616355840000*II[1]^9*II[3]^3*II[5] + 
        586452688028573490831856225702064947200000*II[1]^6*II[2]*II[3]^3*
         II[5] - 2917083264780495112100417380478563123200000*II[1]^3*II[2]^2*
         II[3]^3*II[5] + 484106293951360909462104532807031193600000*II[2]^3*
         II[3]^3*II[5] - 657395268327083119069639644347907440640000*II[1]^4*
         II[3]^4*II[5] + 1308825700367190204473446146209670758400000*II[1]*
         II[2]*II[3]^4*II[5] + 101140150644694901185971140689920000*II[1]^17*
         II[4]*II[5] - 33935080558707624752958941429760000000*II[1]^14*II[2]*
         II[4]*II[5] + 3057944068720892779166045125686067200000*II[1]^11*
         II[2]^2*II[4]*II[5] - 83460917909231384894080837012684800000000*
         II[1]^8*II[2]^3*II[4]*II[5] + 
        580738556816054615071577907354245529600000*II[1]^5*II[2]^4*II[4]*
         II[5] - 577920640129428040218048582792511488000000*II[1]^2*II[2]^5*
         II[4]*II[5] + 920066970847347277380589906380718080000*II[1]^12*II[3]*
         II[4]*II[5] - 100382172771571567067777279553699840000000*II[1]^9*
         II[2]*II[3]*II[4]*II[5] + 
        2094496737346767652806216518630406881280000*II[1]^6*II[2]^2*II[3]*
         II[4]*II[5] - 6945486393445856547369506191787950080000000*II[1]^3*
         II[2]^3*II[3]*II[4]*II[5] + 
        864479791995084608714749649855840256000000*II[2]^4*II[3]*II[4]*
         II[5] + 539644488573966050056560536271942844416000*II[1]^7*II[3]^2*
         II[4]*II[5] - 9391437653796454703798723968955842560000000*II[1]^4*
         II[2]*II[3]^2*II[4]*II[5] + 
        9348806804202061561738149899742137548800000*II[1]*II[2]^2*II[3]^2*
         II[4]*II[5] + 5617205130175727584866767643294121328640000*II[1]^2*
         II[3]^3*II[4]*II[5] - 10782013308453036237133514444636160000000*
         II[1]^10*II[4]^2*II[5] + 642441989574534014016597107046088704000000*
         II[1]^7*II[2]*II[4]^2*II[5] - 
        5590187318861080674328651849358376960000000*II[1]^4*II[2]^2*II[4]^2*
         II[5] + 3709864601388686342524845336150933504000000*II[1]*II[2]^3*
         II[4]^2*II[5] - 4031823987677758630418236038957760512000000*II[1]^5*
         II[3]*II[4]^2*II[5] + 20061572481360479143296178192215834624000000*
         II[1]^2*II[2]*II[3]*II[4]^2*II[5] - 
        3000918802043144884880536193850052608000000*II[3]^2*II[4]^2*II[5] + 
        4783771911453403049756394349746585600000000*II[1]^3*II[4]^3*II[5] - 
        2381693208128692730232091197603102720000000*II[2]*II[4]^3*II[5] - 
        2649744767335971471164345784729600000*II[1]^15*II[5]^2 + 
        596357811037378634350808704588185600000*II[1]^12*II[2]*II[5]^2 - 
        32531846575681068657280883066142720000000*II[1]^9*II[2]^2*II[5]^2 + 
        452519843891237434688695905931178803200000*II[1]^6*II[2]^3*II[5]^2 - 
        1125434380830803511275208293516574720000000*II[1]^3*II[2]^4*II[5]^2 + 
        112062761376110648153649388696338432000000*II[2]^5*II[5]^2 - 
        11740423934016021481920984534692659200000*II[1]^10*II[3]*II[5]^2 + 
        699548223589333605137569492581262295040000*II[1]^7*II[2]*II[3]*
         II[5]^2 - 6087094136910423179273384654894530560000000*II[1]^4*
         II[2]^2*II[3]*II[5]^2 + 4039630813864084977442840208230121472000000*
         II[1]*II[2]^3*II[3]*II[5]^2 - 
        2195104720390055444644204883001134284800000*II[1]^5*II[3]^2*II[5]^2 + 
        10922413184778063185835094094556472934400000*II[1]^2*II[2]*II[3]^2*
         II[5]^2 - 1089222480889277281880018796413756006400000*II[3]^3*
         II[5]^2 + 187778051792671157974394375071334400000000*II[1]^8*II[4]*
         II[5]^2 - 5226488806950536512608037931293605888000000*II[1]^5*II[2]*
         II[4]*II[5]^2 + 13002954581230482252507334220836012032000000*II[1]^2*
         II[2]^2*II[4]*II[5]^2 + 15626990816295994424320288854950707200000000*
         II[1]^3*II[3]*II[4]*II[5]^2 - 
        7780198541271450792780518647016804352000000*II[2]*II[3]*II[4]*
         II[5]^2 - 8347050499675672202636711980786489344000000*II[1]*II[4]^2*
         II[5]^2 - 678756084086214230044501830326353920000000*II[1]^6*
         II[5]^3 + 6752452690357725565015785821276651520000000*II[1]^3*II[2]*
         II[5]^3 - 1680915480408527971785205574927969280000000*II[2]^2*
         II[5]^3 - 6059341037188090690914469478347330560000000*II[1]*II[3]*
         II[5]^3 + 3043553079223052979035701248000*II[1]^22*II[6] - 
        2285591302762696515987387187200000*II[1]^19*II[2]*II[6] + 
        544472664820071703651235785605120000*II[1]^16*II[2]^2*II[6] - 
        50211787643940704510793549348864000000*II[1]^13*II[2]^3*II[6] + 
        1779012563910309048583862352661708800000*II[1]^10*II[2]^4*II[6] - 
        21199591367216827077343081670985646080000*II[1]^7*II[2]^5*II[6] + 
        61487952770616146056634045747429376000000*II[1]^4*II[2]^6*II[6] - 
        17487988669866399679377318609734860800000*II[1]*II[2]^7*II[6] + 
        115852287354244032160372529037312000*II[1]^17*II[3]*II[6] - 
        38871205955831130248008996120166400000*II[1]^14*II[2]*II[3]*II[6] + 
        3502740373316097130416012979895009280000*II[1]^11*II[2]^2*II[3]*
         II[6] - 95600744235555131445461969012785152000000*II[1]^8*II[2]^3*
         II[3]*II[6] + 665209815389599215840844606560817643520000*II[1]^5*
         II[2]^4*II[3]*II[6] - 661981927415094561720126587127673651200000*
         II[1]^2*II[2]^5*II[3]*II[6] + 
        526948258658931505215734983377813504000*II[1]^12*II[3]^2*II[6] - 
        57491649032425072333764151314323865600000*II[1]^9*II[2]*II[3]^2*
         II[6] + 1199575827020347997993247086581263630336000*II[1]^6*II[2]^2*
         II[3]^2*II[6] - 3977870216660744552321102920909062144000000*II[1]^3*
         II[2]^3*II[3]^2*II[6] + 495111204472232568019474238956122931200000*
         II[2]^4*II[3]^2*II[6] + 206046164661435453889051737094456816435200*
         II[1]^7*II[3]^3*II[6] - 3585822439953906768717050390874213580800000*
         II[1]^4*II[2]*II[3]^3*II[6] + 
        3569544848593483232230909783773822320640000*II[1]*II[2]^2*II[3]^3*
         II[6] + 1608563517549096166086133994345882320896000*II[1]^2*II[3]^4*
         II[6] - 5574790323786991122439355341209600000*II[1]^15*II[4]*II[6] + 
        1254675088638877370513207225588121600000*II[1]^12*II[2]*II[4]*II[6] - 
        68443629709773020021199473611898880000000*II[1]^9*II[2]^2*II[4]*
         II[6] + 952054761566393813521358828542623744000000*II[1]^6*II[2]^3*
         II[4]*II[6] - 2367797035853266010373779611346534400000000*II[1]^3*
         II[2]^4*II[4]*II[6] + 235768408270810863854604425269346304000000*
         II[2]^5*II[4]*II[6] - 24700634130675126125601031837659955200000*
         II[1]^10*II[3]*II[4]*II[6] + 
        1471776829369859509262305476558968586240000*II[1]^7*II[2]*II[3]*II[4]*
         II[6] - 12806613815366993960361925150129520640000000*II[1]^4*II[2]^2*
         II[3]*II[4]*II[6] + 8498963583785288302641396311888756736000000*
         II[1]*II[2]^3*II[3]*II[4]*II[6] - 
        4618272346547675742323968140879121612800000*II[1]^5*II[3]^2*II[4]*
         II[6] + 22979622719663164373140675414451316326400000*II[1]^2*II[2]*
         II[3]^2*II[4]*II[6] - 2291610943907535331388415398130583142400000*
         II[3]^3*II[4]*II[6] + 197532763810222957682657671627407360000000*
         II[1]^8*II[4]^2*II[6] - 5497994814309120508195366954900389888000000*
         II[1]^5*II[2]*II[4]^2*II[6] + 
        13678432848216767089472642449144676352000000*II[1]^2*II[2]^2*II[4]^2*
         II[6] + 16438782703322437195744449040670392320000000*II[1]^3*II[3]*
         II[4]^2*II[6] - 8184364736090297638347617524207828992000000*II[2]*
         II[3]*II[4]^2*II[6] - 5853775707749323940909819085871497216000000*
         II[1]*II[4]^3*II[6] + 225925461842500943963987059408896000000*
         II[1]^13*II[5]*II[6] - 32020017702140337428243899918319616000000*
         II[1]^10*II[2]*II[5]*II[6] + 
        953941889374799131074344622977816985600000*II[1]^7*II[2]^2*II[5]*
         II[6] - 5533768834899211116932823268558110720000000*II[1]^4*II[2]^3*
         II[5]*II[6] + 2754309457221315525581238441028288512000000*II[1]*
         II[2]^4*II[5]*II[6] + 430182674656693959208803831395647488000000*
         II[1]^8*II[3]*II[5]*II[6] - 
        11973413979269078598440260171163762688000000*II[1]^5*II[2]*II[3]*
         II[5]*II[6] + 29788591241834526626722999268289478656000000*II[1]^2*
         II[2]^2*II[3]*II[5]*II[6] + 
        17900010784283933066956290784594722816000000*II[1]^3*II[3]^2*II[5]*
         II[6] - 8911864658750272028727736639473709056000000*II[2]*II[3]^2*
         II[5]*II[6] - 4284096936553970023170868156295125401600000*II[1]^6*
         II[4]*II[5]*II[6] + 42619377139130023533544145111704535040000000*
         II[1]^3*II[2]*II[4]*II[5]*II[6] - 
        10609414639634762547361628614081634304000000*II[2]^2*II[4]*II[5]*
         II[6] - 38244672215089024154736965124786167808000000*II[1]*II[3]*
         II[4]*II[5]*II[6] + 12450656303674496803203100849640263680000000*
         II[1]^4*II[5]^2*II[6] - 24788352932044275172399005793193109504000000*
         II[1]*II[2]*II[5]^2*II[6] - 3582148990411804163929493989647974400000*
         II[1]^11*II[6]^2 + 293310826969710872316836828157050880000000*
         II[1]^8*II[2]*II[6]^2 - 4081885290467888387348935658878953062400000*
         II[1]^5*II[2]^2*II[6]^2 + 
        6770178127827792473180699808810860544000000*II[1]^2*II[2]^3*II[6]^2 - 
        2453619969486953673472564488060178268160000*II[1]^6*II[3]*II[6]^2 + 
        24409283959568458207029036233064775680000000*II[1]^3*II[2]*II[3]*
         II[6]^2 - 6076301715932981205005416649518977024000000*II[2]^2*II[3]*
         II[6]^2 - 10951884689380269411047339400901554585600000*II[1]*II[3]^2*
         II[6]^2 + 13097443806058094635365578216768716800000000*II[1]^4*II[4]*
         II[6]^2 - 26076059727999149135210704977744912384000000*II[1]*II[2]*
         II[4]*II[6]^2 - 30465199520062461285039310759401268224000000*II[1]^2*
         II[5]*II[6]^2 + 4142890386908806189299692114583574056000000*
         II[6]^3 - 292137198205231984261768151040000*II[1]^20*II[7] + 
        163395986671163814197410198978560000*II[1]^17*II[2]*II[7] - 
        27410457318164184435823510290432000000*II[1]^14*II[2]^2*II[7] + 
        1646630393343436383049630980086169600000*II[1]^11*II[2]^3*II[7] - 
        33705918963034939385464291558686720000000*II[1]^8*II[2]^4*II[7] + 
        187625142589913248769839179544028774400000*II[1]^5*II[2]^5*II[7] - 
        155595064427099768782332255741463756800000*II[1]^2*II[2]^6*II[7] - 
        6604007856190254668723989921136640000*II[1]^15*II[3]*II[7] + 
        1486309845079808838157132231857930240000*II[1]^12*II[2]*II[3]*II[7] - 
        81079437275438366175593992946712576000000*II[1]^9*II[2]^2*II[3]*
         II[7] + 1127819129194269706945781032075017584640000*II[1]^6*II[2]^3*
         II[3]*II[7] - 2804929329445301199826756308849131520000000*II[1]^3*
         II[2]^4*II[3]*II[7] + 279294912900142440009930304753788518400000*
         II[2]^5*II[3]*II[7] - 14630388821257362475025994901975203840000*
         II[1]^10*II[3]^2*II[7] + 871745119561322395243070878543729655808000*
         II[1]^7*II[2]*II[3]^2*II[7] - 
        7585457591965555691394610521476431872000000*II[1]^4*II[2]^2*II[3]^2*
         II[7] + 5034002129432310835484135331428066918400000*II[1]*II[2]^3*
         II[3]^2*II[7] - 1823625983187651724060516751774570250240000*II[1]^5*
         II[3]^3*II[7] + 9074006194744759508089450261625603358720000*II[1]^2*
         II[2]*II[3]^3*II[7] - 678669461147660941896316945708360458240000*
         II[3]^4*II[7] + 245787106891413222631430902775808000000*II[1]^13*
         II[4]*II[7] - 34834967775217224787132080136912896000000*II[1]^10*
         II[2]*II[4]*II[7] + 1037804953104082924788388844585720217600000*
         II[1]^7*II[2]^2*II[4]*II[7] - 
        6020254105125570781420616871177093120000000*II[1]^4*II[2]^3*II[4]*
         II[7] + 2996446573945207621435525190687784960000000*II[1]*II[2]^4*
         II[4]*II[7] + 468000954035223893619718650775732224000000*II[1]^8*
         II[3]*II[4]*II[7] - 13026022059780945962643024927157911552000000*
         II[1]^5*II[2]*II[3]*II[4]*II[7] + 
        32407368777446186560635971220462501888000000*II[1]^2*II[2]^2*II[3]*
         II[4]*II[7] + 19473638313298270966904237566472552448000000*II[1]^3*
         II[3]^2*II[4]*II[7] - 9695325336091304621909281679762399232000000*
         II[2]*II[3]^2*II[4]*II[7] - 
        2330360479767835691538461524049264640000000*II[1]^6*II[4]^2*II[7] + 
        23183068038311190581582475423832473600000000*II[1]^3*II[2]*II[4]^2*
         II[7] - 5771055245322599769850312198779740160000000*II[2]^2*II[4]^2*
         II[7] - 20803420728456211138099108049644216320000000*II[1]*II[3]*
         II[4]^2*II[7] - 7409231395243045396209291566776320000000*II[1]^11*
         II[5]*II[7] + 606677099306508956691412358009978880000000*II[1]^8*
         II[2]*II[5]*II[7] - 8442873869628406244370320698312753152000000*
         II[1]^5*II[2]^2*II[5]*II[7] + 
        14003274431317342184136923518475108352000000*II[1]^2*II[2]^3*II[5]*
         II[7] - 5075008841081629267599543194836795392000000*II[1]^6*II[3]*
         II[5]*II[7] + 50487578845601382116656162474838261760000000*II[1]^3*
         II[2]*II[3]*II[5]*II[7] - 
        12568077059133370956894674129400680448000000*II[2]^2*II[3]*II[5]*
         II[7] - 22652616207607518644786693898849097728000000*II[1]*II[3]^2*
         II[5]*II[7] + 27090439364574363640888628739115499520000000*II[1]^4*
         II[4]*II[5]*II[7] - 53935097929791979188915928693997789184000000*
         II[1]*II[2]*II[4]*II[5]*II[7] - 
        31506744825920510853034643598317658624000000*II[1]^2*II[5]^2*II[7] + 
        165837917867691096087033698294169600000000*II[1]^9*II[6]*II[7] - 
        6920543819609883559133158045690154188800000*II[1]^6*II[2]*II[6]*
         II[7] + 34423601968423669361598847722857103360000000*II[1]^3*II[2]^2*
         II[6]*II[7] - 5712790948179099399186882801471332352000000*II[2]^3*
         II[6]*II[7] + 31030873555369741333705062869988556800000000*II[1]^4*
         II[3]*II[6]*II[7] - 61780210413519115372372265049644998656000000*
         II[1]*II[2]*II[3]*II[6]*II[7] - 
        66286918162882965105374407367174221824000000*II[1]^2*II[4]*II[6]*
         II[7] + 25707166000510996052009635182308482680000000*II[5]*II[6]*
         II[7] - 1257306540784321787301646042555141324800000*II[1]^7*
         II[7]^2 + 21880927364612480959806504107865169920000000*II[1]^4*II[2]*
         II[7]^2 - 21781607653953242554555655860226365440000000*II[1]*II[2]^2*
         II[7]^2 - 39262257135033829195409480655809491968000000*II[1]^2*II[3]*
         II[7]^2 + 13983568384807907522862366476335520520000000*II[4]*
         II[7]^2 + 23730495890519342745382645923840000*II[1]^18*II[8] - 
        9539659347988775783643823661383680000*II[1]^15*II[2]*II[8] + 
        1073479347275081324430568047079587840000*II[1]^12*II[2]^2*II[8] - 
        39038962892294521817533947385479168000000*II[1]^9*II[2]^3*II[8] + 
        407272673580167073264087020577100922880000*II[1]^6*II[2]^4*II[8] - 
        810318971116056738880003663003543142400000*II[1]^3*II[2]^5*II[8] + 
        67238005728908123214744416619095654400000*II[2]^6*II[8] + 
        298222312768782757222477595337031680000*II[1]^13*II[3]*II[8] - 
        42266467199212101499288736734390517760000*II[1]^10*II[2]*II[3]*
         II[8] + 1259203910914068674125782971657440198656000*II[1]^7*II[2]^2*
         II[3]*II[8] - 7304576669667199758168465085720166400000000*II[1]^4*
         II[2]^3*II[3]*II[8] + 3635688966322409610611251308853749350400000*
         II[1]*II[2]^4*II[3]*II[8] + 
        283920732933443541669935453168593797120000*II[1]^8*II[3]^2*II[8] - 
        7902455564166337081435223899470708080640000*II[1]^5*II[2]*II[3]^2*
         II[8] + 19660473312706959765421285363418160168960000*II[1]^2*II[2]^2*
         II[3]^2*II[8] + 7876006216368320280718826962847842959360000*II[1]^3*
         II[3]^3*II[8] - 3921220856957269685175496632495413329920000*II[2]*
         II[3]^3*II[8] - 8256001807027557425514378638131200000000*II[1]^11*
         II[4]*II[8] + 676011660011977826900677928033452032000000*II[1]^8*
         II[2]*II[4]*II[8] - 9407773940470606548771062472920530944000000*
         II[1]^5*II[2]^2*II[4]*II[8] + 
        15603648796447924283527203328730333184000000*II[1]^2*II[2]^3*II[4]*
         II[8] - 5655009998078315357511304592262955008000000*II[1]^6*II[3]*
         II[4]*II[8] + 56257588489780379945284657946295533568000000*II[1]^3*
         II[2]*II[3]*II[4]*II[8] - 
        14004428795501707479937137188386258944000000*II[2]^2*II[3]*II[4]*
         II[8] - 25241486789761149953713740004385316864000000*II[1]*II[3]^2*
         II[4]*II[8] + 15093245001950933116462912679449559040000000*II[1]^4*
         II[4]^2*II[8] - 30049554754251125562933601483845058560000000*II[1]*
         II[2]*II[4]^2*II[8] + 175665352023755666352722182331695104000000*
         II[1]^9*II[5]*II[8] - 7330650148970612836766495515187085312000000*
         II[1]^6*II[2]*II[5]*II[8] + 
        36463519174784201200292059059025674240000000*II[1]^3*II[2]^2*II[5]*
         II[8] - 6051326711433772724063213981848068096000000*II[2]^3*II[5]*
         II[8] + 32869740194157675726270977518631632896000000*II[1]^4*II[3]*
         II[5]*II[8] - 65441259963834157117750397072470695936000000*II[1]*
         II[2]*II[3]*II[5]*II[8] - 
        70215031892239960032309837770223095808000000*II[1]^2*II[4]*II[5]*
         II[8] + 13615276813734233224206749704439156292000000*II[5]^2*II[8] - 
        2575573401110725082487613944759551262720000*II[1]^7*II[6]*II[8] + 
        44822748191031481260112147188632420352000000*II[1]^4*II[2]*II[6]*
         II[8] - 44619293259464855710336188512531108659200000*II[1]*II[2]^2*
         II[6]*II[8] - 80428138868649144242754806516538244300800000*II[1]^2*
         II[3]*II[6]*II[8] + 28645127965686682609795023000374073312000000*
         II[4]*II[6]*II[8] + 22795304747971430440732699775535523430400000*
         II[1]^5*II[7]*II[8] - 113425024375360639685841189023912575795200000*
         II[1]^2*II[2]*II[7]*II[8] + 
        33933462575362896786394817968421766249600000*II[3]*II[7]*II[8] - 
        49225011042627412009576067649211700428800000*II[1]^3*II[8]^2 + 
        24507622682560954487267979604098085929600000*II[2]*II[8]^2 - 
        1585122967687034222445481426944000000*II[1]^16*II[9] + 
        438578496901617837231362940076032000000*II[1]^13*II[2]*II[9] - 
        31078953320089104915187306900488192000000*II[1]^10*II[2]^2*II[9] + 
        617264979206113803895174955078044876800000*II[1]^7*II[2]^3*II[9] - 
        2685529036948110672400598223399813120000000*II[1]^4*II[2]^4*II[9] + 
        1069326416982323516958518073009537024000000*II[1]*II[2]^5*II[9] - 
        10198602486774025302142180267130880000000*II[1]^11*II[3]*II[9] + 
        835073693228571972497077722209058816000000*II[1]^8*II[2]*II[3]*
         II[9] - 11621371085742928567181156386018689024000000*II[1]^5*II[2]^2*
         II[3]*II[9] + 19275098483080111322123478972359737344000000*II[1]^2*
         II[2]^3*II[3]*II[9] - 3492801471841573098544666410466344960000000*
         II[1]^6*II[3]^2*II[9] + 34747340292259709074252524436213481472000000*
         II[1]^3*II[2]*II[3]^2*II[9] - 
        8649795122463954517442346719591138304000000*II[2]^2*II[3]^2*II[9] - 
        10393554610352635532569538629812458496000000*II[1]*II[3]^3*II[9] + 
        199284236356779045442832347402076160000000*II[1]^9*II[4]*II[9] - 
        8316284010092600357110326192812851200000000*II[1]^6*II[2]*II[4]*
         II[9] + 41366177701688037122630691323911372800000000*II[1]^3*II[2]^2*
         II[4]*II[9] - 6864950507746910984434772887592448000000000*II[2]^3*
         II[4]*II[9] + 37289201594748960787869368162145853440000000*II[1]^4*
         II[3]*II[4]*II[9] - 74240085315573996504634270668842496000000000*
         II[1]*II[2]*II[3]*II[4]*II[9] - 
        39827854547391276335646803523473556480000000*II[1]^2*II[4]^2*II[9] - 
        2777579173142740210486862976364353945600000*II[1]^7*II[5]*II[9] + 
        48338257947860316586912906087644180480000000*II[1]^4*II[2]*II[5]*
         II[9] - 48118845707758553966151418801093045248000000*II[1]*II[2]^2*
         II[5]*II[9] - 86736228270281642357636268575950760448000000*II[1]^2*
         II[3]*II[5]*II[9] + 30891804683068106011463498979118308900000000*
         II[4]*II[5]*II[9] + 23770504963347453264992611175368077312000000*
         II[1]^5*II[6]*II[9] - 118277431855657653551705738041620519936000000*
         II[1]^2*II[2]*II[6]*II[9] + 
        35385161511628582574870839311619905708000000*II[3]*II[6]*II[9] - 
        100231922942041791805593893211116229120000000*II[1]^3*II[7]*II[9] + 
        49902399128112520755898379313087561540000000*II[2]*II[7]*II[9] + 
        129919383968750187661108212982368319980000000*II[1]*II[8]*II[9] + 
        84386941148180795579137077018624000000*II[1]^14*II[10] - 
        15208828256933493385058114108129280000000*II[1]^11*II[2]*II[10] + 
        622652226970570562703865804648611840000000*II[1]^8*II[2]^2*II[10] - 
        5776761400081826675384968815903768576000000*II[1]^5*II[2]^3*II[10] + 
        7185938665142016590375167115068588032000000*II[1]^2*II[2]^4*II[10] + 
        249629900696085744433802249208594432000000*II[1]^9*II[3]*II[10] - 
        10417243565433944658669886510375108608000000*II[1]^6*II[2]*II[3]*
         II[10] + 51816589932924315527303133588365475840000000*II[1]^3*
         II[2]^2*II[3]*II[10] - 8599254666748526688798788187526139904000000*
         II[2]^3*II[3]*II[10] + 23354820798407629381539281717718257664000000*
         II[1]^4*II[3]^2*II[10] - 
        46497743207061109736366824820047890432000000*II[1]*II[2]*II[3]^2*
         II[10] - 3195260364126390489039477458752870809600000*II[1]^7*II[4]*
         II[10] + 55607169748130601099889308891203911680000000*II[1]^4*II[2]*
         II[4]*II[10] - 55354762727861061208399892047582138368000000*II[1]*
         II[2]^2*II[4]*II[10] - 99779270930783662060165857378306029568000000*
         II[1]^2*II[3]*II[4]*II[10] + 
        17768594508105987302225362939767922200000000*II[4]^2*II[10] + 
        25994645845895971849933882158475014144000000*II[1]^5*II[5]*II[10] - 
        129344326190205250163287067249853975552000000*II[1]^2*II[2]*II[5]*
         II[10] + 38696053834978023829719235948661290716000000*II[3]*II[5]*
         II[10] - 105986865911524123770249534863385891840000000*II[1]^3*II[6]*
         II[10] + 52767608651783535380210007445808470440000000*II[2]*II[6]*
         II[10] + 134127299242318036979728525253486854500000000*II[1]*II[7]*
         II[10] - 3450243197194502611369877634967142400000*II[1]^12*II[11] + 
        376432783606954564800273334358507520000000*II[1]^9*II[2]*II[11] - 
        7854359279038465861551465040779332812800000*II[1]^6*II[2]^2*II[11] + 
        26045568232936784555220354672615260160000000*II[1]^3*II[2]^3*II[11] - 
        3241798839189714320129388955060417536000000*II[2]^4*II[11] - 
        4047331510103038817351029037661038837760000*II[1]^7*II[3]*II[11] + 
        70435763894740026520004490254060789760000000*II[1]^4*II[2]*II[3]*
         II[11] - 70116041294390645014811480217771780096000000*II[1]*II[2]^2*
         II[3]*II[11] - 63193547315218756632849186405659717529600000*II[1]^2*
         II[3]^2*II[11] + 30238670231871363748837652290663145472000000*
         II[1]^5*II[4]*II[11] - 150461768473445303683864392014928746496000000*
         II[1]^2*II[2]*II[4]*II[11] + 
        45013777126966066131238757048752262328000000*II[3]*II[4]*II[11] - 
        117202407426099740428226450610135713280000000*II[1]^3*II[5]*II[11] + 
        58351482612149506668121456624585324140000000*II[2]*II[5]*II[11] + 
        143417501802979957716319332847501546716000000*II[1]*II[6]*II[11] + 
        103366661002905954593350274254110720000000*II[1]^10*II[12] - 
        6159062739450073263693009418248781824000000*II[1]^7*II[2]*II[12] + 
        53592880476951372154968158419466035200000000*II[1]^4*II[2]^2*II[12] - 
        35566310000080524804369667193830993920000000*II[1]*II[2]^3*II[12] + 
        38652919276324633150449459886286561280000000*II[1]^5*II[3]*II[12] - 
        192329418989644765458764220517222471680000000*II[1]^2*II[2]*II[3]*
         II[12] + 28769677745404804125712498689639954300000000*II[3]^2*
         II[12] - 137585436271388983209648330338394470400000000*II[1]^3*II[4]*
         II[12] + 68499566884420862829293195743172770800000000*II[2]*II[4]*
         II[12] + 160045618056521682419809896654289156500000000*II[1]*II[5]*
         II[12] - 2129402912169960215562723991112687616000000*II[1]^8*
         II[13] + 59268381055397225999829151085969805312000000*II[1]^5*II[2]*
         II[13] - 147453502950412812599358138094355655168000000*II[1]^2*
         II[2]^2*II[13] - 177210072955822342853040686280507953664000000*
         II[1]^3*II[3]*II[13] + 88227450837537718598369593397945610948000000*
         II[2]*II[3]*II[13] + 189311103674464614626768262731042089500000000*
         II[1]*II[4]*II[13] + 27489620928120034834098555796949760000000000*
         II[1]^6*II[14] - 273474332336642415504739080945517440000000000*
         II[1]^3*II[2]*II[14] + 68077076810370815982463371784008427500000000*
         II[2]^2*II[14] + 245403311372598679555013027927950792500000000*II[1]*
         II[3]*II[14] - 191267839702766215275798418243616880000000000*II[1]^4*
         II[15] + 380800386505003301582360762128168687500000000*II[1]*II[2]*
         II[15] + 535106487426499069813430796523699523250000000*II[1]^2*
         II[16] - 250644868323728501186145622229760381357421875*II[17])/
       6972078301255261708231867629568, 
      (-3*(4611686018427387904*II[1]^34 - 8623852854459215380480*II[1]^31*
          II[2] + 8237396448418761791242240*II[1]^28*II[2]^2 - 
         4192895361336682242637824000*II[1]^25*II[2]^3 + 
         1161607166448985192808841216000*II[1]^22*II[2]^4 - 
         174887366897670243457727201280000*II[1]^19*II[2]^5 + 
         13908710696891061347021456670720000*II[1]^16*II[2]^6 - 
         550277690142418153719691518935040000*II[1]^13*II[2]^7 + 
         9754990426871633266594654715904000000*II[1]^10*II[2]^8 - 
         64612407473893835105737108902379520000*II[1]^7*II[2]^9 + 
         112482553647354656388081092919296000000*II[1]^4*II[2]^10 - 
         20363711625473494703904363905024000000*II[1]*II[2]^11 + 
         1052649039047427977379840*II[1]^29*II[3] - 
         1768647757294500394743889920*II[1]^26*II[2]*II[3] + 
         1101069085603073801572476518400*II[1]^23*II[2]^2*II[3] - 
         316735805397581829395888209920000*II[1]^20*II[2]^3*II[3] + 
         44372862396401954848445609017344000*II[1]^17*II[2]^4*II[3] - 
         2981102562217621200358292072693760000*II[1]^14*II[2]^5*II[3] + 
         89614000069843630812792470529638400000*II[1]^11*II[2]^6*II[3] - 
         1048793617253954703916852630882615296000*II[1]^8*II[2]^7*II[3] + 
         3650304290109173536961551371432099840000*II[1]^5*II[2]^8*II[3] - 
         2018699711324432948734267110300057600000*II[1]^2*II[2]^9*II[3] + 
         83466115111763672299890278400*II[1]^24*II[3]^2 - 
         82011701488283573056515027763200*II[1]^21*II[2]*II[3]^2 + 
         26752199084214101625959965576396800*II[1]^18*II[2]^2*II[3]^2 - 
         3589980748758104855900073523937280000*II[1]^15*II[2]^3*II[3]^2 + 
         202176158552096468758138024234057728000*II[1]^12*II[2]^4*II[3]^2 - 
         4414307548020177458413854714903920640000*II[1]^9*II[2]^5*II[3]^2 + 
         30715271353734630127242757357587922944000*II[1]^6*II[2]^6*II[3]^2 - 
         43665720592359713897195342144691240960000*II[1]^3*II[2]^7*II[3]^2 + 
         2718121612631918801895140971511808000000*II[2]^8*II[3]^2 + 
         1698694946977345470732566318284800*II[1]^19*II[3]^3 - 
         810886018159877419666811868571238400*II[1]^16*II[2]*II[3]^3 + 
         112303237272462145177234046940767846400*II[1]^13*II[2]^2*II[3]^3 - 
         5309314292884804738049121400022630400000*II[1]^10*II[2]^3*II[3]^3 + 
         79127366224669403099743707354198599270400*II[1]^7*II[2]^4*II[3]^3 - 
         275508629104426671996507052545744568320000*II[1]^4*II[2]^5*II[3]^3 + 
         91443719377570669475256555406696120320000*II[1]*II[2]^6*II[3]^3 + 
         7242602300970180730509179375478374400*II[1]^14*II[3]^4 - 
         1306422605591313758782488980183266099200*II[1]^11*II[2]*II[3]^4 + 
         53516250367554373225102981391221354659840*II[1]^8*II[2]^2*II[3]^4 - 
         496711597599678401538743139838784962560000*II[1]^5*II[2]^3*II[3]^4 + 
         618067376490771285233450271125601779712000*II[1]^2*II[2]^4*II[3]^4 + 
         4290365840959904687044627564011234263040*II[1]^9*II[3]^5 - 
         179122491418172808566800193910155111301120*II[1]^6*II[2]*II[3]^5 + 
         891275220862852378016131248886811417640960*II[1]^3*II[2]^2*II[3]^5 - 
         147949439441088356183373042351607382016000*II[2]^3*II[3]^5 + 
         133892182471478789209913134944105120399360*II[1]^4*II[3]^6 - 
         266643102515772397161115004976630784327680*II[1]*II[2]*II[3]^6 - 
         143094478745509740675072000*II[1]^27*II[4] + 
         198811891407042595950428160000*II[1]^24*II[2]*II[4] - 
         97650645978072277160967536640000*II[1]^21*II[2]^2*II[4] + 
         21233744352393609859378383421440000*II[1]^18*II[2]^3*II[4] - 
         2136990191182847676797315501260800000*II[1]^15*II[2]^4*II[4] + 
         96276824229818067685335566490009600000*II[1]^12*II[2]^5*II[4] - 
         1751736299841830822438795565072384000000*II[1]^9*II[2]^6*II[4] + 
         10447473209576638734521785850108313600000*II[1]^6*II[2]^7*II[4] - 
         12995834340319817069396740842455040000000*II[1]^3*II[2]^8*II[4] + 
         719082997833508262335512670371840000000*II[2]^9*II[4] - 
         16105546803474700056039260160000*II[1]^22*II[3]*II[4] + 
         12134800573020795792019276431360000*II[1]^19*II[2]*II[3]*II[4] - 
         2896177342950213346400004829347840000*II[1]^16*II[2]^2*II[3]*II[4] + 
         267396671672964679042771762450268160000*II[1]^13*II[2]^3*II[3]*
          II[4] - 9481087091639202404285108369070489600000*II[1]^10*II[2]^4*
          II[3]*II[4] + 113040356086238125032835236821509079040000*II[1]^7*
          II[2]^5*II[3]*II[4] - 327988865869568650502615979257757696000000*
          II[1]^4*II[2]^6*II[3]*II[4] + 
         93310383966806524557085617734811648000000*II[1]*II[2]^7*II[3]*
          II[4] - 307972155441556945123461342167040000*II[1]^17*II[3]^2*
          II[4] + 103469390093711094811823658982440960000*II[1]^14*II[2]*
          II[3]^2*II[4] - 9331782684523154352946055249280368640000*II[1]^11*
          II[2]^2*II[3]^2*II[4] + 254842547919147468199237541358313930752000*
          II[1]^8*II[2]^3*II[3]^2*II[4] - 
         1773984731254009243017533642315818598400000*II[1]^5*II[2]^4*II[3]^2*
          II[4] + 1765916703119297058606143069336528486400000*II[1]^2*II[2]^5*
          II[3]^2*II[4] - 935684224875452627201501739299635200000*II[1]^12*
          II[3]^3*II[4] + 102153070586039857147190298069549711360000*II[1]^9*
          II[2]*II[3]^3*II[4] - 2132430765784929753657683257806437744640000*
          II[1]^6*II[2]^2*II[3]^3*II[4] + 
         7073657591199542639517522328839656570880000*II[1]^3*II[2]^3*II[3]^3*
          II[4] - 880655281871998395731348656827216691200000*II[2]^4*II[3]^3*
          II[4] - 274672223425923332819084421271891476480000*II[1]^7*II[3]^4*
          II[4] + 4781897807196213558303166440804093788160000*II[1]^4*II[2]*
          II[3]^4*II[4] - 4761507313322818130325883065664984842240000*II[1]*
          II[2]^2*II[3]^4*II[4] - 1716421749294022898907394180726369026048000*
          II[1]^2*II[3]^5*II[4] + 654087418901866283513161973760000*II[1]^20*
          II[4]^2 - 366657391947346027986768887808000000*II[1]^17*II[2]*
          II[4]^2 + 61591117030747712565461492170752000000*II[1]^14*II[2]^2*
          II[4]^2 - 3703165496543573082202267730313216000000*II[1]^11*II[2]^3*
          II[4]^2 + 75846973270759937814125800716867993600000*II[1]^8*II[2]^4*
          II[4]^2 - 422380844151193218135778494976622592000000*II[1]^5*
          II[2]^5*II[4]^2 + 350382272695241367863975015526432768000000*
          II[1]^2*II[2]^6*II[4]^2 + 14833809022909095641798346654351360000*
          II[1]^15*II[3]*II[4]^2 - 3341810423824768942180815297576960000000*
          II[1]^12*II[2]*II[3]*II[4]^2 + 
         182418900306881709798617840149856256000000*II[1]^9*II[2]^2*II[3]*
          II[4]^2 - 2538632175498325942329186708029964288000000*II[1]^6*
          II[2]^3*II[3]*II[4]^2 + 6315805804833324872666913140165836800000000*
          II[1]^3*II[2]^4*II[3]*II[4]^2 - 
         629042250495753902853995183917498368000000*II[2]^5*II[3]*II[4]^2 + 
         32910424039984394587531010494546575360000*II[1]^10*II[3]^2*II[4]^2 - 
         1961965725220068728345759186147082240000000*II[1]^7*II[2]*II[3]^2*
          II[4]^2 + 17078328940169900892288810614560653312000000*II[1]^4*
          II[2]^2*II[3]^2*II[4]^2 - 
         11336977932572619798484261860985798656000000*II[1]*II[2]^3*II[3]^2*
          II[4]^2 + 4105365533383821929407412475763265372160000*II[1]^5*
          II[3]^3*II[4]^2 - 20433705042265947691293586651273101312000000*
          II[1]^2*II[2]*II[3]^3*II[4]^2 + 
         1528538413799031499787532574852647567360000*II[3]^4*II[4]^2 - 
         184157579334183278506182864116121600000*II[1]^13*II[4]^3 + 
         26119834152168831266662252736937984000000*II[1]^10*II[2]*II[4]^3 - 
         778566317482566841277378651107413196800000*II[1]^7*II[2]^2*II[4]^3 + 
         4518108985604849498946991300364206080000000*II[1]^4*II[2]^3*
          II[4]^3 - 2249411484160174646623838095202844672000000*II[1]*II[2]^4*
          II[4]^3 - 351044109094443681135578067983652618240000*II[1]^8*II[3]*
          II[4]^3 + 9774759620130638713854465149358833664000000*II[1]^5*II[2]*
          II[3]*II[4]^3 - 24325974094043612839314096224162021376000000*
          II[1]^2*II[2]^2*II[3]*II[4]^3 - 
         14616195041383654797568221230921180774400000*II[1]^3*II[3]^2*
          II[4]^3 + 7278785888234477196919709010071273472000000*II[2]*II[3]^2*
          II[4]^3 + 874247330020315533483559273820061696000000*II[1]^6*
          II[4]^4 - 8700170545893178163475457872671932416000000*II[1]^3*II[2]*
          II[4]^4 + 2166314738313640129669744078868029440000000*II[2]^2*
          II[4]^4 + 7808512486902798861349536985638395904000000*II[1]*II[3]*
          II[4]^4 + 18799931485683501617066803200*II[1]^25*II[5] - 
         20882878440063207762139545600000*II[1]^22*II[2]*II[5] + 
         7866065323360505637833696870400000*II[1]^19*II[2]^2*II[5] - 
         1251507975271334711474898390220800000*II[1]^16*II[2]^3*II[5] + 
         86659098374350740140272124323430400000*II[1]^13*II[2]^4*II[5] - 
         2458105569088782321274390341432115200000*II[1]^10*II[2]^5*II[5] + 
         24422582304782053871154948987892531200000*II[1]^7*II[2]^6*II[5] - 
         60739137373462024582244704966410240000000*II[1]^4*II[2]^7*II[5] + 
         15119815531604635472757231222521856000000*II[1]*II[2]^8*II[5] + 
         1424474762982750930280900460544000*II[1]^20*II[3]*II[5] - 
         798502170447776899371776134348800000*II[1]^17*II[2]*II[3]*II[5] + 
         134132036298141955904236644256972800000*II[1]^14*II[2]^2*II[3]*
          II[5] - 8064678835306771567963530103200153600000*II[1]^11*II[2]^3*
          II[3]*II[5] + 165177925084579260324527088055206543360000*II[1]^8*
          II[2]^4*II[3]*II[5] - 919851822831544960077966954590738841600000*
          II[1]^5*II[2]^5*II[3]*II[5] + 
         763054820600547012823562850958049280000000*II[1]^2*II[2]^6*II[3]*
          II[5] + 16152409510479592218747073663598592000*II[1]^15*II[3]^2*
          II[5] - 3638864237603545108319784482635776000000*II[1]^12*II[2]*
          II[3]^2*II[5] + 198634018134037669816833468922016563200000*II[1]^9*
          II[2]^2*II[3]^2*II[5] - 2764289110009735600560547501760210534400000*
          II[1]^6*II[2]^3*II[3]^2*II[5] + 
         6877211760545271386121731216090175897600000*II[1]^3*II[2]^4*II[3]^2*
          II[5] - 684957173510377645733797917392122675200000*II[2]^5*II[3]^2*
          II[5] + 23890545197089705570528524603047804928000*II[1]^10*II[3]^3*
          II[5] - 1424242242355107049163079405276443443200000*II[1]^7*II[2]*
          II[3]^3*II[5] + 12397603875317104226426773867033893273600000*
          II[1]^4*II[2]^2*II[3]^3*II[5] - 
         8229806997173135460855777057719530291200000*II[1]*II[2]^3*II[3]^3*
          II[5] + 2235143912312082604836774790782885298176000*II[1]^5*II[3]^4*
          II[5] - 11125018453121116738024292242782201446400000*II[1]^2*II[2]*
          II[3]^4*II[5] + 665763449560843997406257225567206730956800*II[3]^5*
          II[5] - 95521253386656295564528299540480000*II[1]^18*II[4]*II[5] + 
         38459757966535308053353466953728000000*II[1]^15*II[2]*II[4]*II[5] - 
         4332087430687931437151897261388595200000*II[1]^12*II[2]^2*II[4]*
          II[5] + 157648400495214838133263803246182400000000*II[1]^9*II[2]^3*
          II[4]*II[5] - 1645425910978821409369470737503695667200000*II[1]^6*
          II[2]^4*II[4]*II[5] + 3274883627400092227902275302490898432000000*
          II[1]^3*II[2]^5*II[4]*II[5] - 
         271809600321060085671229147962015744000000*II[2]^6*II[4]*II[5] - 
         1203164500338838747343848339113246720000*II[1]^13*II[3]*II[4]*
          II[5] + 170649693711671664015221375241289728000000*II[1]^10*II[2]*
          II[3]*II[4]*II[5] - 5086634933556435728243668688102416711680000*
          II[1]^7*II[2]^2*II[3]*II[4]*II[5] + 
         29518317172144890326320401315098787840000000*II[1]^4*II[2]^3*II[3]*
          II[4]*II[5] - 14696156463916438348150744047549284352000000*II[1]*
          II[2]^4*II[3]*II[4]*II[5] - 
         1146744538219677856370191139577878544384000*II[1]^8*II[3]^2*II[4]*
          II[5] + 31930888022907945992915661494449864704000000*II[1]^5*II[2]*
          II[3]^2*II[4]*II[5] - 79464857835717523274774274147808169164800000*
          II[1]^2*II[2]^2*II[3]^2*II[4]*II[5] - 
         31830829070995789647578349978666687528960000*II[1]^3*II[3]^3*II[4]*
          II[5] + 15851579395768683704141737168818708480000000*II[2]*II[3]^3*
          II[4]*II[5] + 16663111476700146911933613232619520000000*II[1]^11*
          II[4]^2*II[5] - 1365189227845884779785268852472938496000000*II[1]^8*
          II[2]*II[4]^2*II[5] + 19006636884127674292717416287818481664000000*
          II[1]^5*II[2]^2*II[4]^2*II[5] - 
         31533849111803833911461185357282934784000000*II[1]^2*II[2]^3*II[4]^2*
          II[5] + 11423501298420316119518335443713654784000000*II[1]^6*II[3]*
          II[4]^2*II[5] - 113682244061042715145345009755889729536000000*
          II[1]^3*II[2]*II[3]*II[4]^2*II[5] + 
         28306514814962505052672809687120961536000000*II[2]^2*II[3]*II[4]^2*
          II[5] + 51015619634733463042969115295450894336000000*II[1]*II[3]^2*
          II[4]^2*II[5] - 20331030623676962961464675986422988800000000*
          II[1]^4*II[4]^3*II[5] + 
         40488784538187776413945550359252746240000000*II[1]*II[2]*II[4]^3*
          II[5] + 2815353815294469688112117396275200000*II[1]^16*II[5]^2 - 
         779852522125802829535672921384550400000*II[1]^13*II[2]*II[5]^2 + 
         55304139178657816717377501212442624000000*II[1]^10*II[2]^2*II[5]^2 - 
         1098976763735862341386832914404291379200000*II[1]^7*II[2]^3*
          II[5]^2 + 4783096118530914922919635247445442560000000*II[1]^4*
          II[2]^4*II[5]^2 - 1905066943393881018612039607837753344000000*II[1]*
          II[2]^5*II[5]^2 + 18144291534388396835696067008161382400000*
          II[1]^11*II[3]*II[5]^2 - 
         1486539975127333910917335171735182376960000*II[1]^8*II[2]*II[3]*
          II[5]^2 + 20696120065495438809529507826641403904000000*II[1]^5*
          II[2]^2*II[3]*II[5]^2 - 
         34336861917844722308264141769956032512000000*II[1]^2*II[2]^3*II[3]*
          II[5]^2 + 6219463374438490426491913835169880473600000*II[1]^6*
          II[3]^2*II[5]^2 - 61893674713742358053065533202486679961600000*
          II[1]^3*II[2]*II[3]^2*II[5]^2 + 
         15411325950284785169402306825701051392000000*II[2]^2*II[3]^2*
          II[5]^2 + 18516782175117713791960319539033852108800000*II[1]*
          II[3]^3*II[5]^2 - 354691875608378853951633819579187200000000*
          II[1]^9*II[4]*II[5]^2 + 
         14808384953026520119056107471998550016000000*II[1]^6*II[2]*II[4]*
          II[5]^2 - 73683409293639399430874893918070734848000000*II[1]^3*
          II[2]^2*II[4]*II[5]^2 + 
         12231264408331065813286266125815418880000000*II[2]^3*II[4]*II[5]^2 - 
         66414710969257976303361227633540505600000000*II[1]^4*II[3]*II[4]*
          II[5]^2 + 132263375201614663477268816999285673984000000*II[1]*II[2]*
          II[3]*II[4]*II[5]^2 + 70949929247243213722412051836685159424000000*
          II[1]^2*II[4]^2*II[5]^2 + 
         1648407632780805987250933016506859520000000*II[1]^7*II[5]^3 - 
         28697923934020333651317089740425768960000000*II[1]^4*II[2]*II[5]^3 + 
         28575563166944975520348494773775477760000000*II[1]*II[2]^2*II[5]^3 + 
         51504398816098770872772990565952309760000000*II[1]^2*II[3]*II[5]^3 - 
         18346648180479226981882317781102482660000000*II[4]*II[5]^3 - 
         2249582710730082636678561792000*II[1]^23*II[6] + 
         1942752607348292038589279109120000*II[1]^20*II[2]*II[6] - 
         544472664820071703651235785605120000*II[1]^17*II[2]^2*II[6] + 
         60971456424785141191677881352192000000*II[1]^14*II[2]^3*II[6] - 
         2749383053315932165993241817749913600000*II[1]^11*II[2]^4*II[6] + 
         45049131655335757539354048550844497920000*II[1]^8*II[2]^5*II[6] - 
         209059039420094896592555755541259878400000*II[1]^5*II[2]^6*II[6] + 
         148647903693864397274707208182746316800000*II[1]^2*II[2]^7*II[6] - 
         109416049167897141484796277424128000*II[1]^18*II[3]*II[6] + 
         44054033416608614281076862269521920000*II[1]^15*II[2]*II[3]*II[6] - 
         4962215528864470934756018388184596480000*II[1]^12*II[2]^2*II[3]*
          II[6] + 180579183556048581619205941468594176000000*II[1]^9*II[2]^3*
          II[3]*II[6] - 1884761143603864444882393051922316656640000*II[1]^6*
          II[2]^4*II[3]*II[6] + 3751230922018869183080717327056817356800000*
          II[1]^3*II[2]^5*II[3]*II[6] - 
         311345569382156361486439256236149964800000*II[2]^6*II[3]*II[6] - 
         689086184400141199128268824417140736000*II[1]^13*II[3]^2*II[6] + 
         97735803355122622967399057234350571520000*II[1]^10*II[2]*II[3]^2*
          II[6] - 2913255579906559423697885781697354530816000*II[1]^7*II[2]^2*
          II[3]^2*II[6] + 16905948420808164347364687413863514112000000*
          II[1]^4*II[2]^3*II[3]^2*II[6] - 
         8416890476027953656331062062254089830400000*II[1]*II[2]^4*II[3]^2*
          II[6] - 437848099905550339514234941325720734924800*II[1]^8*II[3]^3*
          II[6] + 12191796295843283013637971328972326174720000*II[1]^5*II[2]*
          II[3]^3*II[6] - 30341131213044607473962733162077489725440000*
          II[1]^2*II[2]^2*II[3]^3*II[6] - 
         9115193266111544941154759301293333151744000*II[1]^3*II[3]^4*II[6] + 
         4539316289252709916379188479115099422720000*II[2]*II[3]^4*II[6] + 
         5923214719023678067591815050035200000*II[1]^16*II[4]*II[6] - 
         1640728962066224253748040218076774400000*II[1]^13*II[2]*II[4]*
          II[6] + 116354170506614134036039105140228096000000*II[1]^10*II[2]^2*
          II[4]*II[6] - 2312132992375527832837585726460657664000000*II[1]^7*
          II[2]^3*II[4]*II[6] + 10063137402376380544088563348222771200000000*
          II[1]^4*II[2]^4*II[4]*II[6] - 
         4008062940603784685528275229578887168000000*II[1]*II[2]^5*II[4]*
          II[6] + 38173707292861558557747049203656294400000*II[1]^11*II[3]*
          II[4]*II[6] - 3127525762410951457182399137687808245760000*II[1]^8*
          II[2]*II[3]*II[4]*II[6] + 
         43542486972247779465230545510440370176000000*II[1]^5*II[2]^2*II[3]*
          II[4]*II[6] - 72241190462174950572451868651054432256000000*II[1]^2*
          II[2]^3*II[3]*II[4]*II[6] + 
         13085104981885081269917909732490844569600000*II[1]^6*II[3]^2*II[4]*
          II[6] - 130217862078091264781130494015224125849600000*II[1]^3*II[2]*
          II[3]^2*II[4]*II[6] + 32423828740683165297820460503718535168000000*
          II[2]^2*II[3]^2*II[4]*II[6] + 
         38957386046428100633603061768219913420800000*II[1]*II[3]^3*II[4]*
          II[6] - 373117442752643364511686713073991680000000*II[1]^9*II[4]^2*
          II[6] + 15577651973875841439886873038884438016000000*II[1]^6*II[2]*
          II[4]^2*II[6] - 77511119473228346840344973878486499328000000*
          II[1]^3*II[2]^2*II[4]^2*II[6] + 
         12866654815056959824781483663029616640000000*II[2]^3*II[4]^2*II[6] - 
         69864826489120358081913908422849167360000000*II[1]^4*II[3]*II[4]^2*
          II[6] + 139134200513535059851909497911533092864000000*II[1]*II[2]*
          II[3]*II[4]^2*II[6] + 49757093515869253497733462229907726336000000*
          II[1]^2*II[4]^3*II[6] - 274338060808751146241984286425088000000*
          II[1]^14*II[5]*II[6] + 49485481903307794207286027146493952000000*
          II[1]^11*II[2]*II[5]*II[6] - 
         2027126514921448153532982323827861094400000*II[1]^8*II[2]^2*II[5]*
          II[6] + 18814814038657317797571599113097576448000000*II[1]^5*
          II[2]^3*II[5]*II[6] - 23411630386381181967440526748740452352000000*
          II[1]^2*II[2]^4*II[5]*II[6] - 
         812567274351533034061073903747334144000000*II[1]^9*II[3]*II[5]*
          II[6] + 33924672941262389362247403818297327616000000*II[1]^6*II[2]*
          II[3]*II[5]*II[6] - 168802017037062317551430329186973712384000000*
          II[1]^3*II[2]^2*II[3]*II[5]*II[6] + 
         28020717169183195838068063393597612032000000*II[2]^3*II[3]*II[5]*
          II[6] - 76075045833206715534564235834527571968000000*II[1]^4*
          II[3]^2*II[5]*II[6] + 151501699198754624488371522871053053952000000*
          II[1]*II[2]*II[3]^2*II[5]*II[6] + 
         10404235417345355770557822665288161689600000*II[1]^7*II[4]*II[5]*
          II[6] - 181132352841302600017562616724744273920000000*II[1]^4*II[2]*
          II[4]*II[5]*II[6] + 180360048873790963305147686439387783168000000*
          II[1]*II[2]^2*II[4]*II[5]*II[6] + 
         325079713828256705315264203560682426368000000*II[1]^2*II[3]*II[4]*
          II[5]*II[6] - 57899162635976902037830648634790691920000000*II[4]^2*
          II[5]*II[6] - 42332231432493289130890542888776896512000000*II[1]^5*
          II[5]^2*II[6] + 210700999922376338965391549242141430784000000*
          II[1]^2*II[2]*II[5]^2*II[6] - 
         63045759726078002266164123540292332228000000*II[3]*II[5]^2*II[6] + 
         5074711069750055898900116485334630400000*II[1]^12*II[6]^2 - 
         554031562053898314376247342074429440000000*II[1]^9*II[2]*II[6]^2 + 
         11565341656325683764155317700157033676800000*II[1]^6*II[2]^2*
          II[6]^2 - 38364342724357490681357298916594876416000000*II[1]^3*
          II[2]^3*II[6]^2 + 4776279909120538588231302540331247616000000*
          II[2]^4*II[6]^2 + 5958791354468316064147656613860432936960000*
          II[1]^7*II[3]*II[6]^2 - 
         103739456828165947379873403990525296640000000*II[1]^4*II[2]*II[3]*
          II[6]^2 + 103297129170860680485092083041822609408000000*II[1]*
          II[2]^2*II[3]*II[6]^2 + 
         93091019859732289993902384907663213977600000*II[1]^2*II[3]^2*
          II[6]^2 - 44531308940597521760242965937013637120000000*II[1]^5*
          II[4]*II[6]^2 + 221646507687992767649290992310831755264000000*
          II[1]^2*II[2]*II[4]*II[6]^2 - 
         66320864353074300415598400255064577520000000*II[3]*II[4]*II[6]^2 + 
         172636130613687280615222760969940519936000000*II[1]^3*II[5]*
          II[6]^2 - 85971869763959992376542071888075841560000000*II[2]*II[5]*
          II[6]^2 - 70429136577449705218094765947920758952000000*II[1]*
          II[6]^3 + 236492017594711606307145646080000*II[1]^21*II[7] - 
         154318431856099157853109632368640000*II[1]^18*II[2]*II[7] + 
         31065184960586075693933311662489600000*II[1]^15*II[2]^2*II[7] - 
         2332726390569868209320310555122073600000*II[1]^12*II[2]^3*II[7] + 
         63666735819065996616988106277519360000000*II[1]^9*II[2]^4*II[7] - 
         531604570671420871514544342041414860800000*II[1]^6*II[2]^5*II[7] + 
         881705365086898689766549449201627955200000*II[1]^3*II[2]^6*II[7] - 
         62725580892639976115670950588055552000000*II[2]^7*II[7] + 
         7016758347202145585519239291207680000*II[1]^16*II[3]*II[7] - 
         1943635951258211557590095995506524160000*II[1]^13*II[2]*II[3]*
          II[7] + 137835043368245222498509788009411379200000*II[1]^10*II[2]^2*
          II[3]*II[7] - 2738989313757512145439753935039328419840000*II[1]^7*
          II[2]^3*II[3]*II[7] + 11920949650142530099263714312608808960000000*
          II[1]^4*II[2]^4*II[3]*II[7] - 
         4748013519302421480168815180814404812800000*II[1]*II[2]^5*II[3]*
          II[7] + 22610600905579560188676537575779860480000*II[1]^11*II[3]^2*
          II[7] - 1852458379067810089891525616905425518592000*II[1]^8*II[2]*
          II[3]^2*II[7] + 25790555812682889350741675773019868364800000*
          II[1]^5*II[2]^2*II[3]^2*II[7] - 
         42789018100174642101615150317138568806400000*II[1]^2*II[2]^3*II[3]^2*
          II[7] + 5166940285698346551504797463361282375680000*II[1]^6*II[3]^3*
          II[7] - 51419368436886970545840218149211752366080000*II[1]^3*II[2]*
          II[3]^3*II[7] + 12803256515415674128016451457397241446400000*
          II[2]^2*II[3]^3*II[7] + 
         11537380839510236012237388077042127790080000*II[1]*II[3]^4*II[7] - 
         298455772653858913195308953370624000000*II[1]^14*II[4]*II[7] + 
         53835859288972074671022305666138112000000*II[1]^11*II[2]*II[4]*
          II[7] - 2205335525346176215175326294744655462400000*II[1]^8*II[2]^2*
          II[4]*II[7] + 20468863957426940656830097362002116608000000*II[1]^5*
          II[2]^3*II[4]*II[7] - 25469795878534264782201964120846172160000000*
          II[1]^2*II[2]^4*II[4]*II[7] - 
         884001802066534021281690784798605312000000*II[1]^9*II[3]*II[4]*
          II[7] + 36907062502712680227488570626947416064000000*II[1]^6*II[2]*
          II[3]*II[4]*II[7] - 183641756405528390510270503582620844032000000*
          II[1]^3*II[2]^2*II[3]*II[4]*II[7] + 
         30484077044950608361344874291101253632000000*II[2]^3*II[3]*II[4]*
          II[7] - 82762962831517651609343009657508347904000000*II[1]^4*
          II[3]^2*II[4]*II[7] + 164820530713552178572457788555960786944000000*
          II[1]*II[2]*II[3]^2*II[4]*II[7] + 
         5659446879436172393736263701262499840000000*II[1]^7*II[4]^2*II[7] - 
         98528039162822559971725520551288012800000000*II[1]^4*II[2]*II[4]^2*
          II[7] + 98107939170484196087455307379255582720000000*II[1]*II[2]^2*
          II[4]^2*II[7] + 176829076191877794673842418421975838720000000*
          II[1]^2*II[3]*II[4]^2*II[7] - 
         20996399714495276927446413219057941280000000*II[4]^3*II[7] + 
         10496411143260980977963163052933120000000*II[1]^12*II[5]*II[7] - 
         1145945632023405807083778898463293440000000*II[1]^9*II[2]*II[5]*
          II[7] + 23921475963947151025715908645219467264000000*II[1]^6*
          II[2]^2*II[5]*II[7] - 79351888444131605710109233271358947328000000*
          II[1]^3*II[2]^3*II[5]*II[7] + 
         9879143063539227191786702642090158080000000*II[2]^4*II[5]*II[7] + 
         12325021471198242507027462044603645952000000*II[1]^7*II[3]*II[5]*
          II[7] - 214572210093805873995788690518062612480000000*II[1]^4*II[2]*
          II[3]*II[5]*II[7] + 213657310005267306267209460199811567616000000*
          II[1]*II[2]^2*II[3]*II[5]*II[7] + 
         192547237764663908480686898140217330688000000*II[1]^2*II[3]^2*II[5]*
          II[7] - 92107493839552836379021337712992698368000000*II[1]^5*II[4]*
          II[5]*II[7] + 458448332403231823105785393898981208064000000*II[1]^2*
          II[2]*II[4]*II[5]*II[7] - 
         137176488701724836995113195302019301872000000*II[3]*II[4]*II[5]*
          II[7] + 178538220680216228167196313723800065536000000*II[1]^3*
          II[5]^2*II[7] - 88911079013547462077271205667396809740000000*II[2]*
          II[5]^2*II[7] - 281924460375074863347957287100088320000000*II[1]^10*
          II[6]*II[7] + 16807034990481145786466240968104660172800000*II[1]^7*
          II[2]*II[6]*II[7] - 146300308365800594786795102822142689280000000*
          II[1]^4*II[2]^2*II[6]*II[7] + 
         97117446119044689786177007625012649984000000*II[1]*II[2]^3*II[6]*
          II[7] - 105504970088257120534597213757961093120000000*II[1]^5*II[3]*
          II[6]*II[7] + 525131788514912480665164252921982488576000000*II[1]^2*
          II[2]*II[3]*II[6]*II[7] - 
         78564722582275973653228580866173108840000000*II[3]^2*II[6]*II[7] + 
         375625869589670135597121641747320590336000000*II[1]^3*II[4]*II[6]*
          II[7] - 187059673381746871497746520555678168480000000*II[2]*II[4]*
          II[6]*II[7] - 437021822008686932884163798099244205560000000*II[1]*
          II[5]*II[6]*II[7] + 2671776399166683798015997840429675315200000*
          II[1]^8*II[7]^2 - 74395153039682435263342113966741577728000000*
          II[1]^5*II[2]*II[7]^2 + 
         185143665058602561713723074811924106240000000*II[1]^2*II[2]^2*
          II[7]^2 + 222486123765191698773987057049587121152000000*II[1]^3*
          II[3]*II[7]^2 - 110796892518827837844235498258791108792000000*II[2]*
          II[3]*II[7]^2 - 237720662541734427888660230097703848840000000*II[1]*
          II[4]*II[7]^2 - 21232548954675201403763420037120000*II[1]^19*
          II[8] + 10135888057238074270121562640220160000*II[1]^16*II[2]*
          II[8] - 1403780684898183270409204369257922560000*II[1]^13*II[2]^2*
          II[8] + 66366236916900687089807710555314585600000*II[1]^10*II[2]^3*
          II[8] - 989090778694691463641354192830102241280000*II[1]^7*II[2]^4*
          II[8] + 3443855627243241140240015567765058355200000*II[1]^4*II[2]^5*
          II[8] - 1143046097391438094650655082524626124800000*II[1]*II[2]^6*
          II[8] - 362127094076379062341579937194967040000*II[1]^14*II[3]*
          II[8] + 65320903853327793226173502225876254720000*II[1]^11*II[2]*
          II[3]*II[8] - 2675808310692395932517288814772060422144000*II[1]^8*
          II[2]^2*II[3]*II[8] + 24835560676868479177772781291448565760000000*
          II[1]^5*II[2]^3*II[3]*II[8] - 
         30903356213740481690195636125256869478400000*II[1]^2*II[2]^4*II[3]*
          II[8] - 536294717763171134265433633762899394560000*II[1]^9*II[3]^2*
          II[8] + 22390290765137955064066467715167006228480000*II[1]^6*II[2]*
          II[3]^2*II[8] - 111409348772006105337387283726036240957440000*
          II[1]^3*II[2]^2*II[3]^2*II[8] + 
         18493674963767442779538308878938768998400000*II[2]^3*II[3]^2*II[8] - 
         33473026419565361193055014592103332577280000*II[1]^4*II[3]^3*II[8] + 
         66660754568273584647983442752422026608640000*II[1]*II[2]*II[3]^3*
          II[8] + 11696002559955706352812036404019200000000*II[1]^12*II[4]*
          II[8] - 1276910913355958117479058308507631616000000*II[1]^9*II[2]*
          II[4]*II[8] + 26655359498000051888184677006608171008000000*II[1]^6*
          II[2]^2*II[4]*II[8] - 88420676513204904273320818862805221376000000*
          II[1]^3*II[2]^3*II[4]*II[8] + 
         11008188032118386622520860906505740288000000*II[2]^4*II[4]*II[8] + 
         13733595709618765868241739724067176448000000*II[1]^7*II[3]*II[4]*
          II[8] - 239094751081566614767459796271756017664000000*II[1]^4*II[2]*
          II[3]*II[4]*II[8] + 238075289523529027158931332202566402048000000*
          II[1]*II[2]^2*II[3]*II[4]*II[8] + 
         214552637712969774606566790037275193344000000*II[1]^2*II[3]^2*II[4]*
          II[8] - 51317033006633172595973903110128500736000000*II[1]^5*
          II[4]^2*II[8] + 255421215411134567284935612612682997760000000*
          II[1]^2*II[2]*II[4]^2*II[8] - 
         76426901133777553390554964524032293344000000*II[3]*II[4]^2*II[8] - 
         298631098440384632799627709963881676800000*II[1]^10*II[5]*II[8] + 
         17803007504642916889290060536882921472000000*II[1]^7*II[2]*II[5]*
          II[8] - 154969956492832855101241251000859115520000000*II[1]^4*
          II[2]^2*II[5]*II[8] + 102872554094374136309074637691417157632000000*
          II[1]*II[2]^3*II[5]*II[8] - 
         111757116660136097469321323563347551846400000*II[1]^5*II[3]*II[5]*
          II[8] + 556250709692590335500878375116000915456000000*II[1]^2*II[2]*
          II[3]*II[5]*II[8] - 83220409874339377735346719745252500324800000*
          II[3]^2*II[5]*II[8] + 397885180722693106849755747364597542912000000*
          II[1]^3*II[4]*II[5]*II[8] - 
         198144691132542759116229450924930971232000000*II[2]*II[4]*II[5]*
          II[8] - 231459705833481964811514744975465656964000000*II[1]*II[5]^2*
          II[8] + 5473093477360290800286179632614046433280000*II[1]^8*II[6]*
          II[8] - 152397343849507036284381300441350229196800000*II[1]^5*II[2]*
          II[6]*II[8] + 379263992705451273537857602356514423603200000*II[1]^2*
          II[2]^2*II[6]*II[8] + 455759453589011817375610570260383384371200000*
          II[1]^3*II[3]*II[6]*II[8] - 
         226965755594323941087997911999626949715200000*II[2]*II[3]*II[6]*
          II[8] - 486967175416673604366515391006359246304000000*II[1]*II[4]*
          II[6]*II[8] - 64586696785919052915409316030683983052800000*II[1]^6*
          II[7]*II[8] + 642741804793710291553100071135504596172800000*II[1]^3*
          II[2]*II[7]*II[8] - 160040664402916689154401512520282972336000000*
          II[2]^2*II[7]*II[8] - 576868863781169245368711905463170026243200000*
          II[1]*II[3]*II[7]*II[8] + 
         209206296931166501040698287509149726822400000*II[1]^4*II[8]^2 - 
         416629585603536226283555653269667460803200000*II[1]*II[2]*II[8]^2 + 
         1585122967687034222445481426944000000*II[1]^17*II[9] - 
         532559603380535945209512141520896000000*II[1]^14*II[2]*II[9] + 
         48031109676501343959834928846209024000000*II[1]^11*II[2]^2*II[9] - 
         1311688080812991833277246779540845363200000*II[1]^8*II[2]^3*II[9] + 
         9130798725623576286162033959559364608000000*II[1]^5*II[2]^4*II[9] - 
         9089274544349749894147403620581064704000000*II[1]^2*II[2]^5*II[9] + 
         14448020189596535844701422045102080000000*II[1]^12*II[3]*II[9] - 
         1577361420542858170272257919728222208000000*II[1]^9*II[2]*II[3]*
          II[9] + 32927218076271630940346609760386285568000000*II[1]^6*
          II[2]^2*II[3]*II[9] - 109225558070787297492033047510038511616000000*
          II[1]^3*II[2]^3*II[3]*II[9] + 
         13598351080967039588920037540646577152000000*II[2]^4*II[3]*II[9] + 
         8482517860186677525037046996846837760000000*II[1]^7*II[3]^2*II[9] - 
         147676196242103763565573228853907296256000000*II[1]^4*II[2]*II[3]^2*
          II[9] + 147046517081887226796519894233049351168000000*II[1]*II[2]^2*
          II[3]^2*II[9] + 88345214187997402026841078353405897216000000*
          II[1]^2*II[3]^3*II[9] - 338783201806524377252814990583529472000000*
          II[1]^10*II[4]*II[9] + 20196689738796315152982220753974067200000000*
          II[1]^7*II[2]*II[4]*II[9] - 
         175806255232174157771180438126623334400000000*II[1]^4*II[2]^2*II[4]*
          II[9] + 116704158631697486735391139089071616000000000*II[1]*II[2]^3*
          II[4]*II[9] - 126783285422146466678755851751295901696000000*II[1]^5*
          II[3]*II[4]*II[9] + 631040725182378970289391300685161216000000000*
          II[1]^2*II[2]*II[3]*II[4]*II[9] - 
         94409709036383706656742598352852778732000000*II[3]^2*II[4]*II[9] + 
         225691175768550565901998553299683486720000000*II[1]^3*II[4]^2*
          II[9] - 112392997503414538557533682179133149400000000*II[2]*II[4]^2*
          II[9] + 5902355742928322947284583824774252134400000*II[1]^8*II[5]*
          II[9] - 164350077022725076395503880697990213632000000*II[1]^5*II[2]*
          II[5]*II[9] + 409010188515947708712287059809290884608000000*II[1]^2*
          II[2]^2*II[5]*II[9] + 491505293531595973359938855263720975872000000*
          II[1]^3*II[3]*II[5]*II[9] - 
         244766991415889335439395249541037545148000000*II[2]*II[3]*II[5]*
          II[9] - 525160679612157802194879482645011251300000000*II[1]*II[4]*
          II[5]*II[9] - 67349764062817784250812398330209552384000000*II[1]^6*
          II[6]*II[9] + 670238780515393370126332515569182946304000000*II[1]^3*
          II[2]*II[6]*II[9] - 166887323852606905806689850240368126580000000*
          II[2]^2*II[6]*II[9] - 601547745697685903772804268297538397036000000*
          II[1]*II[3]*II[6]*II[9] + 
         425985672503677615173774046147243973760000000*II[1]^4*II[7]*II[9] - 
         848340785177912852850272448322488546180000000*II[1]*II[2]*II[7]*
          II[9] - 1104314763734376595119419810350130719830000000*II[1]^2*
          II[8]*II[9] + 242966120661519696896665812090335281826015625*
          II[9]^2 - 95638533301271568323022020621107200000*II[1]^15*II[10] + 
         21545840030655782295498994986516480000000*II[1]^12*II[2]*II[10] - 
         1176120873166633285107302075447377920000000*II[1]^9*II[2]^2*II[10] + 
         16367490633565175580257411645060677632000000*II[1]^6*II[2]^3*
          II[10] - 40720319102471427345459280318721998848000000*II[1]^3*
          II[2]^4*II[10] + 4055666725540196387924672062492710912000000*
          II[2]^5*II[10] - 424370831183345765537463823654610534400000*
          II[1]^10*II[3]*II[10] + 
         25299020087482437028198295810910978048000000*II[1]^7*II[2]*II[3]*
          II[10] - 220220507214928340991038317750553272320000000*II[1]^4*
          II[2]^2*II[3]*II[10] + 
         146187329334724953709579399187944378368000000*II[1]*II[2]^3*II[3]*
          II[10] - 79406390714585939897233557840242076057600000*II[1]^5*
          II[3]^2*II[10] + 395230817260019432759118010970407068672000000*
          II[1]^2*II[2]*II[3]^2*II[10] - 
         39420197491845469132188902208428367400800000*II[3]^3*II[10] + 
         6789928273768579789208889599849850470400000*II[1]^8*II[4]*II[10] - 
         189064377143644043739623650230093299712000000*II[1]^5*II[2]*II[4]*
          II[10] + 470515483186819020271399082404448176128000000*II[1]^2*
          II[2]^2*II[4]*II[10] + 
         565415868607774085007606525143734167552000000*II[1]^3*II[3]*II[4]*
          II[10] - 281574058883860268460469744834555698768000000*II[2]*II[3]*
          II[4]*II[10] - 302066106637801784137831169976054677400000000*II[1]*
          II[4]^2*II[10] - 73651496563371920241479332782345873408000000*
          II[1]^6*II[5]*II[10] + 
         732951181744496417591960047749172528128000000*II[1]^3*II[2]*II[5]*
          II[10] - 182502512119533437443160308036331554500000000*II[2]^2*
          II[5]*II[10] - 657832915194626405105227011127241942172000000*II[1]*
          II[3]*II[5]*II[10] + 450444180123977526023560523169390040320000000*
          II[1]^4*II[6]*II[10] - 
         897049347080320101463570126578743997480000000*II[1]*II[2]*II[6]*
          II[10] - 1140082043559703314327692464654638263250000000*II[1]^2*
          II[7]*II[10] + 492752342956774198700804617778313947946750000*II[8]*
          II[10] + 4511856488638964953329839984187801600000*II[1]^13*II[11] - 
         639935732131822760160464668409462784000000*II[1]^10*II[2]*II[11] + 
         19074872534807702806624986527606951116800000*II[1]^7*II[2]^2*
          II[11] - 110693664989981334359686507358614855680000000*II[1]^4*
          II[2]^3*II[11] + 55110580266225143442199612236027098112000000*II[1]*
          II[2]^4*II[11] + 8600579458968957486870936705029707530240000*
          II[1]^8*II[3]*II[11] - 
         239481597242116090168015266863806685184000000*II[1]^5*II[2]*II[3]*
          II[11] + 595986351002320482625897581851060130816000000*II[1]^2*
          II[2]^2*II[3]*II[11] + 
         358096768119572954252812056298738399334400000*II[1]^3*II[3]^2*
          II[11] - 178330251900349308424479434065199645892000000*II[2]*
          II[3]^2*II[11] - 85676232323635530621706681490212245504000000*
          II[1]^6*II[4]*II[11] + 
         852616688016190054208564888084596230144000000*II[1]^3*II[2]*II[4]*
          II[11] - 212298841473685131454739035319520226440000000*II[2]^2*
          II[4]*II[11] - 765234211158423124231058869828788459576000000*II[1]*
          II[3]*II[4]*II[11] + 498110231560923896819962415093076781440000000*
          II[1]^4*II[5]*II[11] - 
         991975204406541613358064762617950510380000000*II[1]*II[2]*II[5]*
          II[11] - 1219048765325329640588714329203763147086000000*II[1]^2*
          II[6]*II[11] + 514411786609022710903336878002490823674375000*II[7]*
          II[11] - 159748476095400111644268605665443840000000*II[1]^11*
          II[12] + 13088008321331405685347645013778661376000000*II[1]^8*II[2]*
          II[12] - 182215793621634665326891738626184519680000000*II[1]^5*
          II[2]^2*II[12] + 302313635000684460837142171147563448320000000*
          II[1]^2*II[2]^3*II[12] - 
         109516604616253127259606803011145256960000000*II[1]^6*II[3]*II[12] + 
         1089866707607987004266330582930927339520000000*II[1]^3*II[2]*II[3]*
          II[12] - 271373324198095036959195822077170280520000000*II[2]^2*
          II[3]*II[12] - 489084521671881670137112477723879223100000000*II[1]*
          II[3]^2*II[12] + 584738104153403178641005403938176499200000000*
          II[1]^4*II[4]*II[12] - 
         1164492637035154668097984327633937103600000000*II[1]*II[2]*II[4]*
          II[12] - 1360387753480434300568384121561457830250000000*II[1]^2*
          II[5]*II[12] + 555076750005708365994674595976547757956250000*II[6]*
          II[12] + 4022205500765480407174034205435076608000000*II[1]^9*
          II[13] - 167927079656958806999515928076914448384000000*II[1]^6*
          II[2]*II[13] + 835569850052339271396362782534682045952000000*
          II[1]^3*II[2]^2*II[13] - 
         138702537582504020286458956831452620340000000*II[2]^3*II[13] + 
         753142810062244957125422916692158803072000000*II[1]^4*II[3]*II[13] - 
         1499866664238141216172283087765075386116000000*II[1]*II[2]*II[3]*
          II[13] - 1609144381232949224327530233213857760750000000*II[1]^2*
          II[4]*II[13] + 624152967993805573324853672180453513732812500*II[5]*
          II[13] - 66760507968291513168525064078306560000000000*II[1]^7*
          II[14] + 1162265912430730265895141094018449120000000000*II[1]^4*
          II[2]*II[14] - 1157310305776303871701877320328143267500000000*II[1]*
          II[2]^2*II[14] - 2085928146667088776217610737387581736250000000*
          II[1]^2*II[3]*II[14] + 
         743039250376069263352947031567611082968750000*II[4]*II[14] + 
         650310654989405131937714622028297392000000000*II[1]^5*II[15] - 
         3236803285292528063450066478089433843750000000*II[1]^2*II[2]*
          II[15] + 968513307993446007879263381325396540890625000*II[3]*
          II[15] - 3032270095416828062276107846967630631750000000*II[1]^3*
          II[16] + 1510054292169476541708355846250591457656250000*II[2]*
          II[16] + 4260962761503384520164475577905926483076171875*II[1]*
          II[17]))/21550060203879899825443954491392, 
      (-3*(147573952589676412928*II[1]^35 - 301834849906072538316800*II[1]^32*
          II[2] + 318133931801000455385907200*II[1]^29*II[2]^2 - 
         180617030949887850452090880000*II[1]^26*II[2]^3 + 
         56565218540124496345474007040000*II[1]^23*II[2]^4 - 
         9793692546269533633632723271680000*II[1]^20*II[2]^5 + 
         916338587089293453450825380659200000*II[1]^17*II[2]^6 - 
         44022215211393452297575321514803200000*II[1]^14*II[2]^7 + 
         993235388917839023507819389255680000000*II[1]^11*II[2]^8 - 
         9045737046345136914803195246333132800000*II[1]^8*II[2]^9 + 
         25196092017007443030930164813922304000000*II[1]^5*II[2]^10 - 
         11403678510265157034186443786813440000000*II[1]^2*II[2]^11 + 
         39298897457770644488847360*II[1]^30*II[3] - 
         73366129191475571930116915200*II[1]^27*II[2]*II[3] + 
         51383223994810110740048904192000*II[1]^24*II[2]^2*II[3] - 
         16892576287871030901114037862400000*II[1]^21*II[2]^3*II[3] + 
         2760978104665010523903282338856960000*II[1]^18*II[2]^4*II[3] - 
         222588991312249049626752474761134080000*II[1]^15*II[2]^5*II[3] + 
         8363973339852072209193963916099584000000*II[1]^12*II[2]^6*II[3] - 
         130516539036047696487430549620947681280000*II[1]^9*II[2]^7*II[3] + 
         681390134153712393566156256000658636800000*II[1]^6*II[2]^8*II[3] - 
         753647892227788300860793054512021504000000*II[1]^3*II[2]^9*II[3] + 
         37539285734251169924411594904069734400000*II[2]^10*II[3] + 
         3739281957007012519035084472320*II[1]^25*II[3]^2 - 
         4175141166676254628331674140672000*II[1]^22*II[2]*II[3]^2 + 
         1576971735490515464267113760292864000*II[1]^19*II[2]^2*II[3]^2 - 
         251298652413067339913005146675609600000*II[1]^16*II[2]^3*II[3]^2 + 
         17418253659872926539162660549395742720000*II[1]^13*II[2]^4*II[3]^2 - 
         494402445378259875342351728069239111680000*II[1]^10*II[2]^5*
          II[3]^2 + 4914443416597540820358841177214067671040000*II[1]^7*
          II[2]^6*II[3]^2 - 12226401765860719891214695800513547468800000*
          II[1]^4*II[2]^7*II[3]^2 + 
         3044296206147749058122557888093224960000000*II[1]*II[2]^8*II[3]^2 + 
         95126917030731346361023713823948800*II[1]^20*II[3]^3 - 
         53423078843474277060401723105869824000*II[1]^17*II[2]*II[3]^3 + 
         8984258981796971614178723755261427712000*II[1]^14*II[2]^2*II[3]^3 - 
         540584728002816482419546906184122368000000*II[1]^11*II[2]^3*
          II[3]^3 + 11077831271453716433964119029587803897856000*II[1]^8*
          II[2]^4*II[3]^3 - 61713932919391574527217579770246783303680000*
          II[1]^5*II[2]^5*II[3]^3 + 
         51208482851439574906143671027749827379200000*II[1]^2*II[2]^6*
          II[3]^3 + 540780971805773494544685393369051955200*II[1]^15*
          II[3]^4 - 121932776521855950819698971483771502592000*II[1]^12*II[2]*
          II[3]^4 + 6659800045740099779123926573129768579891200*II[1]^9*
          II[2]^2*II[3]^4 - 92719498218606634953898719436573193011200000*
          II[1]^6*II[2]^3*II[3]^4 + 
         230745153889887946487154767886891331092480000*II[1]^3*II[2]^4*
          II[3]^4 - 22987090864690137293012582282746008698880000*II[2]^5*
          II[3]^4 + 480520974187509324948998287169258237460480*II[1]^10*
          II[3]^5 - 28659598626907649370688031025624817808179200*II[1]^7*
          II[2]*II[3]^5 + 249557061841598665844516749688307196939468800*
          II[1]^4*II[2]^2*II[3]^5 - 
         165703372174018958925377807433800267857920000*II[1]*II[2]^3*
          II[3]^5 + 29991848873611248783020542227479546969456640*II[1]^5*
          II[3]^6 - 149320137408832542410224402786913239223500800*II[1]^2*
          II[2]*II[3]^6 + 6383716315791639463213609732902626871214080*
          II[3]^7 - 5723779149820389627002880000*II[1]^28*II[4] + 
         8906772735035508298579181568000*II[1]^25*II[2]*II[4] - 
         4971305613429134110012892774400000*II[1]^22*II[2]^2*II[4] + 
         1251673351298991739079146812211200000*II[1]^19*II[2]^3*II[4] - 
         149589313382799337375812085088256000000*II[1]^16*II[2]^4*II[4] + 
         8294618702876633523659679574523904000000*II[1]^13*II[2]^5*II[4] - 
         196194465582285052113145103288107008000000*II[1]^10*II[2]^6*II[4] + 
         1671595713532262197523485736017330176000000*II[1]^7*II[2]^7*II[4] - 
         3638833615289548779431087435887411200000000*II[1]^4*II[2]^8*II[4] + 
         805372957573529253815774190816460800000000*II[1]*II[2]^9*II[4] - 
         784270105212681046207129190400000*II[1]^23*II[3]*II[4] + 
         679548832089164564353079480156160000*II[1]^20*II[2]*II[3]*II[4] - 
         190806977888484643998117965227622400000*II[1]^17*II[2]^2*II[3]*
          II[4] + 21391733733837174323421740996021452800000*II[1]^14*II[2]^3*
          II[3]*II[4] - 965347049330536972072665579396268032000000*II[1]^11*
          II[2]^4*II[3]*II[4] + 15825649852073337504596933155011271065600000*
          II[1]^8*II[2]^5*II[3]*II[4] - 
         73469505954783377712585979353737723904000000*II[1]^5*II[2]^6*II[3]*
          II[4] + 52253815021411653751967945931494522880000000*II[1]^2*
          II[2]^7*II[3]*II[4] - 19162711894141321029904261290393600000*
          II[1]^18*II[3]^2*II[4] + 7725714460330428412616166537355591680000*
          II[1]^15*II[2]*II[3]^2*II[4] - 
         870966383888827739608298489932834406400000*II[1]^12*II[2]^2*II[3]^2*
          II[4] + 31713739296605018264794005146812400271360000*II[1]^9*
          II[2]^3*II[3]^2*II[4] - 
         331143816500748392029939613232286138368000000*II[1]^6*II[2]^4*
          II[3]^2*II[4] + 659275569164537568546293412552303968256000000*
          II[1]^3*II[2]^5*II[3]^2*II[4] - 
         54731383373553109664520569869616283648000000*II[2]^6*II[3]^2*II[4] - 
         80612794758500534035821688308891648000000*II[1]^13*II[3]^3*II[4] + 
         11441143905636464000485313383789567672320000*II[1]^10*II[2]*II[3]^3*
          II[4] - 341188922525588760585229321249030039142400000*II[1]^7*
          II[2]^2*II[3]^3*II[4] + 
         1980624125535871939064906252075103839846400000*II[1]^4*II[2]^3*
          II[3]^3*II[4] - 986333915696638203219110495646482694144000000*II[1]*
          II[2]^4*II[3]^3*II[4] - 
         38454111279629266594671818978064806707200000*II[1]^8*II[3]^4*II[4] + 
         1071145108811951837059909282740117008547840000*II[1]^5*II[2]*II[3]^4*
          II[4] - 2666444095460778152982494516772391511654400000*II[1]^2*
          II[2]^2*II[3]^4*II[4] - 
         640797453069768548925427160804511103057920000*II[1]^3*II[3]^5*
          II[4] + 319187048183050103200767832751445541650432000*II[2]*II[3]^5*
          II[4] + 34884662341432868454035305267200000*II[1]^21*II[4]^2 - 
         22814237721168197296954508574720000000*II[1]^18*II[2]*II[4]^2 + 
         4598803404962495871554458082082816000000*II[1]^15*II[2]^2*II[4]^2 - 
         345628779677400154338878321495900160000000*II[1]^12*II[2]^3*
          II[4]^2 + 9438734451472347816868988533654683648000000*II[1]^9*
          II[2]^4*II[4]^2 - 78844424241556067385345319062302883840000000*
          II[1]^6*II[2]^5*II[4]^2 + 
         130809381806223444002550672463201566720000000*II[1]^3*II[2]^6*
          II[4]^2 - 9308095010065277296673082180422860800000000*II[2]^7*
          II[4]^2 + 1038366631603636694925884265804595200000*II[1]^16*II[3]*
          II[4]^2 - 287909821129518555018654856406630400000000*II[1]^13*II[2]*
          II[3]*II[4]^2 + 20430916834370751497445198096783900672000000*
          II[1]^10*II[2]^2*II[3]*II[4]^2 - 
         406181148079732150772669873284794286080000000*II[1]^7*II[2]^3*II[3]*
          II[4]^2 + 1768425625353330964346735679246434304000000000*II[1]^4*
          II[2]^4*II[3]*II[4]^2 - 
         704527320555244371196474605987598172160000000*II[1]*II[2]^5*II[3]*
          II[4]^2 + 3350879538616592903457702886717469491200000*II[1]^11*
          II[3]^2*II[4]^2 - 274675201530809621968406286060591513600000000*
          II[1]^8*II[2]*II[3]^2*II[4]^2 + 
         3825545682598057799872693577661586341888000000*II[1]^5*II[2]^2*
          II[3]^2*II[4]^2 - 6348707642240667087151186642152047247360000000*
          II[1]^2*II[2]^3*II[3]^2*II[4]^2 + 
         766334899564980093489383662142476202803200000*II[1]^6*II[3]^3*
          II[4]^2 - 7628583215779287138082939016475291156480000000*II[1]^3*
          II[2]*II[3]^3*II[4]^2 + 
         1899930262073566907305500448915435290624000000*II[2]^2*II[3]^3*
          II[4]^2 + 1711963023454915279762036483834965275443200000*II[1]*
          II[3]^4*II[4]^2 - 14732606346734662280494629129289728000000*
          II[1]^14*II[4]^3 + 2659474022766281001696520278670049280000000*
          II[1]^11*II[2]*II[4]^3 - 
         108999284447559357778833011155037847552000000*II[1]^8*II[2]^2*
          II[4]^3 + 1012056412775486287764126051281582161920000000*II[1]^5*
          II[2]^3*II[4]^3 - 1259670431129697802109349333313593016320000000*
          II[1]^2*II[2]^4*II[4]^3 - 
         43685489131752991430205270682410103603200000*II[1]^9*II[3]*II[4]^3 + 
         1824621795757719226586166827880315617280000000*II[1]^6*II[2]*II[3]*
          II[4]^3 - 9081696995109615460010595923687154647040000000*II[1]^3*
          II[2]^2*II[3]*II[4]^3 + 
         1507887015149371543171869160230569902080000000*II[2]^3*II[3]*
          II[4]^3 - 4092534611587423343319101944657930616832000000*II[1]^4*
          II[3]^2*II[4]^3 + 8152240194822614460550074091279826288640000000*
          II[1]*II[2]*II[3]^2*II[4]^3 + 
         139879572803250485357369483811209871360000000*II[1]^7*II[4]^4 - 
         2436047752850089885773128204348141076480000000*II[1]^4*II[2]*
          II[4]^4 + 2426272506911276945230113368332192972800000000*II[1]*
          II[2]^2*II[4]^4 + 4372766992665567362355740711957501706240000000*
          II[1]^2*II[3]*II[4]^4 - 
         311574925334417397037766999903111500800000000*II[4]^5 + 
         809843202460212377350569984000*II[1]^26*II[5] - 
         1016905384907425769286795264000000*II[1]^23*II[2]*II[5] + 
         440499658108188315718687024742400000*II[1]^20*II[2]^2*II[5] - 
         82452290135523228050110952767488000000*II[1]^17*II[2]^3*II[5] + 
         6932727869948059211221769945874432000000*II[1]^14*II[2]^4*II[5] - 
         250279839761766927257028834763997184000000*II[1]^11*II[2]^5*II[5] + 
         3419161522669487541961692858304954368000000*II[1]^8*II[2]^6*II[5] - 
         13605566771655493506422813912475893760000000*II[1]^5*II[2]^7*II[5] + 
         8467096697698595864744049484612239360000000*II[1]^2*II[2]^8*II[5] + 
         75971987359080049614981357895680000*II[1]^21*II[3]*II[5] - 
         49684579494528340405354959470592000000*II[1]^18*II[2]*II[3]*II[5] + 
         10015192043594599374183002771187302400000*II[1]^15*II[2]^2*II[3]*
          II[5] - 752703357961965346343262809632014336000000*II[1]^12*II[2]^3*
          II[3]*II[5] + 20555475121636530173718926513536814284800000*II[1]^9*
          II[2]^4*II[3]*II[5] - 171705673595221725881220498190271250432000000*
          II[1]^6*II[2]^5*II[3]*II[5] + 
         284873799690870884787463464357671731200000000*II[1]^3*II[2]^6*II[3]*
          II[5] - 20270963888778985995087712192592609280000000*II[2]^7*II[3]*
          II[5] + 1130668665733571455312295156451901440000*II[1]^16*II[3]^2*
          II[5] - 313502149701228501639858355427082240000000*II[1]^13*II[2]*
          II[3]^2*II[5] + 22247010031012219019485348519265855078400000*
          II[1]^10*II[2]^2*II[3]^2*II[5] - 
         442286257601557696089687600281633685504000000*II[1]^7*II[2]^3*
          II[3]^2*II[5] + 1925619292952675988114084740505249251328000000*
          II[1]^4*II[2]^4*II[3]^2*II[5] - 
         767152034331622963221853667479177396224000000*II[1]*II[2]^5*II[3]^2*
          II[5] + 2432491874612770021726540686855776501760000*II[1]^11*
          II[3]^3*II[5] - 199393913929714986882831116738702082048000000*
          II[1]^8*II[2]*II[3]^3*II[5] + 
         2777063268071031346719597346215592093286400000*II[1]^5*II[2]^2*
          II[3]^3*II[5] - 4608691918416955858079235152322936963072000000*
          II[1]^2*II[2]^3*II[3]^3*II[5] + 
         417226863631588752902864627612805255659520000*II[1]^6*II[3]^4*
          II[5] - 4153340222498550248862402437305355206656000000*II[1]^3*
          II[2]*II[3]^4*II[5] + 
         1034406544550680175822956471231183513190400000*II[2]^2*II[3]^4*
          II[5] + 745655063508145277095008092635271538671616000*II[1]*II[3]^5*
          II[5] - 5630726515423950054330089236070400000*II[1]^19*II[4]*
          II[5] + 2692183057657471563734742686760960000000*II[1]^16*II[2]*
          II[4]*II[5] - 373225994028498708431548071750402048000000*II[1]^13*
          II[2]^2*II[4]*II[5] + 17656620855464061870925545963572428800000000*
          II[1]^10*II[2]^3*II[4]*II[5] - 
         263268145756611425499115318000591306752000000*II[1]^7*II[2]^4*II[4]*
          II[5] + 916967415672025823812637084697451560960000000*II[1]^4*
          II[2]^5*II[4]*II[5] - 304426752359587295951776645717457633280000000*
          II[1]*II[2]^6*II[4]*II[5] - 
         96253160027107099787507867129059737600000*II[1]^14*II[3]*II[4]*
          II[5] + 17375241541552023972458903660931317760000000*II[1]^11*II[2]*
          II[3]*II[4]*II[5] - 712128890697901001954113616334338339635200000*
          II[1]^8*II[2]^2*II[3]*II[4]*II[5] + 
         6612103046560455433095769894582128476160000000*II[1]^5*II[2]^3*II[3]*
          II[4]*II[5] - 8229847619793205474964416666627599237120000000*
          II[1]^2*II[2]^4*II[3]*II[4]*II[5] - 
         142705986978448799903846008480802663301120000*II[1]^9*II[3]^2*II[4]*
          II[5] + 5960432430942816585344256812297308078080000000*II[1]^6*
          II[2]*II[3]^2*II[4]*II[5] - 
         29666880258667875355915729015181716488192000000*II[1]^3*II[2]^2*
          II[3]^2*II[4]*II[5] + 
         4925764578840739966889807390310605783040000000*II[2]^3*II[3]^2*II[4]*
          II[5] - 8912632139878821101321937994026672508108800000*II[1]^4*
          II[3]^3*II[4]*II[5] + 
         17753768923260925748638745629076953497600000000*II[1]*II[2]*II[3]^3*
          II[4]*II[5] + 1555223737825347045113803901711155200000000*II[1]^12*
          II[4]^2*II[5] - 169890215020821217039944568307743457280000000*
          II[1]^9*II[2]*II[4]^2*II[5] + 
         3547905551703832534640584373726116577280000000*II[1]^6*II[2]^2*
          II[4]^2*II[5] - 11772637001740097993612175866718962319360000000*
          II[1]^3*II[2]^3*II[4]^2*II[5] + 
         1466007072045133297174461354815904153600000000*II[2]^4*II[4]^2*
          II[5] + 1827760207747250579122933670994184765440000000*II[1]^7*
          II[3]*II[4]^2*II[5] - 
         31831028337091960240696602731649124270080000000*II[1]^4*II[2]*II[3]*
          II[4]^2*II[5] + 31703296592758005658993546849575476920320000000*
          II[1]*II[2]^2*II[3]*II[4]^2*II[5] + 
         28568746995450739304062704565452500828160000000*II[1]^2*II[3]^2*
          II[4]^2*II[5] - 4554150859703639703368087420958749491200000000*
          II[1]^5*II[4]^3*II[5] + 
         22673719341385154791809508201181537894400000000*II[1]^2*II[2]*
          II[4]^3*II[5] - 6785409923402146384647892609395237196800000000*
          II[3]*II[4]^3*II[5] + 185482133713518002981504204931072000000*
          II[1]^17*II[5]^2 - 62388201770064226362853833710764032000000*
          II[1]^14*II[2]*II[5]^2 + 
         5630966898190614065769345577994158080000000*II[1]^11*II[2]^2*
          II[5]^2 - 153856746923020727794156608016600793088000000*II[1]^8*
          II[2]^3*II[5]^2 + 1071413530550924942733998295427779133440000000*
          II[1]^5*II[2]^4*II[5]^2 - 
         1066837488300573370422742180389141872640000000*II[1]^2*II[2]^5*
          II[5]^2 + 1693467209876250371331632920761729024000000*II[1]^12*
          II[3]*II[5]^2 - 184991641349179331136379488038156029132800000*
          II[1]^9*II[2]*II[3]*II[5]^2 + 
         3863275745559148577778841460973062062080000000*II[1]^6*II[2]^2*II[3]*
          II[5]^2 - 12819095115995362995085279594116918804480000000*II[1]^3*
          II[2]^3*II[3]*II[5]^2 + 
         1596318919617727060640285123056938024960000000*II[2]^4*II[3]*
          II[5]^2 + 995114139910158468238706213627180875776000000*II[1]^7*
          II[3]^2*II[5]^2 - 17330228919847860254858349296696270389248000000*
          II[1]^4*II[2]*II[3]^2*II[5]^2 + 
         17260685064318959389730583644785177559040000000*II[1]*II[2]^2*
          II[3]^2*II[5]^2 + 10369398018065919723497778941858957180928000000*
          II[1]^2*II[3]^3*II[5]^2 - 
         39725490068138431642582987792868966400000000*II[1]^10*II[4]*
          II[5]^2 + 2369341592484243219048977195519768002560000000*II[1]^7*
          II[2]*II[4]*II[5]^2 - 
         20631354602219031840644970297059805757440000000*II[1]^4*II[2]^2*
          II[4]*II[5]^2 + 13699016137330793710880618060913269145600000000*
          II[1]*II[2]^3*II[4]*II[5]^2 - 
         14876895257113786691952914989913073254400000000*II[1]^5*II[3]*II[4]*
          II[5]^2 + 74067490112904211547270537519599977431040000000*II[1]^2*
          II[2]*II[3]*II[4]*II[5]^2 - 
         11082836924754999547919329478531959228800000000*II[3]^2*II[4]*
          II[5]^2 + 26487973585637466456367166019029126184960000000*II[1]^3*
          II[4]^2*II[5]^2 - 13193904378278784362939535229214188204800000000*
          II[2]*II[4]^2*II[5]^2 + 
         230777068589312838215130622310960332800000000*II[1]^8*II[5]^3 - 
         6428334961220554737895028101855372247040000000*II[1]^5*II[2]*
          II[5]^3 + 16002315373489186291395157073314267545600000000*II[1]^2*
          II[2]^2*II[5]^3 + 19228308891343541125835249811288862310400000000*
          II[1]^3*II[3]*II[5]^3 - 
         9577797877545767722744928142179448735360000000*II[2]*II[3]*II[5]^3 - 
         20548245962136734219708195914834780579200000000*II[1]*II[4]*
          II[5]^3 - 104980526500737189711666216960000*II[1]^24*II[6] + 
         103613472391908908724761552486400000*II[1]^21*II[2]*II[6] - 
         33878299144360017116076893326540800000*II[1]^18*II[2]^2*II[6] + 
         4552535413050623875645281807630336000000*II[1]^15*II[2]^3*II[6] - 
         256609084976153668826035902989991936000000*II[1]^12*II[2]^4*II[6] + 
         5606114161552894271564059375216204185600000*II[1]^9*II[2]^5*II[6] - 
         39024354025084380697277074367701843968000000*II[1]^6*II[2]^6*II[6] + 
         55495217379042708315890691054891958272000000*II[1]^3*II[2]^7*II[6] - 
         3455291827277053537095442207557550080000000*II[2]^8*II[6] - 
         6449788161476042024366938458685440000*II[1]^19*II[3]*II[6] + 
         3083782339162602999675380358866534400000*II[1]^16*II[2]*II[3]*
          II[6] - 427513953256015957455903122674365235200000*II[1]^13*II[2]^2*
          II[3]*II[6] + 20224868558277441141351065444482547712000000*II[1]^10*
          II[2]^3*II[3]*II[6] - 301561782976618311181182888307570665062400000*
          II[1]^7*II[2]^4*II[3]*II[6] + 
         1050344658165283371262600851575908859904000000*II[1]^4*II[2]^5*II[3]*
          II[6] - 348707037708015124864811966984487960576000000*II[1]*II[2]^6*
          II[3]*II[6] - 55126894752011295930261505953371258880000*II[1]^14*
          II[3]^2*II[6] + 9951281796157939793044267645679330918400000*
          II[1]^11*II[2]*II[3]^2*II[6] - 
         407855781186918319317704009437629634314240000*II[1]^8*II[2]^2*
          II[3]^2*II[6] + 3786932446261028813809689980705427161088000000*
          II[1]^5*II[2]^3*II[3]^2*II[6] - 
         4713458666575654047545394754862290305024000000*II[1]^2*II[2]^4*
          II[3]^2*II[6] - 54487763543801820028438126031645247012864000*
          II[1]^9*II[3]^3*II[6] + 
         2275801975224079495879087981408167552614400000*II[1]^6*II[2]*II[3]^3*
          II[6] - 11327355652869986790279420380508929497497600000*II[1]^3*
          II[2]^2*II[3]^3*II[6] + 
         1880746606977318007246588257744658366464000000*II[2]^3*II[3]^3*
          II[6] - 2552254114511232583523332604362133282488320000*II[1]^4*
          II[3]^4*II[6] + 5084034243963035106344691096608911353446400000*
          II[1]*II[2]*II[3]^4*II[6] + 390235322665089378570754873884672000000*
          II[1]^17*II[4]*II[6] - 131258316965297940299843217446141952000000*
          II[1]^14*II[2]*II[4]*II[6] + 
         11846970087946166374578527068823224320000000*II[1]^11*II[2]^2*II[4]*
          II[6] - 323698618932573896597262001704492072960000000*II[1]^8*
          II[2]^3*II[4]*II[6] + 
         2254142778132309241875838190001900748800000000*II[1]^5*II[2]^4*II[4]*
          II[6] - 2244515246738119423895834128564176814080000000*II[1]^2*
          II[2]^5*II[4]*II[6] + 3562879347333745465389724592341254144000000*
          II[1]^12*II[3]*II[4]*II[6] - 
         389203205988918403560476337134482803916800000*II[1]^9*II[2]*II[3]*
          II[4]*II[6] + 8127930901486252166843035161948869099520000000*
          II[1]^6*II[2]^2*II[3]*II[4]*II[6] - 
         26970044439211981547048697629726988042240000000*II[1]^3*II[2]^3*
          II[3]*II[4]*II[6] + 3358489165679315303573276929003506892800000000*
          II[2]^4*II[3]*II[4]*II[6] + 
         2093616797101613003186865557198535131136000000*II[1]^7*II[3]^2*II[4]*
          II[6] - 36461001381865554138716538324262755237888000000*II[1]^4*
          II[2]*II[3]^2*II[4]*II[6] + 
         36314688189565145133558915764164759388160000000*II[1]*II[2]^2*
          II[3]^2*II[4]*II[6] + 
         21816136185999736354817714590203151515648000000*II[1]^2*II[3]^3*
          II[4]*II[6] - 41789153588296056825308911864287068160000000*II[1]^10*
          II[4]^2*II[6] + 2492424315820134630381899686221510082560000000*
          II[1]^7*II[2]*II[4]^2*II[6] - 
         21703113452503937115296592685976219811840000000*II[1]^4*II[2]^2*
          II[4]^2*II[6] + 14410653392863795003755261702593170636800000000*
          II[1]*II[2]^3*II[4]^2*II[6] - 
         15649721133562960210348715486718213488640000000*II[1]^5*II[3]*
          II[4]^2*II[6] + 77915152287579633517069318830458532003840000000*
          II[1]^2*II[2]*II[3]*II[4]^2*II[6] - 
         11658568744475204780170285269070823078400000000*II[3]^2*II[4]^2*
          II[6] + 18575981579257854639153825899165551165440000000*II[1]^3*
          II[4]^3*II[6] - 9252868030963093984897193536136561817600000000*
          II[2]*II[4]^3*II[6] - 20483908540386752252734826719739904000000*
          II[1]^15*II[5]*II[6] + 4618644977642060792680029200339435520000000*
          II[1]^12*II[2]*II[5]*II[6] - 
         252264632968002436884104466965244936192000000*II[1]^9*II[2]^2*II[5]*
          II[6] + 3512098620549365988880031834444880936960000000*II[1]^6*
          II[2]^3*II[5]*II[6] - 
         8740342010915641267844463319529768878080000000*II[1]^3*II[2]^4*II[5]*
          II[6] + 870722874138161125354369471311471575040000000*II[2]^5*II[5]*
          II[6] - 91007534727371699814840277219701424128000000*II[1]^10*II[3]*
          II[5]*II[6] + 5427947670601982297959584610927572418560000000*
          II[1]^7*II[2]*II[3]*II[5]*II[6] - 
         47264564770377448914400492172352639467520000000*II[1]^4*II[2]^2*
          II[3]*II[5]*II[6] + 31383203229485179338636231000829325475840000000*
          II[1]*II[2]^3*II[3]*II[5]*II[6] - 
         17040810266638304279742388826934176120832000000*II[1]^5*II[3]^2*
          II[5]*II[6] + 84840951551302589713488052807789710213120000000*
          II[1]^2*II[2]*II[3]^2*II[5]*II[6] - 
         8463257858477649323578136040275869115136000000*II[3]^3*II[5]*II[6] + 
         1456592958428349807878095173140342636544000000*II[1]^8*II[4]*II[5]*
          II[6] - 40573647036451782403934026146342717358080000000*II[1]^5*
          II[2]*II[4]*II[5]*II[6] + 
         101001627369322939450882704406057158574080000000*II[1]^2*II[2]^2*
          II[4]*II[5]*II[6] + 
         121363093162549169984365302662654772510720000000*II[1]^3*II[3]*II[4]*
          II[5]*II[6] - 60452075081946176281699253075768232453120000000*II[2]*
          II[3]*II[4]*II[5]*II[6] - 
         64847062152294130282370326470965574950400000000*II[1]*II[4]^2*II[5]*
          II[6] - 7902016534065413971099568005905020682240000000*II[1]^6*
          II[5]^2*II[6] + 78661706637687166547079511717066134159360000000*
          II[1]^3*II[2]*II[5]^2*II[6] - 
         19591027345494034339605744868296587510400000000*II[2]^2*II[5]^2*
          II[6] - 70611250893207362538103818365127412095360000000*II[1]*II[3]*
          II[5]^2*II[6] + 437205876778466354366779266428829696000000*II[1]^13*
          II[6]^2 - 62051534950036611210139702312336097280000000*II[1]^10*
          II[2]*II[6]^2 + 1850454665012109402264850832025125388288000000*
          II[1]^7*II[2]^2*II[6]^2 - 
         10742015962820097390780043696646565396480000000*II[1]^4*II[2]^3*
          II[6]^2 + 5349433498215003218819058845170997329920000000*II[1]*
          II[2]^4*II[6]^2 + 834230789625564248980671925940460611174400000*
          II[1]^8*II[3]*II[6]^2 - 
         23237638329509172213091642493877666447360000000*II[1]^5*II[2]*II[3]*
          II[6]^2 + 57846392335681981071651566503420661268480000000*II[1]^2*
          II[2]^2*II[3]*II[6]^2 + 
         34753980747633388264390223698860933218304000000*II[1]^3*II[3]^2*
          II[6]^2 - 17311277225070237060991722375263742831360000000*II[2]*
          II[3]^2*II[6]^2 - 8312511002244870728578686974909212262400000000*
          II[1]^6*II[4]*II[6]^2 + 
         82748029536850633255735303796043855298560000000*II[1]^3*II[2]*II[4]*
          II[6]^2 - 20608743109842425627879632480126577088000000000*II[2]^2*
          II[4]*II[6]^2 - 74279368075443216465470208285672326822400000000*
          II[1]*II[3]*II[4]*II[6]^2 + 
         48338116571832438572262373071583345582080000000*II[1]^4*II[5]*
          II[6]^2 - 96288494135635191461727120514644942547200000000*II[1]*
          II[2]*II[5]*II[6]^2 - 
         39440316483371834922133068930835625013120000000*II[1]^2*II[6]^3 + 
         12039593623003499957454687436800000*II[1]^22*II[7] - 
         9096665456780581936604357276467200000*II[1]^19*II[2]*II[7] + 
         2174562947241025298575331816374272000000*II[1]^16*II[2]^2*II[7] - 
         200973350572173261110672909364363264000000*II[1]^13*II[2]^3*II[7] + 
         7130674411735391621102667903082168320000000*II[1]^10*II[2]^4*II[7] - 
         85056731307427339442327094726626377728000000*II[1]^7*II[2]^5*II[7] + 
         246877502224331633134633845776455827456000000*II[1]^4*II[2]^6*
          II[7] - 70252650599756773249551464658622218240000000*II[1]*II[2]^7*
          II[7] + 462280549933317826810679294479564800000*II[1]^17*II[3]*
          II[7] - 155490876100656924607207679640521932800000*II[1]^14*II[2]*
          II[3]*II[7] + 14034113506584968108939178415503704064000000*II[1]^11*
          II[2]^2*II[3]*II[7] - 383458503926051700361565550905505978777600000*
          II[1]^8*II[2]^3*II[3]*II[7] + 
         2670292721631926742235072006024373207040000000*II[1]^5*II[2]^4*II[3]*
          II[7] - 2658887570809356028894536501256066695168000000*II[1]^2*
          II[2]^5*II[3]*II[7] + 2110322751187425617609810173739453644800000*
          II[1]^12*II[3]^2*II[7] - 
         230528153839549700075389854548230731202560000*II[1]^9*II[2]*II[3]^2*
          II[7] + 4814237085034139345471779477630375428096000000*II[1]^6*
          II[2]^2*II[3]^2*II[7] - 
         15974566757398533051269656118398399021056000000*II[1]^3*II[2]^3*
          II[3]^2*II[7] + 1989259108469058870615735825188989501440000000*
          II[2]^4*II[3]^2*II[7] + 
         826710445711735448240767594137805180108800000*II[1]^7*II[3]^3*
          II[7] - 14397423162328351752835261081779290662502400000*II[1]^4*
          II[2]*II[3]^3*II[7] + 
         14339647297265555023378425632284910419968000000*II[1]*II[2]^2*
          II[3]^3*II[7] + 6460933270125732166852937323143591562444800000*
          II[1]^2*II[3]^4*II[7] - 22284697691488132185249735185006592000000*
          II[1]^15*II[4]*II[7] + 5024680200304060302628748528839557120000000*
          II[1]^12*II[2]*II[4]*II[7] - 
         274441754265301928999596161123779346432000000*II[1]^9*II[2]^2*II[4]*
          II[7] + 3820854605386362255941618174240395100160000000*II[1]^6*
          II[2]^3*II[4]*II[7] - 
         9508723794652792185355399938449237606400000000*II[1]^3*II[2]^4*II[4]*
          II[7] + 947269943199308954064865841153526988800000000*II[2]^5*II[4]*
          II[7] - 99008201831451810383549367897443794944000000*II[1]^10*II[3]*
          II[4]*II[7] + 5905130000434028836398171300311586570240000000*
          II[1]^7*II[2]*II[3]*II[4]*II[7] - 
         51419691793547949342875741003133836328960000000*II[1]^4*II[2]^2*
          II[3]*II[4]*II[7] + 34142166290344681364706259206033404067840000000*
          II[1]*II[2]^3*II[3]*II[4]*II[7] - 
         18538903674259953960492834163281869930496000000*II[1]^5*II[3]^2*
          II[4]*II[7] + 92299497199589220000576361591338040688640000000*
          II[1]^2*II[2]*II[3]^2*II[4]*II[7] - 
         9207280554282163153842087046784342727168000000*II[3]^3*II[4]*II[7] + 
         792322563121064135123076918176749977600000000*II[1]^8*II[4]^2*
          II[7] - 22070280772472253433666516603488514867200000000*II[1]^5*
          II[2]*II[4]^2*II[7] + 
         54940445935471149808974972132383126323200000000*II[1]^2*II[2]^2*
          II[4]^2*II[7] + 66016188444967710011567836210870979788800000000*
          II[1]^3*II[3]*II[4]^2*II[7] - 
         32883271708638098023851440256597785779200000000*II[2]*II[3]*II[4]^2*
          II[7] - 23515967680234710158739982805344894233600000000*II[1]*
          II[4]^3*II[7] + 904306190804022976562980201483468800000000*II[1]^13*
          II[5]*II[7] - 128345910786621450393383236627888865280000000*
          II[1]^10*II[2]*II[5]*II[7] + 
         3827436154231544164114545383235114762240000000*II[1]^7*II[2]^2*II[5]*
          II[7] - 22218528764356849598830585315980505251840000000*II[1]^4*
          II[2]^3*II[5]*II[7] + 
         11064640231163934454801106959140977049600000000*II[1]*II[2]^4*II[5]*
          II[7] + 1725503005967753950983844686244510433280000000*II[1]^8*
          II[3]*II[5]*II[7] - 48064175061012515775056666676046025195520000000*
          II[1]^5*II[2]*II[3]*II[5]*II[7] + 
         119648093602949691509637297711894477864960000000*II[1]^2*II[2]^2*
          II[3]*II[5]*II[7] + 71884302098807859166123108639014470123520000000*
          II[1]^3*II[3]^2*II[5]*II[7] - 
         35806231533574959317969130336054303763200000000*II[2]*II[3]^2*II[5]*
          II[7] - 17193398850049862790750649706425303695360000000*II[1]^6*
          II[4]*II[5]*II[7] + 
         171154044097206547292826547055619651010560000000*II[1]^3*II[2]*II[4]*
          II[5]*II[7] - 42626631057820998030715651053108997363200000000*
          II[2]^2*II[4]*II[5]*II[7] - 
         153637667345931817434526778738261618096640000000*II[1]*II[3]*II[4]*
          II[5]*II[7] + 49990701790460543886814967842664018350080000000*
          II[1]^4*II[5]^2*II[7] - 
         99580408495173157526543750347484426908800000000*II[1]*II[2]*II[5]^2*
          II[7] - 28705035965462167904519287413827174400000000*II[1]^11*II[6]*
          II[7] + 2352984898667360410105273735534652424192000000*II[1]^8*
          II[2]*II[6]*II[7] - 32771269073939333232242103032159962398720000000*
          II[1]^5*II[2]^2*II[6]*II[7] + 
         54385769826665026280259124270007083991040000000*II[1]^2*II[2]^3*
          II[6]*II[7] - 19694261083141329166458146568152737382400000000*
          II[1]^6*II[3]*II[6]*II[7] + 
         196049201045567326114994654424206795735040000000*II[1]^3*II[2]*II[3]*
          II[6]*II[7] - 48826871662545772779754346361014472122880000000*
          II[2]^2*II[3]*II[6]*II[7] - 
         87992489292149090491616010570113881900800000000*II[1]*II[3]^2*II[6]*
          II[7] + 105175243485107637967194059689249765294080000000*II[1]^4*
          II[4]*II[6]*II[7] - 
         209506834187556496077476103022359548697600000000*II[1]*II[2]*II[4]*
          II[6]*II[7] - 244732220324864682415131726935576755113600000000*
          II[1]^2*II[5]*II[6]*II[7] + 
         49936169925452146508898646117516040521800000000*II[6]^2*II[7] + 
         332487729674076205975324175697915150336000000*II[1]^9*II[7]^2 - 
         13887095234074054582490527940458427842560000000*II[1]^6*II[2]*
          II[7]^2 + 69120301621878289706456614596451666329600000000*II[1]^3*
          II[2]^2*II[7]^2 - 11476446801262891157267328431296700064000000000*
          II[2]^3*II[7]^2 + 62296114654253675656716375973884393922560000000*
          II[1]^4*II[3]*II[7]^2 - 
         124092519621087178385543758049846041847040000000*II[1]*II[2]*II[3]*
          II[7]^2 - 133123571023371279617649728854714155350400000000*II[1]^2*
          II[4]*II[7]^2 + 51643389420985687860464098701711603524100000000*
          II[5]*II[7]^2 - 1189022741461811278610751522078720000*II[1]^20*
          II[8] + 667776154359214304855067656296857600000*II[1]^17*II[2]*
          II[8] - 112302454791854661632736349540633804800000*II[1]^14*II[2]^2*
          II[8] + 6757289576993524503689512347450212352000000*II[1]^11*
          II[2]^3*II[8] - 138472709017256804909789586996214313779200000*
          II[1]^8*II[2]^4*II[8] + 
         771423660502486015413763487179373071564800000*II[1]^5*II[2]^5*
          II[8] - 640105814539205333004366846213790629888000000*II[1]^2*
          II[2]^6*II[8] - 27038823024369636654837968643890872320000*II[1]^15*
          II[3]*II[8] + 6096617692977260701109526874415117107200000*II[1]^12*
          II[2]*II[3]*II[8] - 332989478663942604935484830282745296977920000*
          II[1]^9*II[2]^2*II[3]*II[8] + 
         4635971326348782779850919174403732275200000000*II[1]^6*II[2]^3*II[3]*
          II[8] - 11537252986463113164339704153429231271936000000*II[1]^3*
          II[2]^4*II[3]*II[8] + 
         1149354280279080130128811123060463055667200000*II[2]^5*II[3]*II[8] - 
         60065008389475167037728566981444732190720000*II[1]^10*II[3]^2*
          II[8] + 3582446522422072810250634834426720996556800000*II[1]^7*
          II[2]*II[3]^2*II[8] - 
         31194617656161709494468439443290147468083200000*II[1]^4*II[2]^2*
          II[3]^2*II[8] + 20712915959419535913082905944411421278208000000*
          II[1]*II[2]^3*II[3]^2*II[8] - 
         7497957917982640907244323268631146497310720000*II[1]^5*II[3]^3*
          II[8] + 37330022558233207402870727941356334900838400000*II[1]^2*
          II[2]*II[3]^3*II[8] - 
         2792875290658347524436400942751513618027520000*II[3]^4*II[8] + 
         1007655605165414701165344674807808000000000*II[1]^13*II[4]*II[8] - 
         143014022295867309157654530552854740992000000*II[1]^10*II[2]*II[4]*
          II[8] + 4264857519680008302109548321057307361280000000*II[1]^7*
          II[2]^2*II[4]*II[8] - 
         24757789423697373196529829281585461985280000000*II[1]^4*II[2]^3*
          II[4]*II[8] + 12329170595972593017223364215286429122560000000*II[1]*
          II[2]^4*II[4]*II[8] + 
         1922703399346627221553843561369404702720000000*II[1]^8*II[3]*II[4]*
          II[8] - 53557224242270921707910994364873347956736000000*II[1]^5*
          II[2]*II[3]*II[4]*II[8] + 
         133322162133176255209001546033437185146880000000*II[1]^2*II[2]^2*
          II[3]*II[4]*II[8] + 80099651412842049186451601613916072181760000000*
          II[1]^3*II[3]^2*II[4]*II[8] - 
         39898372401136203160563934777783405734912000000*II[2]*II[3]^2*II[4]*
          II[8] - 9579179494571525551248461913890653470720000000*II[1]^6*
          II[4]^2*II[8] + 95357253753490238453042628708734985830400000000*
          II[1]^3*II[2]*II[4]^2*II[8] - 
         23749123091392761186783936752649856281600000000*II[2]^2*II[4]^2*
          II[8] - 85598129269830859797421560266916168545280000000*II[1]*II[3]*
          II[4]^2*II[8] - 30406075477566435339598457741777043456000000*
          II[1]^11*II[5]*II[8] + 
         2492421050650008364500608475163609006080000000*II[1]^8*II[2]*II[5]*
          II[8] - 34713270254394559542678040224192441876480000000*II[1]^5*
          II[2]^2*II[5]*II[8] + 
         57608630292849516333081797107193608273920000000*II[1]^2*II[2]^3*
          II[5]*II[8] - 20861328443225404860939980398491543011328000000*
          II[1]^6*II[3]*II[5]*II[8] + 
         207666931618567058586994593376640341770240000000*II[1]^3*II[2]*II[3]*
          II[5]*II[8] - 51720315923421472580224377884764835028480000000*
          II[2]^2*II[3]*II[5]*II[8] - 
         93206859059260103063588326114682800363776000000*II[1]*II[3]^2*II[5]*
          II[8] + 111407850602354069917931609262087312015360000000*II[1]^4*
          II[4]*II[5]*II[8] - 
         221922054068447890210176985035922687779840000000*II[1]*II[2]*II[4]*
          II[5]*II[8] - 129617435266749900294448257186260767899840000000*
          II[1]^2*II[5]^2*II[8] + 
         681096077182613966257835687614192445030400000*II[1]^9*II[6]*II[8] - 
         28447504185241313439751176082385376116736000000*II[1]^6*II[2]*II[6]*
          II[8] + 141591890610035142120800171546432051478528000000*II[1]^3*
          II[2]^2*II[6]*II[8] - 
         23509327387709559573770636911344074357760000000*II[2]^3*II[6]*
          II[8] + 127612647004923308865170959672907347623936000000*II[1]^4*
          II[3]*II[6]*II[8] - 
         254201646265642814018557661439582183681024000000*II[1]*II[2]*II[3]*
          II[6]*II[8] - 272701618233337218445248618963561177930240000000*
          II[1]^2*II[4]*II[6]*II[8] + 
         105790700756232673410094178833409302773360000000*II[5]*II[6]*II[8] - 
         10333871485747048466465490564909437288448000000*II[1]^7*II[7]*
          II[8] + 179967705342238881634868019917941286928384000000*II[1]^4*
          II[2]*II[7]*II[8] - 
         179245544131266691852929694022716929016320000000*II[1]*II[2]^2*II[7]*
          II[8] - 323046563717454777406478667059375214696192000000*II[1]^2*
          II[3]*II[7]*II[8] + 
         115090982472765614913990012580357126528800000000*II[4]*II[7]*II[8] + 
         46862210512581296233116416402049538808217600000*II[1]^5*II[8]^2 - 
         233312567937980286718791165831013778049792000000*II[1]^2*II[2]*
          II[8]^2 + 69821867411154829572229731520265709587126400000*II[3]*
          II[8]^2 + 98629873544971018285496622120960000000*II[1]^18*II[9] - 
         39764450385746683908976906566893568000000*II[1]^15*II[2]*II[9] + 
         4482903569806792102917926692312842240000000*II[1]^12*II[2]^2*II[9] - 
         163232294501172317030057377009527422976000000*II[1]^9*II[2]^3*
          II[9] + 1704415762116400906750246339117748060160000000*II[1]^6*
          II[2]^4*II[9] - 3393329163223906627148364018350264156160000000*
          II[1]^3*II[2]^5*II[9] + 
         281705605003163078538079409072696033280000000*II[2]^6*II[9] + 
         1244752508642163088158891745424179200000000*II[1]^13*II[3]*II[9] - 
         176664479100800115070492887009560887296000000*II[1]^10*II[2]*II[3]*
          II[9] + 5268354892203460950455457561661805690880000000*II[1]^7*
          II[2]^2*II[3]*II[9] - 
         30583156259820443297769253302810783252480000000*II[1]^4*II[2]^3*
          II[3]*II[9] + 15230153210683084339590442045524166410240000000*II[1]*
          II[2]^4*II[3]*II[9] + 
         1187552500426134853505186579558557286400000000*II[1]^8*II[3]^2*
          II[9] - 33079467958231243038688403263275234361344000000*II[1]^5*
          II[2]*II[3]^2*II[9] + 
         82346049565856847006051140770507636654080000000*II[1]^2*II[2]^2*
          II[3]^2*II[9] + 32982213296852363423354002585271534960640000000*
          II[1]^3*II[3]^3*II[9] - 
         16428742701642929672872521369059592830592000000*II[2]*II[3]^3*
          II[9] - 34494289638482482047559344495777546240000000*II[1]^11*II[4]*
          II[9] + 2827536563431484121417510905556369408000000000*II[1]^8*
          II[2]*II[4]*II[9] - 39380601172007011340744418140363626905600000000*
          II[1]^5*II[2]^2*II[4]*II[9] + 
         65354328833750592571819037889880104960000000000*II[1]^2*II[2]^3*
          II[4]*II[9] - 23666213278800673780034425660241901649920000000*
          II[1]^6*II[3]*II[4]*II[9] + 
         235588537401421482241372752255793520640000000000*II[1]^3*II[2]*II[3]*
          II[4]*II[9] - 58674308163154885320651388038371187398400000000*
          II[2]^2*II[3]*II[4]*II[9] - 
         105738874120749751455551710155195112179840000000*II[1]*II[3]^2*II[4]*
          II[9] + 63193529215194158452559594923911376281600000000*II[1]^4*
          II[4]^2*II[9] - 125880157203824283184437724040629127328000000000*
          II[1]*II[2]*II[4]^2*II[9] + 
         734515381342191300106525987083018043392000000*II[1]^9*II[5]*II[9] - 
         30678681044242014260494057730291506544640000000*II[1]^6*II[2]*II[5]*
          II[9] + 152697137045953811252587168995468596920320000000*II[1]^3*
          II[2]^2*II[5]*II[9] - 
         25353196209959299539040791207109862352000000000*II[2]^3*II[5]*
          II[9] + 137621482188846872540782879473841873244160000000*II[1]^4*
          II[3]*II[5]*II[9] - 
         274139030385796055692122679485962050565760000000*II[1]*II[2]*II[3]*
          II[5]*II[9] - 294089980582808369229132510281206300728000000000*
          II[1]^2*II[4]*II[5]*II[9] + 
         57044005323688739821931338346944772927625000000*II[5]^2*II[9] - 
         10775962250050845480129983732833528381440000000*II[1]^7*II[6]*
          II[9] + 187666858544310143635373104359371224965120000000*II[1]^4*
          II[2]*II[6]*II[9] - 
         186913802714919734503492632269212301769600000000*II[1]*II[2]^2*II[6]*
          II[9] - 336866737590704106112770390246621502340160000000*II[1]^2*
          II[3]*II[6]*II[9] + 
         120014660871346313548685978490441607687800000000*II[4]*II[6]*II[9] + 
         95420790640823785798925386336982650122240000000*II[1]^5*II[7]*
          II[9] - 475070839699631197596152571060593585860800000000*II[1]^2*
          II[2]*II[7]*II[9] + 
         142171223236197800936129336396466221914260000000*II[3]*II[7]*II[9] - 
         412277511794167262177916729197382135403200000000*II[1]^3*II[8]*
          II[9] + 205359239587447669247354677928581234654920000000*II[2]*
          II[8]*II[9] + 272122055140902060524265709541175515645137500000*
          II[1]*II[9]^2 - 6694697331089009782611541443477504000000*II[1]^16*
          II[10] + 1856256987256498166996836491146035200000000*II[1]^13*II[2]*
          II[10] - 131725537794662927932017832450106327040000000*II[1]^10*
          II[2]^2*II[10] + 2618798501370428092841185863209708421120000000*
          II[1]^7*II[2]^3*II[10] - 
         11401689348691999656728598489242159677440000000*II[1]^4*II[2]^4*
          II[10] + 4542346732605019954475632709991836221440000000*II[1]*
          II[2]^5*II[10] - 43208666447758841581996316590287618048000000*
          II[1]^11*II[3]*II[10] + 
         3541862812247541183947761413527536926720000000*II[1]^8*II[2]*II[3]*
          II[10] - 49329393616143948381992583176123932999680000000*II[1]^5*
          II[2]^2*II[3]*II[10] + 
         81864904427445974077364463545248851886080000000*II[1]^2*II[2]^3*
          II[3]*II[10] - 14822526266722708780816930796845187530752000000*
          II[1]^6*II[3]^2*II[10] + 
         147552838443740588230070724095618638970880000000*II[1]^3*II[2]*
          II[3]^2*II[10] - 36748648181909582841093742297143669732480000000*
          II[2]^2*II[3]^2*II[10] - 
         44150621190866925428051570473439771488896000000*II[1]*II[3]^3*
          II[10] + 844968851846756595990439594647981391872000000*II[1]^9*
          II[4]*II[10] - 35292017066813554831396414709617415946240000000*
          II[1]^6*II[2]*II[4]*II[10] + 
         175659113723079100901322324097660652421120000000*II[1]^3*II[2]^2*
          II[4]*II[10] - 29165707011604793898373390692522827712000000000*
          II[2]^3*II[4]*II[10] + 
         158316443210176743802129827040245566914560000000*II[1]^4*II[3]*II[4]*
          II[10] - 315362945949923500675726114214702382620160000000*II[1]*
          II[2]*II[3]*II[4]*II[10] - 
         169157019717168999117185455186590619344000000000*II[1]^2*II[4]^2*
          II[10] - 11784239450139507238636693245175339745280000000*II[1]^7*
          II[5]*II[10] + 205226330888458996925748813369768307875840000000*
          II[1]^4*II[2]*II[5]*II[10] - 
         204402813573877449936339545000691341040000000000*II[1]*II[2]^2*II[5]*
          II[10] - 368386432508990786858927126231255487616320000000*II[1]^2*
          II[3]*II[5]*II[10] + 
         131244102856628947575583129661677031079000000000*II[4]*II[5]*
          II[10] + 100899496347770965829277557189943369031680000000*II[1]^5*
          II[6]*II[10] - 502347634364979256819599270884096638588800000000*
          II[1]^2*II[2]*II[6]*II[10] + 
         150334164288636450826433724215074016883720000000*II[3]*II[6]*
          II[10] - 425630629595622570682338520137731618280000000000*II[1]^3*
          II[7]*II[10] + 212010550992789442649615046416919613723800000000*
          II[2]*II[7]*II[10] + 
         551882624111587102544901171911711621700360000000*II[1]*II[8]*
          II[10] + 360948519091117196266387198735024128000000*II[1]^14*
          II[11] - 65157092726149226489065493510781665280000000*II[1]^11*
          II[2]*II[11] + 2670482154873078392927498113864973156352000000*
          II[1]^8*II[2]^2*II[11] - 
         24795380957755818896569777648329727672320000000*II[1]^5*II[2]^3*
          II[11] + 30861924949086080327631782852175174942720000000*II[1]^2*
          II[2]^4*II[11] + 1070294332671692487255049901070363603763200000*
          II[1]^9*II[3]*II[11] - 
         44703231485195003498029516481243914567680000000*II[1]^6*II[2]*II[3]*
          II[11] + 222501571040866313513668430557729115504640000000*II[1]^3*
          II[2]^2*II[3]*II[11] - 
         36943231465791240358512212010471466817280000000*II[2]^3*II[3]*
          II[11] + 100267095073480427190787375763646751813632000000*II[1]^4*
          II[3]^2*II[11] - 199729882128391225435416966153023603399040000000*
          II[1]*II[2]*II[3]^2*II[11] - 
         13708197171781684899473069038433959280640000000*II[1]^7*II[4]*
          II[11] + 238732672644533215178398168663686944440320000000*II[1]^4*
          II[2]*II[4]*II[11] - 
         237774702450527347229307719557862653612800000000*II[1]*II[2]^2*II[4]*
          II[11] - 428531158248716949569392967104121537362560000000*II[1]^2*
          II[3]*II[4]*II[11] + 
         76335855965906452055521094819273570602200000000*II[4]^2*II[11] + 
         111576691869646952887671580980849199042560000000*II[1]^5*II[5]*
          II[11] - 555506114467663303480516267066052285812800000000*II[1]^2*
          II[2]*II[5]*II[11] + 
         166242541503621378060439054616830868914140000000*II[3]*II[5]*
          II[11] - 455111539054789732486453349569404908245440000000*II[1]^3*
          II[6]*II[11] + 226695264490314983223633380182317923380200000000*
          II[2]*II[6]*II[11] + 
         576141201002105436211737303362789722515300000000*II[1]*II[7]*
          II[11] - 14909857768904010420131736528774758400000000*II[1]^12*
          II[12] + 1628729924432352707509929157270233415680000000*II[1]^9*
          II[2]*II[12] - 34013614809371804194353124543554443673600000000*
          II[1]^6*II[2]^2*II[12] + 
         112863757066922198712533077228423687372800000000*II[1]^3*II[2]^3*
          II[12] - 14054545947992912950951210509426164400000000000*II[2]^4*
          II[12] - 17522656738600500361537088481783241113600000000*II[1]^7*
          II[3]*II[12] + 305162678130236361194572563220659655065600000000*
          II[1]^4*II[2]*II[3]*II[12] - 
         303938123101866441394299320726430714182400000000*II[1]*II[2]^2*II[3]*
          II[12] - 273887332136253735276782987525372364936000000000*II[1]^2*
          II[3]^2*II[12] + 130981335330362312015585210482151535820800000000*
          II[1]^5*II[4]*II[12] - 
         652115876739686614134871223475004778016000000000*II[1]^2*II[2]*II[4]*
          II[12] + 195154288423906115942427248035648048177200000000*II[3]*
          II[4]*II[12] - 507878094632695472212196738716277589960000000000*
          II[1]^3*II[5]*II[12] + 
         252978773483024324699276328970085966835000000000*II[2]*II[5]*
          II[12] + 621685960006393369914035547493733488911000000000*II[1]*
          II[6]*II[12] + 450487016085733805603491831008728580096000000*
          II[1]^10*II[13] - 26868332745113409119922548492306311741440000000*
          II[1]^7*II[2]*II[13] + 
         233959558014654995990981579109710972866560000000*II[1]^4*II[2]^2*
          II[13] - 155346842092404502720834031651226934780800000000*II[1]*
          II[2]^3*II[13] + 168703989453942870396094733339043571888128000000*
          II[1]^5*II[3]*II[13] - 
         839925331973359081056478529148442216224960000000*II[1]^2*II[2]*II[3]*
          II[13] + 125679370236819444862577758776402469471626000000*II[3]^2*
          II[13] - 600747235660301043748944620399840230680000000000*II[1]^3*
          II[4]*II[13] + 299237750104114562891952062813342599809000000000*
          II[2]*II[4]*II[13] + 
         699051324153062242123836112842107935380750000000*II[1]*II[5]*
          II[13] - 9346471115560811843593508970962918400000000000*II[1]^8*
          II[14] + 260347564384483579560511605060132602880000000000*II[1]^5*
          II[2]*II[14] - 648093771234730168153051299383760229800000000000*
          II[1]^2*II[2]^2*II[14] - 
         778746508089046476454574675291363848200000000000*II[1]^3*II[3]*
          II[14] + 387900813653412025926861428391225355995000000000*II[2]*
          II[3]*II[14] + 832203960421197574955300675355724412925000000000*
          II[1]*II[4]*II[14] + 
         121391322264688957961706729445282179840000000000*II[1]^6*II[15] - 
         1208406559842543810354691485153388635000000000000*II[1]^3*II[2]*
          II[15] + 300958712954787449008480565949126572362500000000*II[2]^2*
          II[15] + 1084734904952659528824774987084444125797500000000*II[1]*
          II[3]*II[15] - 849035626716711857437310197150936576890000000000*
          II[1]^4*II[16] + 1691260807229813726713358547800662432575000000000*
          II[1]*II[2]*II[16] + 
         2386139146441895331292106323627318830522656250000*II[1]^2*II[17] - 
         1122137075485332499810373950722637227337177734375*II[18]))/
       1419768672255616929676307590021120, (-36893488147419103232*II[1]^36 + 
        82318595428928874086400*II[1]^33*II[2] - 95440179540300136615772160*
         II[1]^30*II[2]^2 + 60205676983295950150696960000*II[1]^27*II[2]^3 - 
        21211956952546686129552752640000*II[1]^24*II[2]^4 + 
        4197296805544085842985452830720000*II[1]^21*II[2]^5 - 
        458169293544646726725412690329600000*II[1]^18*II[2]^6 + 
        26413329126836071378545192908881920000*II[1]^15*II[2]^7 - 
        744926541688379267630864541941760000000*II[1]^12*II[2]^8 + 
        9045737046345136914803195246333132800000*II[1]^9*II[2]^9 - 
        37794138025511164546395247220883456000000*II[1]^6*II[2]^10 + 
        34211035530795471102559331360440320000000*II[1]^3*II[2]^11 - 
        1420344497856220938133637302530867200000*II[2]^12 - 
        11409357326449541948375040*II[1]^31*II[3] + 
        23581970097260005263251865600*II[1]^28*II[2]*II[3] - 
        18497960638131639866417605509120*II[1]^25*II[2]^2*II[3] + 
        6910599390492694459546651852800000*II[1]^22*II[2]^3*II[3] - 
        1307831733788689195533133739458560000*II[1]^19*II[2]^4*II[3] + 
        125206307613140090415048267053137920000*II[1]^16*II[2]^5*II[3] - 
        5790443081436049990980436557299712000000*II[1]^13*II[2]^6*II[3] + 
        117464885132442926838687494658852913152000*II[1]^10*II[2]^7*II[3] - 
        876073029626201648870772329143703961600000*II[1]^7*II[2]^8*II[3] + 
        1695707757512523676936784372652048384000000*II[1]^4*II[2]^9*II[3] - 
        337853571608260529319704354136627609600000*II[1]*II[2]^10*II[3] - 
        1294366831271658179665990778880*II[1]^26*II[3]^2 + 
        1633750891308099637173263794176000*II[1]^23*II[2]*II[3]^2 - 
        709637280970731958920201192131788800*II[1]^20*II[2]^2*II[3]^2 + 
        133040463042212121130414489416499200000*II[1]^17*II[2]^3*II[3]^2 - 
        11197448781346881346604567496040120320000*II[1]^14*II[2]^4*II[3]^2 + 
        404511091673121716189196868420286545920000*II[1]^11*II[2]^5*II[3]^2 - 
        5528748843672233422903696324365826129920000*II[1]^8*II[2]^6*II[3]^2 + 
        22007523178549295804186452440924385443840000*II[1]^5*II[2]^7*
         II[3]^2 - 13699332927664870761551510496419512320000000*II[1]^2*
         II[2]^8*II[3]^2 - 40768678727456291297581591638835200*II[1]^21*
         II[3]^3 + 26711539421737138530200861552934912000*II[1]^18*II[2]*
         II[3]^3 - 5390555389078182968507234253156856627200*II[1]^15*II[2]^2*
         II[3]^3 + 405438546002112361814660179638091776000000*II[1]^12*
         II[2]^3*II[3]^3 - 11077831271453716433964119029587803897856000*
         II[1]^9*II[2]^4*II[3]^3 + 
        92570899379087361790826369655370174955520000*II[1]^6*II[2]^5*
         II[3]^3 - 153625448554318724718431013083249482137600000*II[1]^3*
         II[2]^6*II[3]^3 + 10933954136102518228362457844700005007360000*
         II[2]^7*II[3]^3 - 304189296640747590681385533770091724800*II[1]^16*
         II[3]^4 + 84414999130515658259791595642611040256000*II[1]^13*II[2]*
         II[3]^4 - 5993820041166089801211533915816791721902080*II[1]^10*
         II[2]^2*II[3]^4 + 119210783423922816369298353561308391014400000*
         II[1]^7*II[2]^3*II[3]^4 - 
        519176596252247879596098227745505494958080000*II[1]^4*II[2]^4*
         II[3]^4 + 206883817782211235637113240544714078289920000*II[1]*
         II[2]^5*II[3]^4 - 393153524335234902230998598593029467013120*
         II[1]^11*II[3]^5 + 32242048455271105542024034903827920034201600*
         II[1]^8*II[2]*II[3]^5 - 
        449202711314877598520130149438952954491043840*II[1]^5*II[2]^2*
         II[3]^5 + 745665174783085315164200133452101205360640000*II[1]^2*
         II[2]^3*II[3]^5 - 44987773310416873174530813341219320454184960*
         II[1]^6*II[3]^6 + 447960412226497627230673208360739717670502400*
         II[1]^3*II[2]*II[3]^6 - 
        111589941141459872054559565387976060467937280*II[2]^2*II[3]^6 - 
        57453446842124755168922487596123641840926720*II[1]*II[3]^7 + 
        1776345253392534711828480000*II[1]^29*II[4] - 
        3083113639050752872585101312000*II[1]^26*II[2]*II[4] + 
        1945293500907052477831131955200000*II[1]^23*II[2]^2*II[4] - 
        563253008084546282585616065495040000*II[1]^20*II[2]^3*II[4] + 
        79194342379129060963665221517312000000*II[1]^17*II[2]^4*II[4] - 
        5332254880420692979495508297908224000000*II[1]^14*II[2]^5*II[4] + 
        160522744567324133547118720872087552000000*II[1]^11*II[2]^6*II[4] - 
        1880545177723794972213921453019496448000000*II[1]^8*II[2]^7*II[4] + 
        6549900507521187802975957384597340160000000*II[1]^5*II[2]^8*II[4] - 
        3624178309080881642170983858674073600000000*II[1]^2*II[2]^9*II[4] + 
        294101289454755392327673446400000*II[1]^24*II[3]*II[4] - 
        291235213752499099008462634352640000*II[1]^21*II[2]*II[3]*II[4] + 
        95403488944242321999058982613811200000*II[1]^18*II[2]^2*II[3]*II[4] - 
        12835040240302304594053044597612871680000*II[1]^15*II[2]^3*II[3]*
         II[4] + 724010286997902729054499184547201024000000*II[1]^12*II[2]^4*
         II[3]*II[4] - 15825649852073337504596933155011271065600000*II[1]^9*
         II[2]^5*II[3]*II[4] + 110204258932175066568878969030606585856000000*
         II[1]^6*II[2]^6*II[3]*II[4] - 
        156761445064234961255903837794483568640000000*II[1]^3*II[2]^7*II[3]*
         II[4] + 9762493418185503967746571603411992576000000*II[2]^8*II[3]*
         II[4] + 9077074055119573119428334295449600000*II[1]^19*II[3]^2*
         II[4] - 4345714383935865982096593677262520320000*II[1]^16*II[2]*
         II[3]^2*II[4] + 602976727307649973574975877645808435200000*II[1]^13*
         II[2]^2*II[3]^2*II[4] - 28542365366944516438314604632131160244224000*
         II[1]^10*II[2]^3*II[3]^2*II[4] + 
        425756335500962218324208074155796463616000000*II[1]^7*II[2]^4*II[3]^2*
         II[4] - 1483370030620209529229160178242683928576000000*II[1]^4*
         II[2]^5*II[3]^2*II[4] + 
        492582450361977986980685128826546552832000000*II[1]*II[2]^6*II[3]^2*
         II[4] + 51822510916178914737313942484287488000000*II[1]^14*II[3]^3*
         II[4] - 9360935922793470545851620041282373550080000*II[1]^11*II[2]*
         II[3]^3*II[4] + 383837537841287355658382986405158794035200000*
         II[1]^8*II[2]^2*II[3]^3*II[4] - 
        3565123425964569490316831253735186911723520000*II[1]^5*II[2]^3*
         II[3]^3*II[4] + 4438502620634871914485997230409172123648000000*
         II[1]^2*II[2]^4*II[3]^3*II[4] + 
        38454111279629266594671818978064806707200000*II[1]^9*II[3]^4*II[4] - 
        1606717663217927755589863924110175512821760000*II[1]^6*II[2]*II[3]^4*
         II[4] + 7999332286382334458947483550317174534963200000*II[1]^3*
         II[2]^2*II[3]^4*II[4] - 
        1328456288947074018166359152970555913666560000*II[2]^3*II[3]^4*
         II[4] + 1441794269406979235082211111810149981880320000*II[1]^4*
         II[3]^5*II[4] - 2872683433647450928806910494763009874853888000*II[1]*
         II[2]*II[3]^5*II[4] - 14270998230586173458468988518400000*II[1]^22*
         II[4]^2 + 10806744183711251351188977745920000000*II[1]^19*II[2]*
         II[4]^2 - 2586826915291403927749382671171584000000*II[1]^16*II[2]^2*
         II[4]^2 + 239281462853584722234608068727930880000000*II[1]^13*
         II[2]^3*II[4]^2 - 8494861006325113035182089680289215283200000*
         II[1]^10*II[2]^4*II[4]^2 + 
        101371402596286372352586838794389422080000000*II[1]^7*II[2]^5*
         II[4]^2 - 294321109064002749005739013042203525120000000*II[1]^4*
         II[2]^6*II[4]^2 + 83772855090587495670057739623805747200000000*II[1]*
         II[2]^7*II[4]^2 - 549723510848984132607821081896550400000*II[1]^17*
         II[3]*II[4]^2 + 185084885011833356797706693404262400000000*II[1]^14*
         II[2]*II[3]*II[4]^2 - 16716204682666978497909707533732282368000000*
         II[1]^11*II[2]^2*II[3]*II[4]^2 + 
        456953791589698669619253607445393571840000000*II[1]^8*II[2]^3*II[3]*
         II[4]^2 - 3183166125635995735824124222643581747200000000*II[1]^5*
         II[2]^4*II[3]*II[4]^2 + 
        3170372942498599670384135726944191774720000000*II[1]^2*II[2]^5*II[3]*
         II[4]^2 - 2513159653962444677593277165038102118400000*II[1]^12*
         II[3]^2*II[4]^2 + 274675201530809621968406286060591513600000000*
         II[1]^9*II[2]*II[3]^2*II[4]^2 - 
        5738318523897086699809040366492379512832000000*II[1]^6*II[2]^2*
         II[3]^2*II[4]^2 + 19046122926722001261453559926456141742080000000*
         II[1]^3*II[2]^3*II[3]^2*II[4]^2 - 
        2372251624600101659124725277215166431232000000*II[2]^4*II[3]^2*
         II[4]^2 - 985287728012117263057778994183183689318400000*II[1]^7*
         II[3]^3*II[4]^2 + 17164312235503396060686612787069405102080000000*
         II[1]^4*II[2]*II[3]^3*II[4]^2 - 
        17099372358662102165749504040238917615616000000*II[1]*II[2]^2*II[3]^3*
         II[4]^2 - 7703833605547118758929164177257343739494400000*II[1]^2*
         II[3]^4*II[4]^2 + 8839563808040797368296777477573836800000*II[1]^15*
         II[4]^3 - 1994605517074710751272390209002536960000000*II[1]^12*II[2]*
         II[4]^3 + 108999284447559357778833011155037847552000000*II[1]^9*
         II[2]^2*II[4]^3 - 1518084619163229431646189076922373242880000000*
         II[1]^6*II[2]^3*II[4]^3 + 
        3779011293389093406328047999940779048960000000*II[1]^3*II[2]^4*
         II[4]^3 - 376549190159583770946969487473086300160000000*II[2]^5*
         II[4]^3 + 39316940218577692287184743614169093242880000*II[1]^10*
         II[3]*II[4]^3 - 2345942308831353291325071635846120079360000000*
         II[1]^7*II[2]*II[3]*II[4]^3 + 
        20433818238996634785023840828296097955840000000*II[1]^4*II[2]^2*II[3]*
         II[4]^3 - 13570983136344343888546822442075129118720000000*II[1]*
         II[2]^3*II[3]*II[4]^3 + 
        7366562300857362017974383500384275110297600000*II[1]^5*II[3]^2*
         II[4]^3 - 36685080876701765072475333410759218298880000000*II[1]^2*
         II[2]*II[3]^2*II[4]^3 + 
        3659993157046400091970337632817506769510400000*II[3]^3*II[4]^3 - 
        157364519403656796027040669287611105280000000*II[1]^8*II[4]^4 + 
        4384885955130161794391630767826653937664000000*II[1]^5*II[2]*
         II[4]^4 - 10918226281100746253535510157494868377600000000*II[1]^2*
         II[2]^2*II[4]^4 - 13118300977996702087067222135872505118720000000*
         II[1]^3*II[3]*II[4]^4 + 
        6535724599104996509186395856796926696448000000*II[2]*II[3]*II[4]^4 + 
        2804174328009756573339902999128003507200000000*II[1]*II[4]^5 - 
        269947734153404125783523328000*II[1]^27*II[5] + 
        381339519340284663482548224000000*II[1]^24*II[2]*II[5] - 
        188785567760652135308008724889600000*II[1]^21*II[2]^2*II[5] + 
        41226145067761614025055476383744000000*II[1]^18*II[2]^3*II[5] - 
        4159636721968835526733061967524659200000*II[1]^15*II[2]^4*II[5] + 
        187709879821325195442771626072997888000000*II[1]^12*II[2]^5*II[5] - 
        3419161522669487541961692858304954368000000*II[1]^9*II[2]^6*II[5] + 
        20408350157483240259634220868713840640000000*II[1]^6*II[2]^7*II[5] - 
        25401290093095787594232148453836718080000000*II[1]^3*II[2]^8*II[5] + 
        1406125499539093417652230602441621504000000*II[2]^9*II[5] - 
        31079449374169111206128737320960000*II[1]^22*II[3]*II[5] + 
        23534800813197634928852349222912000000*II[1]^19*II[2]*II[3]*II[5] - 
        5633545524521962147977939058792857600000*II[1]^16*II[2]^2*II[3]*
         II[5] + 521102324742899085929951175899086848000000*II[1]^13*II[2]^3*
         II[3]*II[5] - 18499927609472877156347033862183132856320000*II[1]^10*
         II[2]^4*II[3]*II[5] + 220764437479570790418712069101777321984000000*
         II[1]^7*II[2]^5*II[3]*II[5] - 
        640966049304459490771792794804761395200000000*II[1]^4*II[2]^6*II[3]*
         II[5] + 182438674999010873955789409733333483520000000*II[1]*II[2]^7*
         II[3]*II[5] - 598589293623655476341803318121594880000*II[1]^17*
         II[3]^2*II[5] + 201537096236504036768480371345981440000000*II[1]^14*
         II[2]*II[3]^2*II[5] - 18202099116282724652306194243035699609600000*
         II[1]^11*II[2]^2*II[3]^2*II[5] + 
        497572039801752408100898550316837896192000000*II[1]^8*II[2]^3*II[3]^2*
         II[5] - 3466114727314816778605352532909448652390400000*II[1]^5*
         II[2]^4*II[3]^2*II[5] + 
        3452184154492303334498341503656298283008000000*II[1]^2*II[2]^5*
         II[3]^2*II[5] - 1824368905959577516294905515141832376320000*II[1]^12*
         II[3]^3*II[5] + 199393913929714986882831116738702082048000000*
         II[1]^9*II[2]*II[3]^3*II[5] - 
        4165594902106547020079396019323388139929600000*II[1]^6*II[2]^2*
         II[3]^3*II[5] + 13826075755250867574237705456968810889216000000*
         II[1]^3*II[2]^3*II[3]^3*II[5] - 
        1722079054958219232811083091830035880345600000*II[2]^4*II[3]^3*
         II[5] - 536434538954899825160825949787892471562240000*II[1]^7*
         II[3]^4*II[5] + 9345015500621738059940405483937049214976000000*
         II[1]^4*II[2]*II[3]^4*II[5] - 
        9309658900956121582406608241080651618713600000*II[1]*II[2]^2*II[3]^4*
         II[5] - 3355447785786653746927536416858721924022272000*II[1]^2*
         II[3]^5*II[5] + 2533826931940777524448540156231680000*II[1]^20*II[4]*
         II[5] - 1425273383465720239624275540049920000000*II[1]^17*II[2]*
         II[4]*II[5] + 239930996161177741134566617553829888000000*II[1]^14*
         II[2]^2*II[4]*II[5] - 14446326154470596076211810333831987200000000*
         II[1]^11*II[2]^3*II[4]*II[5] + 
        296176663976187853686504732750665220096000000*II[1]^8*II[2]^4*II[4]*
         II[5] - 1650541348209646482862746752455412809728000000*II[1]^5*
         II[2]^5*II[4]*II[5] + 1369920385618142831782994905728559349760000000*
         II[1]^2*II[2]^6*II[4]*II[5] + 
        57751896016264259872504720277435842560000*II[1]^15*II[3]*II[4]*
         II[5] - 13031431156164017979344177745698488320000000*II[1]^12*II[2]*
         II[3]*II[4]*II[5] + 712128890697901001954113616334338339635200000*
         II[1]^9*II[2]^2*II[3]*II[4]*II[5] - 
        9918154569840683149643654841873192714240000000*II[1]^6*II[2]^3*II[3]*
         II[4]*II[5] + 24689542859379616424893249999882797711360000000*
         II[1]^3*II[2]^4*II[3]*II[4]*II[5] - 
        2460121516717176187522819360282830962688000000*II[2]^5*II[3]*II[4]*
         II[5] + 128435388280603919913461407632722396971008000*II[1]^10*
         II[3]^2*II[4]*II[5] - 7663413125497907038299758758667967528960000000*
         II[1]^7*II[2]*II[3]^2*II[4]*II[5] + 
        66750480582002719550810390284158862098432000000*II[1]^4*II[2]^2*
         II[3]^2*II[4]*II[5] - 
        44331881209566659702008266512795452047360000000*II[1]*II[2]^3*II[3]^2*
         II[4]*II[5] + 16042737851781877982379488389248010514595840000*
         II[1]^5*II[3]^3*II[4]*II[5] - 
        79891960154674165868874355330846290739200000000*II[1]^2*II[2]*II[3]^3*
         II[4]*II[5] + 5977989149323954977425217282075535040363520000*II[3]^4*
         II[4]*II[5] - 1076693356956009492771095008876953600000000*II[1]^13*
         II[4]^2*II[5] + 152901193518739095335950111476969111552000000*
         II[1]^10*II[2]*II[4]^2*II[5] - 
        4561592852190641830252179909076435599360000000*II[1]^7*II[2]^2*
         II[4]^2*II[5] + 26488433253915220485627395700117665218560000000*
         II[1]^4*II[2]^3*II[4]^2*II[5] - 
        13194063648406199674570152193343137382400000000*II[1]*II[2]^4*II[4]^2*
         II[5] - 2056230233715656901513300379868457861120000000*II[1]^8*II[3]*
         II[4]^2*II[5] + 57295851006765528433253884916968423686144000000*
         II[1]^5*II[2]*II[3]*II[4]^2*II[5] - 
        142664834667411025465470960823089646141440000000*II[1]^2*II[2]^2*
         II[3]*II[4]^2*II[5] - 
        85706240986352217912188113696357502484480000000*II[1]^3*II[3]^2*
         II[4]^2*II[5] + 42700069729473017320739692577363228287488000000*
         II[2]*II[3]^2*II[4]^2*II[5] + 
        6831226289555459555052131131438124236800000000*II[1]^6*II[4]^3*
         II[5] - 68021158024155464375428524603544613683200000000*II[1]^3*
         II[2]*II[4]^3*II[5] + 
        16944530691257115020737941328743028976640000000*II[2]^2*II[4]^3*
         II[5] + 61068689310619317461831033484557134771200000000*II[1]*II[3]*
         II[4]^3*II[5] - 92741066856759001490752102465536000000*II[1]^18*
         II[5]^2 + 37432921062038535817712300226458419200000*II[1]^15*II[2]*
         II[5]^2 - 4223225173642960549327009183495618560000000*II[1]^12*
         II[2]^2*II[5]^2 + 153856746923020727794156608016600793088000000*
         II[1]^9*II[2]^3*II[5]^2 - 
        1607120295826387414100997443141668700160000000*II[1]^6*II[2]^4*
         II[5]^2 + 3200512464901720111268226541167425617920000000*II[1]^3*
         II[2]^5*II[5]^2 - 265754812384227178981741873678422147072000000*
         II[2]^6*II[5]^2 - 1172400376068173333998822791296581632000000*
         II[1]^13*II[3]*II[5]^2 + 
        166492477214261398022741539234340426219520000*II[1]^10*II[2]*II[3]*
         II[5]^2 - 4967068815718905314287081878393936936960000000*II[1]^7*
         II[2]^2*II[3]*II[5]^2 + 
        28842964010989566738941879086763067310080000000*II[1]^4*II[2]^3*II[3]*
         II[5]^2 - 14366870276559543545762566107512442224640000000*II[1]*
         II[2]^4*II[3]*II[5]^2 - 
        1119503407398928276768544490330578485248000000*II[1]^8*II[3]^2*
         II[5]^2 + 31194412055726148458745028734053286700646400000*II[1]^5*
         II[2]*II[3]^2*II[5]^2 - 
        77673082789435317253787626401533299015680000000*II[1]^2*II[2]^2*
         II[3]^2*II[5]^2 - 31108194054197759170493336825576871542784000000*
         II[1]^3*II[3]^3*II[5]^2 + 
        15498544680840323074269399571386786930969600000*II[2]*II[3]^3*
         II[5]^2 + 32502673692113262253022444557801881600000000*II[1]^11*
         II[4]*II[5]^2 - 2665509291544773621430099344959739002880000000*
         II[1]^8*II[2]*II[4]*II[5]^2 + 
        37136438283994257313160946534707650363392000000*II[1]^5*II[2]^2*II[4]*
         II[5]^2 - 61645572617988571698962781274109711155200000000*II[1]^2*
         II[2]^3*II[4]*II[5]^2 + 
        22315342885670680037929372484869609881600000000*II[1]^6*II[3]*II[4]*
         II[5]^2 - 222202470338712634641811612558799932293120000000*II[1]^3*
         II[2]*II[3]*II[4]*II[5]^2 + 
        55352136663506598237400745678116918627584000000*II[2]^2*II[3]*II[4]*
         II[5]^2 + 99745532322794995931273965306787633059200000000*II[1]*
         II[3]^2*II[4]*II[5]^2 - 
        59597940567684299526826123542815533916160000000*II[1]^4*II[4]^2*
         II[5]^2 + 118745139404509059266455817062927693843200000000*II[1]*
         II[2]*II[4]^2*II[5]^2 - 
        230777068589312838215130622310960332800000000*II[1]^9*II[5]^3 + 
        9642502441830832106842542152783058370560000000*II[1]^6*II[2]*
         II[5]^3 - 48006946120467558874185471219942802636800000000*II[1]^3*
         II[2]^2*II[5]^3 + 7972558054396570342380905986491423987840000000*
         II[2]^3*II[5]^3 - 43263695005522967533129312075399940198400000000*
         II[1]^4*II[3]*II[5]^3 + 
        86200180897911909504704353279615038618240000000*II[1]*II[2]*II[3]*
         II[5]^3 + 92467106829615303988686881616756512606400000000*II[1]^2*
         II[4]*II[5]^3 - 8969031642950369301191258847737757938872500000*
         II[5]^4 + 37792989540265388296199838105600*II[1]^25*II[6] - 
        42387329614871826296493362380800000*II[1]^22*II[2]*II[6] + 
        16047615384170534423404844207308800000*II[1]^19*II[2]^2*II[6] - 
        2560801169840975930050471016792064000000*II[1]^16*II[2]^3*II[6] + 
        177652443445029463033409471300763648000000*II[1]^13*II[2]^4*II[6] - 
        5045502745397604844407653437694583767040000*II[1]^10*II[2]^5*II[6] + 
        50174169460822775182213381329902370816000000*II[1]^7*II[2]^6*II[6] - 
        124864239102846093710754054873506906112000000*II[1]^4*II[2]^7*II[6] + 
        31097626445493481833858979868017950720000000*II[1]*II[2]^8*II[6] + 
        2902404672664218910965122306408448000*II[1]^20*II[3]*II[6] - 
        1632590650144907470416377837046988800000*II[1]^17*II[2]*II[3]*II[6] + 
        274830398521724544078794864576377651200000*II[1]^14*II[2]^2*II[3]*
         II[6] - 16547619729499724570196326272758448128000000*II[1]^11*
         II[2]^3*II[3]*II[6] + 339257005848695600078830749346016998195200000*
         II[1]^8*II[2]^4*II[3]*II[6] - 
        1890620384697510068272681532836635947827200000*II[1]^5*II[2]^5*II[3]*
         II[6] + 1569181669686068061891653851430195822592000000*II[1]^2*
         II[2]^6*II[3]*II[6] + 33076136851206777558156903572022755328000*
         II[1]^15*II[3]^2*II[6] - 7463461347118454844783200734259498188800000*
         II[1]^12*II[2]*II[3]^2*II[6] + 
        407855781186918319317704009437629634314240000*II[1]^9*II[2]^2*II[3]^2*
         II[6] - 5680398669391543220714534971058140741632000000*II[1]^6*
         II[2]^3*II[3]^2*II[6] + 
        14140375999726962142636184264586870915072000000*II[1]^3*II[2]^4*
         II[3]^2*II[6] - 1408978771126493705567589597499287325900800000*
         II[2]^5*II[3]^2*II[6] + 49038987189421638025594313428480722311577600*
         II[1]^10*II[3]^3*II[6] - 
        2926031111002387923273113118953358281932800000*II[1]^7*II[2]*II[3]^3*
         II[6] + 25486550218957470278128695856145091369369600000*II[1]^4*
         II[2]^2*II[3]^3*II[6] - 
        16926719462795862065219294319701925298176000000*II[1]*II[2]^3*II[3]^3*
         II[6] + 4594057406120218650341998687851839908478976000*II[1]^5*
         II[3]^4*II[6] - 22878154097833657978551109934740101090508800000*
         II[1]^2*II[2]*II[3]^4*II[6] + 
        1369503046480884275130990633429702580292198400*II[3]^5*II[6] - 
        195117661332544689285377436942336000000*II[1]^18*II[4]*II[6] + 
        78754990179178764179905930467685171200000*II[1]^15*II[2]*II[4]*
         II[6] - 8885227565959624780933895301617418240000000*II[1]^12*II[2]^2*
         II[4]*II[6] + 323698618932573896597262001704492072960000000*II[1]^9*
         II[2]^3*II[4]*II[6] - 3381214167198463862813757285002851123200000000*
         II[1]^6*II[2]^4*II[4]*II[6] + 
        6733545740214358271687502385692530442240000000*II[1]^3*II[2]^5*II[4]*
         II[6] - 559120515763790754136976376984644616192000000*II[2]^6*II[4]*
         II[6] - 2466608778923362245269809333159329792000000*II[1]^13*II[3]*
         II[4]*II[6] + 350282885390026563204428703421034523525120000*II[1]^10*
         II[2]*II[3]*II[4]*II[6] - 
        10450196873339467071655330922505688842240000000*II[1]^7*II[2]^2*II[3]*
         II[4]*II[6] + 60682599988226958480859569666885723095040000000*
         II[1]^4*II[2]^3*II[3]*II[4]*II[6] - 
        30226402491113837732159492361031562035200000000*II[1]*II[2]^4*II[3]*
         II[4]*II[6] - 2355318896739314628585223751848352022528000000*II[1]^8*
         II[3]^2*II[4]*II[6] + 
        65629802487357997449689768983672959428198400000*II[1]^5*II[2]*II[3]^2*
         II[4]*II[6] - 163416096853043153101015120938741417246720000000*
         II[1]^2*II[2]^2*II[3]^2*II[4]*II[6] - 
        65448408557999209064453143770609454546944000000*II[1]^3*II[3]^3*II[4]*
         II[6] + 32607327841725783749480572536079724912025600000*II[2]*
         II[3]^3*II[4]*II[6] + 34191125663151319220707291525325783040000000*
         II[1]^11*II[4]^2*II[6] - 
        2803977355297651459179637146999198842880000000*II[1]^8*II[2]*II[4]^2*
         II[6] + 39065604214507086807533866834757195661312000000*II[1]^5*
         II[2]^2*II[4]^2*II[6] - 
        64847940267887077516898677661669267865600000000*II[1]^2*II[2]^3*
         II[4]^2*II[6] + 23474581700344440315523073230077320232960000000*
         II[1]^6*II[3]*II[4]^2*II[6] - 
        233745456862738900551207956491375596011520000000*II[1]^3*II[2]*II[3]*
         II[4]^2*II[6] + 58227572464651805119678865037339615366144000000*
         II[2]^2*II[3]*II[4]^2*II[6] + 
        104927118700276843021532567421637407705600000000*II[1]*II[3]^2*
         II[4]^2*II[6] - 41795958553330172938096108273122490122240000000*
         II[1]^4*II[4]^3*II[6] + 
        83275812278667845864074741825229056358400000000*II[1]*II[2]*II[4]^3*
         II[6] + 11522198553967548142163340029853696000000*II[1]^16*II[5]*
         II[6] - 3197523446059888241086174061773455360000000*II[1]^13*II[2]*
         II[5]*II[6] + 227038169671202193195694020268720442572800000*II[1]^10*
         II[2]^2*II[5]*II[6] - 4515555369277756271417183787143418347520000000*
         II[1]^7*II[2]^3*II[5]*II[6] + 
        19665769524560192852650042468941979975680000000*II[1]^4*II[2]^4*II[5]*
         II[6] - 7836505867243450128189325241803244175360000000*II[1]*II[2]^5*
         II[5]*II[6] + 74460710231485936212142044997937528832000000*II[1]^11*
         II[3]*II[5]*II[6] - 6106441129427230085204532687293518970880000000*
         II[1]^8*II[2]*II[3]*II[5]*II[6] + 
        85076216586679408045920885910234751041536000000*II[1]^5*II[2]^2*II[3]*
         II[5]*II[6] - 141224414532683307023863039503731964641280000000*
         II[1]^2*II[2]^3*II[3]*II[5]*II[6] + 
        25561215399957456419613583240401264181248000000*II[1]^6*II[3]^2*II[5]*
         II[6] - 254522854653907769140464158423369130639360000000*II[1]^3*
         II[2]*II[3]^2*II[5]*II[6] + 
        63403360205718926943622580990234455422720000000*II[2]^2*II[3]^2*II[5]*
         II[6] + 76169320726298843912203224362482822036224000000*II[1]*
         II[3]^3*II[5]*II[6] - 1456592958428349807878095173140342636544000000*
         II[1]^9*II[4]*II[5]*II[6] + 
        60860470554677673605901039219514076037120000000*II[1]^6*II[2]*II[4]*
         II[5]*II[6] - 303004882107968818352648113218171475722240000000*
         II[1]^3*II[2]^2*II[4]*II[5]*II[6] + 
        50320301601249874105852785758793252172800000000*II[2]^3*II[4]*II[5]*
         II[6] - 273066959615735632464821930990973238149120000000*II[1]^4*
         II[3]*II[4]*II[5]*II[6] + 
        544068675737515586535293277681914092078080000000*II[1]*II[2]*II[3]*
         II[4]*II[5]*II[6] + 291811779685323586270666469119345087276800000000*
         II[1]^2*II[4]^2*II[5]*II[6] + 
        10159735543798389391413730293306455162880000000*II[1]^7*II[5]^2*
         II[6] - 176988839934796124730928901363398801858560000000*II[1]^4*
         II[2]*II[5]^2*II[6] + 
        176319246109446309056451703814669287593600000000*II[1]*II[2]^2*
         II[5]^2*II[6] + 317750629019433131421467182643073354429120000000*
         II[1]^2*II[3]*II[5]^2*II[6] - 
        113219464615706004496462722464673927958440000000*II[4]*II[5]^2*
         II[6] - 281060920786156942092929528418533376000000*II[1]^14*
         II[6]^2 + 50769437686393590990114301891911352320000000*II[1]^11*
         II[2]*II[6]^2 - 2081761498138623077547957186028266061824000000*
         II[1]^8*II[2]^2*II[6]^2 + 
        19335628733076175303404078653963817713664000000*II[1]^5*II[2]^3*
         II[6]^2 - 24072450741967514484685764803269487984640000000*II[1]^2*
         II[2]^4*II[6]^2 - 834230789625564248980671925940460611174400000*
         II[1]^9*II[3]*II[6]^2 + 
        34856457494263758319637463740816499671040000000*II[1]^6*II[2]*II[3]*
         II[6]^2 - 173539177007045943214954699510261983805440000000*II[1]^3*
         II[2]^2*II[3]*II[6]^2 + 
        28819810780685622444243207093325928713728000000*II[2]^3*II[3]*
         II[6]^2 - 78196456682175123594878003322437099741184000000*II[1]^4*
         II[3]^2*II[6]^2 + 155801495025632133548925501377373685482240000000*
         II[1]*II[2]*II[3]^2*II[6]^2 + 
        10687514145743405222458311824883272908800000000*II[1]^7*II[4]*
         II[6]^2 - 186183066457913924825404433541098674421760000000*II[1]^4*
         II[2]*II[4]*II[6]^2 + 
        185478687988581830650916692321139193792000000000*II[1]*II[2]^2*II[4]*
         II[6]^2 + 334257156339494474094615937285525470700800000000*II[1]^2*
         II[3]*II[4]*II[6]^2 - 
        59550497748709649747129065486209397873200000000*II[4]^2*II[6]^2 - 
        87008609829298389430072271528850022047744000000*II[1]^5*II[5]*
         II[6]^2 + 433298223610358361577772042315902241462400000000*II[1]^2*
         II[2]*II[5]*II[6]^2 - 
        129687757706445345574418028490928795027448000000*II[3]*II[5]*
         II[6]^2 + 118320949450115504766399206792506875039360000000*II[1]^3*
         II[6]^3 - 58949187302260434171509387813577781626480000000*II[2]*
         II[6]^3 - 4711145330740499983351834214400000*II[1]^23*II[7] + 
        4093499455551261871471960774410240000*II[1]^20*II[2]*II[7] - 
        1151239207362895746304587432198144000000*II[1]^17*II[2]^2*II[7] + 
        129197153939254239285432584591376384000000*II[1]^14*II[2]^3*II[7] - 
        5834188155056229508174910102521774080000000*II[1]^11*II[2]^4*II[7] + 
        95688822720855756872617981567454674944000000*II[1]^8*II[2]^5*II[7] - 
        444379504003796939642340922397620489420800000*II[1]^5*II[2]^6*II[7] + 
        316136927698905479622981590963799982080000000*II[1]^2*II[2]^7*II[7] - 
        231140274966658913405339647239782400000*II[1]^18*II[3]*II[7] + 
        93294525660394154764324607784313159680000*II[1]^15*II[2]*II[3]*
         II[7] - 10525585129938726081704383811627778048000000*II[1]^12*
         II[2]^2*II[3]*II[7] + 383458503926051700361565550905505978777600000*
         II[1]^9*II[2]^3*II[3]*II[7] - 
        4005439082447890113352608009036559810560000000*II[1]^6*II[2]^4*II[3]*
         II[7] + 7976662712428068086683609503768200085504000000*II[1]^3*
         II[2]^5*II[3]*II[7] - 662342805021594156164467901251360889241600000*
         II[2]^6*II[3]*II[7] - 1460992673898986966037560889511929446400000*
         II[1]^13*II[3]^2*II[7] + 
        207475338455594730067850869093407658082304000*II[1]^10*II[2]*II[3]^2*
         II[7] - 6189733395043893444178002185524768407552000000*II[1]^7*
         II[2]^2*II[3]^2*II[7] + 
        35942775204146699365356726266396397797376000000*II[1]^4*II[2]^3*
         II[3]^2*II[7] - 17903331976221529835541622426700905512960000000*
         II[1]*II[2]^4*II[3]^2*II[7] - 
        930049251425702379270863543405030827622400000*II[1]^8*II[3]^3*II[7] + 
        25915361692191033155103469947202723192504320000*II[1]^5*II[2]*II[3]^3*
         II[7] - 64528412837694997605202915345282096889856000000*II[1]^2*
         II[2]^2*II[3]^3*II[7] - 
        19382799810377196500558811969430774687334400000*II[1]^3*II[3]^4*
         II[7] + 9656786108102123808331380430048709380316160000*II[2]*II[3]^4*
         II[7] + 12535142451462074354202976041566208000000*II[1]^16*II[4]*
         II[7] - 3478624754056657132589133596888924160000000*II[1]^13*II[2]*
         II[4]*II[7] + 246997578838771736099636545011401411788800000*II[1]^10*
         II[2]^2*II[4]*II[7] - 4912527349782465757639223366880507985920000000*
         II[1]^7*II[2]^3*II[4]*II[7] + 
        21394628537968782417049649861510784614400000000*II[1]^4*II[2]^4*II[4]*
         II[7] - 8525429488793780586583792570381742899200000000*II[1]*II[2]^5*
         II[4]*II[7] + 81006710589369663041085846461544923136000000*II[1]^11*
         II[3]*II[4]*II[7] - 6643271250488282440947942712850534891520000000*
         II[1]^8*II[2]*II[3]*II[4]*II[7] + 
        92555445228386308817176333805640905392128000000*II[1]^5*II[2]^2*II[3]*
         II[4]*II[7] - 153639748306551066141178166427150318305280000000*
         II[1]^2*II[2]^3*II[3]*II[4]*II[7] + 
        27808355511389930940739251244922804895744000000*II[1]^6*II[3]^2*II[4]*
         II[7] - 276898491598767660001729084774014122065920000000*II[1]^3*
         II[2]*II[3]^2*II[4]*II[7] + 
        68977282149371462437799463501130208408064000000*II[2]^2*II[3]^2*II[4]*
         II[7] + 82865524988539468384578783421059084544512000000*II[1]*
         II[3]^3*II[4]*II[7] - 792322563121064135123076918176749977600000000*
         II[1]^9*II[4]^2*II[7] + 
        33105421158708380150499774905232772300800000000*II[1]^6*II[2]*II[4]^2*
         II[7] - 164821337806413449426924916397149378969600000000*II[1]^3*
         II[2]^2*II[4]^2*II[7] + 
        27372032257418245397692329104493248302080000000*II[2]^3*II[4]^2*
         II[7] - 148536424001177347526027631474459704524800000000*II[1]^4*
         II[3]*II[4]^2*II[7] + 
        295949445377742882214662962309380072012800000000*II[1]*II[2]*II[3]*
         II[4]^2*II[7] + 105821854561056195714329922624052024051200000000*
         II[1]^2*II[4]^3*II[7] - 581339694088300484933344415239372800000000*
         II[1]^14*II[5]*II[7] + 105010290643599368503677193604636344320000000*
         II[1]^11*II[2]*II[5]*II[7] - 
        4305865673510487184628863556139504107520000000*II[1]^8*II[2]^2*II[5]*
         II[7] + 39993351775842329277895053568764909453312000000*II[1]^5*
         II[2]^3*II[5]*II[7] - 
        49790881040237705046604981316134396723200000000*II[1]^2*II[2]^4*II[5]*
         II[7] - 1725503005967753950983844686244510433280000000*II[1]^9*II[3]*
         II[5]*II[7] + 72096262591518773662585000014069037793280000000*
         II[1]^6*II[2]*II[3]*II[5]*II[7] - 
        358944280808849074528911893135683433594880000000*II[1]^3*II[2]^2*
         II[3]*II[5]*II[7] + 59610206925091835057420597176288996806144000000*
         II[2]^3*II[3]*II[5]*II[7] - 
        161739679722317683123776994437782557777920000000*II[1]^4*II[3]^2*
         II[5]*II[7] + 322256083802174633861722173024488733868800000000*II[1]*
         II[2]*II[3]^2*II[5]*II[7] + 
        22105798521492680730965121051118247608320000000*II[1]^7*II[4]*II[5]*
         II[7] - 385096599218714731408859730875144214773760000000*II[1]^4*
         II[2]*II[4]*II[5]*II[7] + 
        383639679520388982276440859477980976268800000000*II[1]*II[2]^2*II[4]*
         II[5]*II[7] + 691369503056693178455370504322177281434880000000*
         II[1]^2*II[3]*II[4]*II[5]*II[7] - 
        123172824422872639366625692578711213382320000000*II[4]^2*II[5]*
         II[7] - 89983263222828978996266942116795233030144000000*II[1]^5*
         II[5]^2*II[7] + 448111838228279208869446876563679921089600000000*
         II[1]^2*II[2]*II[5]^2*II[7] - 
        134121527222103620449849619900318771360028000000*II[3]*II[5]^2*
         II[7] + 21528776974096625928389465560370380800000000*II[1]^12*II[6]*
         II[7] - 2352984898667360410105273735534652424192000000*II[1]^9*II[2]*
         II[6]*II[7] + 49156903610908999848363154548239943598080000000*
         II[1]^6*II[2]^2*II[6]*II[7] - 
        163157309479995078840777372810021251973120000000*II[1]^3*II[2]^3*
         II[6]*II[7] + 20321733297303298004951216504194120500480000000*
         II[2]^4*II[6]*II[7] + 
        25321192821181708928303331301910662348800000000*II[1]^7*II[3]*II[6]*
         II[7] - 441110702352526483758737972454465290403840000000*II[1]^4*
         II[2]*II[3]*II[6]*II[7] + 
        439441844962911955017789117249130249105920000000*II[1]*II[2]^2*II[3]*
         II[6]*II[7] + 395966201814670907212272047565512468553600000000*
         II[1]^2*II[3]^2*II[6]*II[7] - 
        189315438273193748340949307440649577529344000000*II[1]^5*II[4]*II[6]*
         II[7] + 942780753844004232348642463600617969139200000000*II[1]^2*
         II[2]*II[4]*II[6]*II[7] - 
        282177759170735474962946546051833500691488000000*II[3]*II[4]*II[6]*
         II[7] + 734196660974594047245395180806730265340800000000*II[1]^3*
         II[5]*II[6]*II[7] - 365787264859316460374348906822001488256720000000*
         II[2]*II[5]*II[6]*II[7] - 
        449425529329069318580087815057644364696200000000*II[1]*II[6]^2*
         II[7] - 299238956706668585377791758128123635302400000*II[1]^10*
         II[7]^2 + 17854836729523784463202107352017978654720000000*II[1]^7*
         II[2]*II[7]^2 - 155520678649226151839527382842016249241600000000*
         II[1]^4*II[2]^2*II[7]^2 + 
        103288021211366020415405955881670300576000000000*II[1]*II[2]^3*
         II[7]^2 - 112133006377656616182089476752991909060608000000*II[1]^5*
         II[3]*II[7]^2 + 558416338294892302734946911224307188311680000000*
         II[1]^2*II[2]*II[3]*II[7]^2 - 
        83568033417949625768050540616843292132780000000*II[3]^2*II[7]^2 + 
        399370713070113838852949186564142466051200000000*II[1]^3*II[4]*
         II[7]^2 - 198972193986982267665956004134762796786480000000*II[2]*
         II[4]*II[7]^2 - 464790504788871190744176888315404431716900000000*
         II[1]*II[5]*II[7]^2 + 509581174912204833690322080890880000*II[1]^21*
         II[8] - 333888077179607152427533828148428800000*II[1]^18*II[2]*
         II[8] + 67381472875112796979641809724380282880000*II[1]^15*II[2]^2*
         II[8] - 5067967182745143377767134260587659264000000*II[1]^12*II[2]^3*
         II[8] + 138472709017256804909789586996214313779200000*II[1]^9*
         II[2]^4*II[8] - 1157135490753729023120645230769059607347200000*
         II[1]^6*II[2]^5*II[8] + 
        1920317443617615999013100538641371889664000000*II[1]^3*II[2]^6*
         II[8] - 136674399999831006575571636326361307545600000*II[2]^7*
         II[8] + 15209337951207920618346357362188615680000*II[1]^16*II[3]*
         II[8] - 4220735325907334331537364759210465689600000*II[1]^13*II[2]*
         II[3]*II[8] + 299690530797548344441936347254470767280128000*II[1]^10*
         II[2]^2*II[3]*II[8] - 5960534562448435002665467509947655782400000000*
         II[1]^7*II[2]^3*II[3]*II[8] + 
        25958819219542004619764334345215770361856000000*II[1]^4*II[2]^4*II[3]*
         II[8] - 10344188522511721171159300107544167501004800000*II[1]*
         II[2]^5*II[3]*II[8] + 49144097773206954849050645712091144519680000*
         II[1]^11*II[3]^2*II[8] - 
        4030252337724831911531964188730061121126400000*II[1]^8*II[2]*II[3]^2*
         II[8] + 56150311781091077090043190997922265442549760000*II[1]^5*
         II[2]^2*II[3]^2*II[8] - 
        93208121817387911608873076749851395751936000000*II[1]^2*II[2]^3*
         II[3]^2*II[8] + 11246936876973961360866484902946719745966080000*
         II[1]^6*II[3]^3*II[8] - 
        111990067674699622208612183824069004702515200000*II[1]^3*II[2]*
         II[3]^3*II[8] + 27897480177931645717121333109844286247383040000*
         II[2]^2*II[3]^3*II[8] + 
        25135877615925127719927608484763622562247680000*II[1]*II[3]^4*II[8] - 
        647778603320623736463435862376448000000000*II[1]^14*II[4]*II[8] + 
        117011472787527798401717343179608424448000000*II[1]^11*II[2]*II[4]*
         II[8] - 4797964709640009339873241861189470781440000000*II[1]^8*
         II[2]^2*II[4]*II[8] + 
        44564020962655271753753692706853831573504000000*II[1]^5*II[2]^3*II[4]*
         II[8] - 55481267681876668577505138968788931051520000000*II[1]^2*
         II[2]^4*II[4]*II[8] - 1922703399346627221553843561369404702720000000*
         II[1]^9*II[3]*II[4]*II[8] + 
        80335836363406382561866491547310021935104000000*II[1]^6*II[2]*II[3]*
         II[4]*II[8] - 399966486399528765627004638100311555440640000000*
         II[1]^3*II[2]^2*II[3]*II[4]*II[8] + 
        66422802169074621677490507232820065646592000000*II[2]^3*II[3]*II[4]*
         II[8] - 180224215678894610669516103631311162408960000000*II[1]^4*
         II[3]^2*II[4]*II[8] + 
        359085351610225828445075413000050651614208000000*II[1]*II[2]*II[3]^2*
         II[4]*II[8] + 12316087921591961423033736746430840176640000000*
         II[1]^7*II[4]^2*II[8] - 
        214553820945353036519345914594653718118400000000*II[1]^4*II[2]*
         II[4]^2*II[8] + 213742107822534850681055430773848706534400000000*
         II[1]*II[2]^2*II[4]^2*II[8] + 
        385191581714238869088397021201122758453760000000*II[1]^2*II[3]*
         II[4]^2*II[8] - 45749906319384949597181156575019097322560000000*
         II[4]^3*II[8] + 22804556608174826504698843306332782592000000*
         II[1]^12*II[5]*II[8] - 
        2492421050650008364500608475163609006080000000*II[1]^9*II[2]*II[5]*
         II[8] + 52069905381591839314017060336288662814720000000*II[1]^6*
         II[2]^2*II[5]*II[8] - 
        172825890878548548999245391321580824821760000000*II[1]^3*II[2]^3*
         II[5]*II[8] + 21525984164211450277034279796784380009216000000*
         II[2]^4*II[5]*II[8] + 
        26821707998432663392637117655203412443136000000*II[1]^7*II[3]*II[5]*
         II[8] - 467250596141775881820737835097440768983040000000*II[1]^4*
         II[2]*II[3]*II[5]*II[8] + 
        465482843310793253222019400962883515256320000000*II[1]*II[2]^2*II[3]*
         II[5]*II[8] + 419430865766670463786147467516072601636992000000*
         II[1]^2*II[3]^2*II[5]*II[8] - 
        200534131084237325852276896671757161627648000000*II[1]^5*II[4]*II[5]*
         II[8] + 998649243308015505945796432661652095009280000000*II[1]^2*
         II[2]*II[4]*II[5]*II[8] - 
        298899404212530265264883850709581555339744000000*II[3]*II[4]*II[5]*
         II[8] + 388852305800249700883344771558782303699520000000*II[1]^3*
         II[5]^2*II[8] - 193731773646982428591599170777720237837848000000*
         II[2]*II[5]^2*II[8] - 612986469464352569632052118852773200527360000*
         II[1]^10*II[6]*II[8] + 
        36575362523881688708251512105924055007232000000*II[1]^7*II[2]*II[6]*
         II[8] - 318581753872579069771800385979472115826688000000*II[1]^4*
         II[2]^2*II[6]*II[8] + 
        211583946489386036163935732202096669219840000000*II[1]*II[2]^3*II[6]*
         II[8] - 229702764608861955957307727411233225723084800000*II[1]^5*
         II[3]*II[6]*II[8] + 
        1143907408195392663083509476478119826564608000000*II[1]^2*II[2]*II[3]*
         II[6]*II[8] - 171187850277874161844274754024971250740227200000*
         II[3]^2*II[6]*II[8] + 
        818104854700011655335745856890683533790720000000*II[1]^3*II[4]*II[6]*
         II[8] - 407591524660899225382587963192990552291648000000*II[2]*II[4]*
         II[6]*II[8] - 952116306806094060690847609500683724960240000000*II[1]*
         II[5]*II[6]*II[8] + 11625605421465429524773676885523116949504000000*
         II[1]^8*II[7]*II[8] - 
        323941869616029986942762435852294316471091200000*II[1]^5*II[2]*II[7]*
         II[8] + 806604948590700113338183623102226180573440000000*II[1]^2*
         II[2]^2*II[7]*II[8] + 
        969139691152364332219436001178125644088576000000*II[1]^3*II[3]*II[7]*
         II[8] - 482839218401238923235835798298991916471622400000*II[2]*II[3]*
         II[7]*II[8] - 1035818842254890534225910113223214138759200000000*
         II[1]*II[4]*II[7]*II[8] - 
        70293315768871944349674624603074308212326400000*II[1]^6*II[8]^2 + 
        699937703813940860156373497493041334149376000000*II[1]^3*II[2]*
         II[8]^2 - 174359219362787548313402975117123770746979200000*II[2]^2*
         II[8]^2 - 628396806700393466150067583682391386284137600000*II[1]*
         II[3]*II[8]^2 - 46719413784459956029972084162560000000*II[1]^19*
         II[9] + 22367503341982509698799509943877632000000*II[1]^16*II[2]*
         II[9] - 3103548625250856071250872325447352320000000*II[1]^13*II[2]^2*
         II[9] + 146909065051055085327051639308574680678400000*II[1]^10*
         II[2]^3*II[9] - 2191391694149658308678888150294247505920000000*
         II[1]^7*II[2]^4*II[9] + 
        7634990617253789911083819041288094351360000000*II[1]^4*II[2]^5*
         II[9] - 2535350445028467706842714681654264299520000000*II[1]*II[2]^6*
         II[9] - 800198041269961985245001836344115200000000*II[1]^14*II[3]*
         II[9] + 144543664718836457784948725735095271424000000*II[1]^11*II[2]*
         II[3]*II[9] - 5926899253728893569262389756869531402240000000*II[1]^8*
         II[2]^2*II[3]*II[9] + 
        55049681267676797935984655945059409854464000000*II[1]^5*II[2]^3*II[3]*
         II[9] - 68535689448073879528156989204858748846080000000*II[1]^2*
         II[2]^4*II[3]*II[9] - 1187552500426134853505186579558557286400000000*
         II[1]^9*II[3]^2*II[9] + 
        49619201937346864558032604894912851542016000000*II[1]^6*II[2]*II[3]^2*
         II[9] - 247038148697570541018153422311522909962240000000*II[1]^3*
         II[2]^2*II[3]^2*II[9] + 
        41025850804753555254925755440337041953152000000*II[2]^3*II[3]^2*
         II[9] - 74209979917917817702546505816860953661440000000*II[1]^4*
         II[3]^3*II[9] + 147858684314786367055852692321536335475328000000*
         II[1]*II[2]*II[3]^3*II[9] + 
        25870717228861861535669508371833159680000000*II[1]^12*II[4]*II[9] - 
        2827536563431484121417510905556369408000000000*II[1]^9*II[2]*II[4]*
         II[9] + 59070901758010517011116627210545440358400000000*II[1]^6*
         II[2]^2*II[4]*II[9] - 
        196062986501251777715457113669640314880000000000*II[1]^3*II[2]^3*
         II[4]*II[9] + 24420234198930391710407558366182647792000000000*
         II[2]^4*II[4]*II[9] + 
        30427988501315152002901404420311016407040000000*II[1]^7*II[3]*II[4]*
         II[9] - 530074209153198335043088692575535421440000000000*II[1]^4*
         II[2]*II[3]*II[4]*II[9] + 
        528068773468393967885862492345340686585600000000*II[1]*II[2]^2*II[3]*
         II[4]*II[9] + 475824933543373881549982695698378004809280000000*
         II[1]^2*II[3]^2*II[4]*II[9] - 
        113748352587349485214607270863040477306880000000*II[1]^5*II[4]^2*
         II[9] + 566460707417209274329969758182831072976000000000*II[1]^2*
         II[2]*II[4]^2*II[9] - 
        169543780092163816457886352328530577951160000000*II[3]*II[4]^2*
         II[9] - 661063843207972170095873388374716239052800000*II[1]^10*II[5]*
         II[9] + 39444018485454018334920931367517651271680000000*II[1]^7*
         II[2]*II[5]*II[9] - 343568558353396075318321130239804343070720000000*
         II[1]^4*II[2]^2*II[5]*II[9] + 
        228178765889633695851367120863988761168000000000*II[1]*II[2]^3*II[5]*
         II[9] - 247718667939924370573409183052915371839488000000*II[1]^5*
         II[3]*II[5]*II[9] + 
        1233625636736082250614552057686829227545920000000*II[1]^2*II[2]*II[3]*
         II[5]*II[9] - 184614348373228901222099479932811014995334000000*
         II[3]^2*II[5]*II[9] + 
        882269941748425107687397530843618902184000000000*II[1]^3*II[4]*II[5]*
         II[9] - 439559487463884284055404179028787215923800000000*II[2]*II[4]*
         II[5]*II[9] - 513396047913198658397382045122502956348625000000*II[1]*
         II[5]^2*II[9] + 12122957531307201165146231699437719429120000000*
         II[1]^8*II[6]*II[9] - 
        337800345379758258543671587846868204937216000000*II[1]^5*II[2]*II[6]*
         II[9] + 841112112217138805265716845211455357963200000000*II[1]^2*
         II[2]^2*II[6]*II[9] + 
        1010600212772112318338311170739864507020480000000*II[1]^3*II[3]*II[6]*
         II[9] - 503495441661605310007021571194099828555272000000*II[2]*II[3]*
         II[6]*II[9] - 1080131947842116821938173806413974469190200000000*
         II[1]*II[4]*II[6]*II[9] - 
        143131185961235678698388079505473975183360000000*II[1]^6*II[7]*
         II[9] + 1425212519098893592788457713181780757582400000000*II[1]^3*
         II[2]*II[7]*II[9] - 355030084677059508363939771987472530946380000000*
         II[2]^2*II[7]*II[9] - 
        1279541009125780208425164027568195997228340000000*II[1]*II[3]*II[7]*
         II[9] + 927624401536876339900312640694109804657200000000*II[1]^4*
         II[8]*II[9] - 1848233156287029023226192101357231111894280000000*
         II[1]*II[2]*II[8]*II[9] - 
        1224549248134059272359195692935289820403118750000*II[1]^2*II[9]^2 + 
        3544251528223593414323757234782208000000*II[1]^17*II[10] - 
        1193308063236320250212252030022451200000000*II[1]^14*II[2]*II[10] + 
        107775440013815122853469135640996085760000000*II[1]^11*II[2]^2*
         II[10] - 2946148314041731604446334096110921973760000000*II[1]^8*
         II[2]^3*II[10] + 20523040827645599382111477280635887419392000000*
         II[1]^5*II[2]^4*II[10] - 
        20440560296722589795140347194963262996480000000*II[1]^2*II[2]^5*
         II[10] + 32406499835819131186497237442715713536000000*II[1]^12*II[3]*
         II[10] - 3541862812247541183947761413527536926720000000*II[1]^9*
         II[2]*II[3]*II[10] + 73994090424215922572988874764185899499520000000*
         II[1]^6*II[2]^2*II[3]*II[10] - 
        245594713282337922232093390635746555658240000000*II[1]^3*II[2]^3*
         II[3]*II[10] + 30589558335507684736381729455873103699584000000*
         II[2]^4*II[3]*II[10] + 
        19057533771500625575336053881658098253824000000*II[1]^7*II[3]^2*
         II[10] - 331993886498416323517659129215141937684480000000*II[1]^4*
         II[2]*II[3]^2*II[10] + 
        330737833637186245569843680674293027592320000000*II[1]*II[2]^2*
         II[3]^2*II[10] + 198677795358901164426232067130478971700032000000*
         II[1]^2*II[3]^3*II[10] - 
        760471966662080936391395635183183252684800000*II[1]^10*II[4]*II[10] + 
        45375450514474570497509676055222391930880000000*II[1]^7*II[2]*II[4]*
         II[10] - 395233005876927977027975229219736467947520000000*II[1]^4*
         II[2]^2*II[4]*II[10] + 
        262491363104443145085360516232705449408000000000*II[1]*II[2]^3*II[4]*
         II[10] - 284969597778318138843833688672442020446208000000*II[1]^5*
         II[3]*II[4]*II[10] + 
        1419133256774655753040767513966160721790720000000*II[1]^2*II[2]*II[3]*
         II[4]*II[10] - 212375905012321735219965928016207890745544000000*
         II[3]^2*II[4]*II[10] + 
        507471059151506997351556365559771858032000000000*II[1]^3*II[4]^2*
         II[10] - 252829329853372598360874630074132072624400000000*II[2]*
         II[4]^2*II[10] + 13257269381406945643466279900822257213440000000*
         II[1]^8*II[5]*II[10] - 
        369407395599226194466347864065582954176512000000*II[1]^5*II[2]*II[5]*
         II[10] + 919812661082448524713527952503111034680000000000*II[1]^2*
         II[2]^2*II[5]*II[10] + 
        1105159297526972360576781378693766462848960000000*II[1]^3*II[3]*II[5]*
         II[10] - 550606126369110418294959023278017923254824000000*II[2]*
         II[3]*II[5]*II[10] - 
        1181196925709660528180248166955093279711000000000*II[1]*II[4]*II[5]*
         II[10] - 151349244521656448743916335784915053547520000000*II[1]^6*
         II[6]*II[10] + 1507042903094937770458797812652289915766400000000*
         II[1]^3*II[2]*II[6]*II[10] - 
        375414587157640601004194746133680185533880000000*II[2]^2*II[6]*
         II[10] - 1353007478597728057437903517935666151953480000000*II[1]*
         II[3]*II[6]*II[10] + 
        957668916590150784035261670309896141130000000000*II[1]^4*II[7]*
         II[10] - 1908094958935104983846535417752276523514200000000*II[1]*
         II[2]*II[7]*II[10] - 
        2483471808502141961452055273602702297651620000000*II[1]^2*II[8]*
         II[10] + 1093111143500901319455540121187996877882211406250*II[9]*
         II[10] - 216569111454670317759832319241014476800000*II[1]^15*
         II[11] + 48867819544611919866799120133086248960000000*II[1]^12*II[2]*
         II[11] - 2670482154873078392927498113864973156352000000*II[1]^9*
         II[2]^2*II[11] + 37193071436633728344854666472494591508480000000*
         II[1]^6*II[2]^3*II[11] - 
        92585774847258240982895348556525524828160000000*II[1]^3*II[2]^4*
         II[11] + 9225455074870386077044859017352511052416000000*II[2]^5*
         II[11] - 963264899404523238529544910963327243386880000*II[1]^10*
         II[3]*II[11] + 57475583338107861640323664047313604444160000000*
         II[1]^7*II[2]*II[3]*II[11] - 
        500628534841949205405753968754890509885440000000*II[1]^4*II[2]^2*
         II[3]*II[11] + 332489083192121163226609908094243201355520000000*
         II[1]*II[2]^3*II[3]*II[11] - 
        180480771132264768943417276374564153264537600000*II[1]^5*II[3]^2*
         II[11] + 898784469577760514459376347688606215295680000000*II[1]^2*
         II[2]*II[3]^2*II[11] - 
        89669831655368791134056969916766008629090400000*II[3]^3*II[11] + 
        15421721818254395511907202668238204190720000000*II[1]^8*II[4]*
         II[11] - 429718810760159787321116703594636499992576000000*II[1]^5*
         II[2]*II[4]*II[11] + 
        1069986161027373062531884738010381941257600000000*II[1]^2*II[2]^2*
         II[4]*II[11] + 1285593474746150848708178901312364612087680000000*
         II[1]^3*II[3]*II[4]*II[11] - 
        640501005664157503617839323462798064565072000000*II[2]*II[3]*II[4]*
         II[11] - 687022703693158068499689853373462135419800000000*II[1]*
         II[4]^2*II[11] - 167365037804470429331507371471273798563840000000*
         II[1]^6*II[5]*II[11] + 
        1666518343402989910441548801198156857438400000000*II[1]^3*II[2]*II[5]*
         II[11] - 415140998582080052545327259687044326954180000000*II[2]^2*
         II[5]*II[11] - 1496182873532592402543951491551477820227260000000*
         II[1]*II[3]*II[5]*II[11] + 
        1024000962873276898094520036531161043552240000000*II[1]^4*II[6]*
         II[11] - 2040257380412834849012700421640861310421800000000*II[1]*
         II[2]*II[6]*II[11] - 
        2592635404509474462952817865132553751318850000000*II[1]^2*II[7]*
         II[11] + 1120872696353105735155049255256887174992394625000*II[8]*
         II[11] + 10322209224625853367783509904536371200000000*II[1]^13*
         II[12] - 1465856931989117436758936241543210074112000000*II[1]^10*
         II[2]*II[12] + 43731790469192319678454017270284284723200000000*
         II[1]^7*II[2]^2*II[12] - 
        253943453400574947103199423763953296588800000000*II[1]^4*II[2]^3*
         II[12] + 126490913531936216558560894584835479600000000000*II[1]*
         II[2]^4*II[12] + 19712988830925562906729224542006146252800000000*
         II[1]^8*II[3]*II[12] - 
        549292820634425450150230613797187379118080000000*II[1]^5*II[2]*II[3]*
         II[12] + 1367721553958398986274346943268938213820800000000*II[1]^2*
         II[2]^2*II[3]*II[12] + 
        821661996408761205830348962576117094808000000000*II[1]^3*II[3]^2*
         II[12] - 409363709709404966918265154432678430373480000000*II[2]*
         II[3]^2*II[12] - 196472002995543468023377815723227303731200000000*
         II[1]^6*II[4]*II[12] + 
        1956347630219059842404613670425014334048000000000*II[1]^3*II[2]*II[4]*
         II[12] - 487339434302431293008197740949639182123600000000*II[2]^2*
         II[4]*II[12] - 1756388595815155043481845232320832433594800000000*
         II[1]*II[3]*II[4]*II[12] + 
        1142725712923564812477442662111624577410000000000*II[1]^4*II[5]*
         II[12] - 2276808961347218922293486960730773701515000000000*II[1]*
         II[2]*II[5]*II[12] - 
        2797586820028770164613159963721800700099500000000*II[1]^2*II[6]*
         II[12] + 1180852506197286560136299653020253992209428125000*II[7]*
         II[12] - 368580285888327659130129679916232474624000000*II[1]^11*
         II[13] + 30226874338252585259912867053844600709120000000*II[1]^8*
         II[2]*II[13] - 421127204426378992783766842397479751159808000000*
         II[1]^5*II[2]^2*II[13] + 
        699060789415820262243753142430521206513600000000*II[1]^2*II[2]^3*
         II[13] - 253055984180914305594142100008565357832192000000*II[1]^6*
         II[3]*II[13] + 2519775995920077243169435587445326648674880000000*
         II[1]^3*II[2]*II[3]*II[13] - 
        627693227736308778738203579606134865383116000000*II[2]^2*II[3]*
         II[13] - 1131114332131375003763199828987622225244634000000*II[1]*
         II[3]^2*II[13] + 1351681280235677348435125395899640519030000000000*
         II[1]^4*II[4]*II[13] - 
        2693139750937031066027568565320083398281000000000*II[1]*II[2]*II[4]*
         II[13] - 3145730958688780089557262507789485709213375000000*II[1]^2*
         II[5]*II[13] + 1283908724951490032468014382349364540216945312500*
         II[6]*II[13] + 9346471115560811843593508970962918400000000000*
         II[1]^9*II[14] - 390521346576725369340767407590198904320000000000*
         II[1]^6*II[2]*II[14] + 
        1944281313704190504459153898151280689400000000000*II[1]^3*II[2]^2*
         II[14] - 322888600936490054454058342210570526895000000000*II[2]^3*
         II[14] + 1752179643200354572022793019405568658450000000000*II[1]^4*
         II[3]*II[14] - 3491107322880708233341752855521028203955000000000*
         II[1]*II[2]*II[3]*II[14] - 
        3744917821895389087298853039100759858162500000000*II[1]^2*II[4]*
         II[14] + 1452983125209992452754978240304027109891757812500*II[5]*
         II[14] - 156074557197457231665051509286791374080000000000*II[1]^7*
         II[15] + 2718914759645723573298055841595124428750000000000*II[1]^4*
         II[2]*II[15] - 2708628416593087041076325093542139151262500000000*
         II[1]*II[2]^2*II[15] - 
        4881307072286967879711487441879998566088750000000*II[1]^2*II[3]*
         II[15] + 1739285222845930691112617989196960979709921875000*II[4]*
         II[15] + 1528264128090081343387158354871685838402000000000*II[1]^5*
         II[16] - 7610673632534161770210113465102980946587500000000*II[1]^2*
         II[2]*II[16] + 2277902711308064509025052165222139691538609375000*
         II[3]*II[16] - 7158417439325685993876318970881956491567968750000*
         II[1]^3*II[17] + 3566425831378332843377666058707260466334755859375*
         II[2]*II[17] + 10099233679367992498293365556503735046034599609375*
         II[1]*II[18])/243388915243820045087367015432192, 
      (-3*(1180591620717411303424*II[1]^37 - 2866624029054464321126400*
          II[1]^34*II[2] + 3645199115345656830744330240*II[1]^31*II[2]^2 - 
         2545840055293657320658042880000*II[1]^28*II[2]^3 + 
         1004598281272611055095618365030400*II[1]^25*II[2]^4 - 
         225890882625645347186126188707840000*II[1]^22*II[2]^5 + 
         28551181239834827602257296071065600000*II[1]^19*II[2]^6 - 
         1954586355385869282012344275257262080000*II[1]^16*II[2]^7 + 
         67845617335310850221149509050695680000000*II[1]^13*II[2]^8 - 
         1071015266287264210712698317165842923520000*II[1]^10*II[2]^9 + 
         6392608488886459831847424672789430272000000*II[1]^7*II[2]^10 - 
         10126466517115459446357562082690334720000000*II[1]^4*II[2]^11 + 
         1681687885461765590750226566196546764800000*II[1]*II[2]^12 + 
         422146221078633052089876480*II[1]^32*II[3] - 
         962794917074339525230696857600*II[1]^29*II[2]*II[3] + 
         842368669059533138532247881646080*II[1]^26*II[2]^2*II[3] - 
         355745638188841314787097208422400000*II[1]^23*II[2]^3*II[3] + 
         77423638640290400375561517375946752000*II[1]^20*II[2]^4*II[3] - 
         8720251071409286297142185187700899840000*II[1]^17*II[2]^5*II[3] + 
         489706043458591656380059777417347072000000*II[1]^14*II[2]^6*II[3] - 
         12643493090619311397909635788734713561088000*II[1]^11*II[2]^7*
          II[3] + 129658808384677844032874304713268186316800000*II[1]^8*
          II[2]^8*II[3] - 401543596978965606698630539444005057331200000*
          II[1]^5*II[2]^9*II[3] + 
         200009314392090233357264977648883544883200000*II[1]^2*II[2]^10*
          II[3] + 56760382526875677212019743784960*II[1]^27*II[3]^2 - 
         80598377304532915433881013846016000*II[1]^24*II[2]*II[3]^2 + 
         40010025746159363779119914832573235200*II[1]^21*II[2]^2*II[3]^2 - 
         8751106013443286189911708637174169600000*II[1]^18*II[2]^3*II[3]^2 + 
         883851957140980500958653861020766830592000*II[1]^15*II[2]^4*
          II[3]^2 - 39911761045081342664000757684134939197440000*II[1]^12*
          II[2]^5*II[3]^2 + 727337625656436041413108494227682015313920000*
          II[1]^9*II[2]^6*II[3]^2 - 
         4342817907233727705359459948342412060917760000*II[1]^6*II[2]^7*
          II[3]^2 + 5406670062118402327225662809253567528960000000*II[1]^3*
          II[2]^8*II[3]^2 - 299352584541689782358844596504277653913600000*
          II[2]^9*II[3]^2 + 2194096164241284040742572931835494400*II[1]^22*
          II[3]^3 - 1664550667122988001039885267298680832000*II[1]^19*II[2]*
          II[3]^3 + 398901098791785539669535334733607390412800*II[1]^16*
          II[2]^2*II[3]^3 - 36926095266653925876042896360884666368000000*
          II[1]^13*II[2]^3*II[3]^3 + 
         1311615222540120025781351693103195981506150400*II[1]^10*II[2]^4*
          II[3]^3 - 15657706409262776622905488810279755306762240000*II[1]^7*
          II[2]^5*II[3]^3 + 45473132772078342516655579872641846712729600000*
          II[1]^4*II[2]^6*II[3]^3 - 
         12945801697145381582381150088124805928714240000*II[1]*II[2]^7*
          II[3]^3 + 21185889836626185139221204234340506009600*II[1]^17*
          II[3]^4 - 7139097069323609955685232088632247975936000*II[1]^14*
          II[2]*II[3]^4 + 645152993521877302239496014211552854430187520*
          II[1]^11*II[2]^2*II[3]^4 - 
         17643195946740576822656156327073641870131200000*II[1]^8*II[2]^3*
          II[3]^4 + 122941017992532297888356060330135701206073344000*II[1]^5*
          II[2]^4*II[3]^4 - 122475220127069051497171038402470734347632640000*
          II[1]^2*II[2]^5*II[3]^4 + 
         38791147734409843686791861727845574078627840*II[1]^12*II[3]^5 - 
         4241620596782332106861828591792473035610521600*II[1]^9*II[2]*
          II[3]^5 + 88642668366135846107972349489286716352899317760*II[1]^6*
          II[2]^2*II[3]^5 - 294289188981057671051470986002429275715665920000*
          II[1]^3*II[2]^3*II[3]^5 + 
         36661720455749538876842334567656028651493785600*II[2]^4*II[3]^5 + 
         7609360514219082548377783285143382202536427520*II[1]^7*II[3]^6 - 
         132596282019043297660279269674778956430468710400*II[1]^4*II[2]*
          II[3]^6 + 132122490311488488512598525419363655594037739520*II[1]*
          II[2]^2*II[3]^6 + 34012440530537855060002112656905195969828618240*
          II[1]^2*II[3]^7 - 70106426000558703293497344000*II[1]^30*II[4] + 
         135200242542077459301509627904000*II[1]^27*II[2]*II[4] - 
         95967812711414588906335843123200000*II[1]^24*II[2]^2*II[4] + 
         31756741027242990408636639121244160000*II[1]^21*II[2]^3*II[4] - 
         5209227854271600454498867904249856000000*II[1]^18*II[2]^4*II[4] + 
         420892651894540032514845454981555814400000*II[1]^15*II[2]^5*II[4] - 
         15838244130642647843315713792712638464000000*II[1]^12*II[2]^6*
          II[4] + 247396165602774805233475888930564866048000000*II[1]^9*
          II[2]^7*II[4] - 1292513700150847726453922257227208458240000000*
          II[1]^6*II[2]^8*II[4] + 
         1430342372650587954776814962890034380800000000*II[1]^3*II[2]^9*
          II[4] - 71274650638794590518360250966108798976000000*II[2]^10*
          II[4] - 13928637068577215380638614421504000*II[1]^25*II[3]*II[4] + 
         15673749685589042419364534503342080000*II[1]^22*II[2]*II[3]*II[4] - 
         5945143732104363644572938706039603200000*II[1]^19*II[2]^2*II[3]*
          II[4] + 949792977782370539959925300223352504320000*II[1]^16*II[2]^3*
          II[3]*II[4] - 65940629215808987015425156500298924032000000*II[1]^13*
          II[2]^4*II[3]*II[4] + 
         1873756942485483160544276885553334494167040000*II[1]^10*II[2]^5*
          II[3]*II[4] - 18640263225099325545364671333176885379072000000*
          II[1]^7*II[2]^6*II[3]*II[4] + 
         46401387739013548531747535987167136317440000000*II[1]^4*II[2]^7*
          II[3]*II[4] - 11558792207131636697811940778439799209984000000*II[1]*
          II[2]^8*II[3]*II[4] - 537362784063078728670157390290616320000*
          II[1]^20*II[3]^2*II[4] + 302666225328239136635433347875224944640000*
          II[1]^17*II[2]*II[3]^2*II[4] - 
         50994603223732683479483674223759799091200000*II[1]^14*II[2]^2*
          II[3]^2*II[4] + 3072196417678391587542226534949390339014656000*
          II[1]^11*II[2]^3*II[3]^2*II[4] - 
         63011937654142408311982794975057876615168000000*II[1]^8*II[2]^4*
          II[3]^2*II[4] + 351262023250865616521465130207867554286796800000*
          II[1]^5*II[2]^5*II[3]^2*II[4] - 
         291608810614290968292565596265315559276544000000*II[1]^2*II[2]^6*
          II[3]^2*II[4] - 4090523528317055669931980526759759052800000*
          II[1]^15*II[3]^3*II[4] + 
         923612344382289093857359844073194190274560000*II[1]^12*II[2]*II[3]^3*
          II[4] - 50495960533787136566613939544856445793075200000*II[1]^9*
          II[2]^2*II[3]^3*II[4] + 
         703517689390341712755854700737076883913441280000*II[1]^6*II[2]^3*
          II[3]^3*II[4] - 1751729034277229448917140240268153264799744000000*
          II[1]^3*II[2]^4*II[3]^3*II[4] + 
         174580166620188150136249663709934326592307200000*II[2]^5*II[3]^3*
          II[4] - 4552966775508105164809143367002873114132480000*II[1]^10*
          II[3]^4*II[4] + 271764816178575208945485555163778258168709120000*
          II[1]^7*II[2]*II[3]^4*II[4] - 
         2367802356769170999848455130893883662349107200000*II[1]^4*II[2]^2*
          II[3]^4*II[4] + 1572892246113335637508969237117138201781207040000*
          II[1]*II[2]^3*II[3]^4*II[4] - 
         341416882995572682867467591276643515709259776000*II[1]^5*II[3]^5*
          II[4] + 1700628592719290949853691012899701845913501696000*II[1]^2*
          II[2]*II[3]^5*II[4] - 
         84844613030833854778727317892187416422219776000*II[3]^6*II[4] + 
         734646169783218668470751408947200000*II[1]^23*II[4]^2 - 
         639759255675706079990387482558464000000*II[1]^20*II[2]*II[4]^2 + 
         180164886335589544144427593098067968000000*II[1]^17*II[2]^2*
          II[4]^2 - 20236375144188879366126853812419297280000000*II[1]^14*
          II[2]^3*II[4]^2 + 914355948317175803059599471042039172300800000*
          II[1]^11*II[2]^4*II[4]^2 - 
         15002967584250383108182852141569634467840000000*II[1]^8*II[2]^5*
          II[4]^2 + 69695238626355850964558998288393794748416000000*II[1]^5*
          II[2]^6*II[4]^2 - 49593530213627797436674181857293002342400000000*
          II[1]^2*II[2]^7*II[4]^2 + 36159590935844289611536675609195315200000*
          II[1]^18*II[3]*II[4]^2 - 
         14609366923600712963232314999376445440000000*II[1]^15*II[2]*II[3]*
          II[4]^2 + 1649332195356475211793757809994918526976000000*II[1]^12*
          II[2]^2*II[3]*II[4]^2 - 
         60114809915800358314355141246149554339840000000*II[1]^9*II[2]^3*
          II[3]*II[4]^2 + 628144782125503158535960513268333464780800000000*
          II[1]^6*II[2]^4*II[3]*II[4]^2 - 
         1251240521306114003244938900233974353756160000000*II[1]^3*II[2]^5*
          II[3]*II[4]^2 + 103917091293270781101770320103475869908992000000*
          II[2]^6*II[3]*II[4]^2 + 
         228890848483964192174649243338854839091200000*II[1]^13*II[3]^2*
          II[4]^2 - 32521543861247859241059304269574035210240000000*II[1]^10*
          II[2]*II[3]^2*II[4]^2 + 
         970595590327735807510557684846711049027584000000*II[1]^7*II[2]^2*
          II[3]^2*II[4]^2 - 5637652386309712373390253738231017955655680000000*
          II[1]^4*II[2]^3*II[3]^2*II[4]^2 + 
         2808745923526520364403674728222757054578688000000*II[1]*II[2]^4*
          II[3]^2*II[4]^2 + 145822583745793354932551291139111186019123200000*
          II[1]^8*II[3]^3*II[4]^2 - 
         4064509137367204187170589907978035128172544000000*II[1]^5*II[2]*
          II[3]^3*II[4]^2 + 
         10122828436327964482123706391821439228444672000000*II[1]^2*II[2]^2*
          II[3]^3*II[4]^2 + 3040446329655929536857376795290898329187123200000*
          II[1]^3*II[3]^4*II[4]^2 - 
         1515087058938106192386484309525965513203712000000*II[2]*II[3]^4*
          II[4]^2 - 654127721795019005253961533340463923200000*II[1]^16*
          II[4]^3 + 181662533247419809962039231343000289280000000*II[1]^13*
          II[2]*II[4]^3 - 12905515278591027961013828520756481150156800000*
          II[1]^10*II[2]^2*II[4]^3 + 
         256773169869894806724155409582298559938560000000*II[1]^7*II[2]^3*
          II[4]^3 - 1118587342843171648273102207982470598492160000000*II[1]^4*
          II[2]^4*II[4]^3 + 445834241148947184801211873168134179389440000000*
          II[1]*II[2]^5*II[4]^3 - 
         4231932474435998878911521494470564218142720000*II[1]^11*II[3]*
          II[4]^3 + 347199461707040287116110602105225771745280000000*II[1]^8*
          II[2]*II[3]*II[4]^3 - 
         4838728158994403117093645508140515995942912000000*II[1]^5*II[2]^2*
          II[3]*II[4]^3 + 8034022016715851582019718885708476438282240000000*
          II[1]^2*II[2]^3*II[3]*II[4]^3 - 
         1453668294035852771546945010742496955098726400000*II[1]^6*II[3]^2*
          II[4]^3 + 14478378586004963281936931586112971488624640000000*
          II[1]^3*II[2]*II[3]^2*II[4]^3 - 
         3607361317741563642195122387520186359119872000000*II[2]^2*II[3]^2*
          II[4]^3 - 4333431897942937708892879757255928015100313600000*II[1]*
          II[3]^3*II[4]^3 + 20702176774881071832890683604059060961280000000*
          II[1]^9*II[4]^4 - 865284161812351927426615138184459710365696000000*
          II[1]^6*II[2]*II[4]^4 + 
         4309059972274427854728681342157974719692800000000*II[1]^3*II[2]^2*
          II[4]^4 - 715748516253916750065183267042984902492160000000*II[2]^3*
          II[4]^4 + 3883017089487023817771897752218261515141120000000*II[1]^4*
          II[3]*II[4]^4 - 7738297925340315866876692694447561208594432000000*
          II[1]*II[2]*II[3]*II[4]^4 - 
         1660071202181775891417222575483778076262400000000*II[1]^2*II[4]^5 + 
         11414932758486803033131843584000*II[1]^28*II[5] - 
         18060239635955881662533483888640000*II[1]^25*II[2]*II[5] + 
         10160096010391460372940105921331200000*II[1]^22*II[2]^2*II[5] - 
         2569039776854197421350825475702784000000*II[1]^19*II[2]^3*II[5] + 
         307813117425693828978246585596824780800000*II[1]^16*II[2]^4*II[5] - 
         17096038285265310108018585020802269184000000*II[1]^13*II[2]^5*
          II[5] + 404828724284067324968264434423306597171200000*II[1]^10*
          II[2]^6*II[5] - 3451926655208593781058131072651026759680000000*
          II[1]^7*II[2]^7*II[5] + 
         7518781867556353127892715942335668551680000000*II[1]^4*II[2]^8*
          II[5] - 1664852591454286606500241033290879860736000000*II[1]*
          II[2]^9*II[5] + 1599916002565922942089409782087680000*II[1]^23*
          II[3]*II[5] - 1393260208141299987788059073996390400000*II[1]^20*
          II[2]*II[3]*II[5] + 392359876531411951953287049741808435200000*
          II[1]^17*II[2]^2*II[3]*II[5] - 
         44070368035399465552933013733179916288000000*II[1]^14*II[2]^3*II[3]*
          II[5] + 1991264935419626050283171644802257209262080000*II[1]^11*
          II[2]^4*II[3]*II[5] - 
         32673136746976476981969386227063043653632000000*II[1]^8*II[2]^5*
          II[3]*II[5] + 151780760475296007414760533809767498383360000000*
          II[1]^5*II[2]^6*II[3]*II[5] - 
         108003695599414437381827330562133422243840000000*II[1]^2*II[2]^7*
          II[3]*II[5] + 39373873536133782443816396036442685440000*II[1]^18*
          II[3]^2*II[5] - 15907994796268051968925383978242801664000000*
          II[1]^15*II[2]*II[3]^2*II[5] + 
         1795940446139895499027544498646189028147200000*II[1]^12*II[2]^2*
          II[3]^2*II[5] - 65458366125030539021273764841681785454592000000*
          II[1]^9*II[2]^3*II[3]^2*II[5] + 
         683979972856790510978122899827464534071705600000*II[1]^6*II[2]^4*
          II[3]^2*II[5] - 1362462012972962382682012113443019055693824000000*
          II[1]^3*II[2]^5*II[3]^2*II[5] + 
         113154171600351453802779958616529410457600000000*II[2]^6*II[3]^2*
          II[5] + 166157906512010752253320625379071502581760000*II[1]^13*
          II[3]^3*II[5] - 23608239409278254446927204221862326514483200000*
          II[1]^10*II[2]*II[3]^3*II[5] + 
         704580623442021667396286412411270222525235200000*II[1]^7*II[2]^2*
          II[3]^3*II[5] - 4092518423554256801974360815262768023207936000000*
          II[1]^4*II[2]^3*II[3]^3*II[5] + 
         2038941601070531571648322380726762482329190400000*II[1]*II[2]^4*
          II[3]^3*II[5] + 79392311765325174123802240568608085791211520000*
          II[1]^8*II[3]^4*II[5] - 
         2212899670547227572593888018596293254106316800000*II[1]^5*II[2]*
          II[3]^4*II[5] + 5511318069366023976784712078719745758278451200000*
          II[1]^2*II[2]^2*II[3]^4*II[5] + 
         1324283392790466012120734372520242252680790016000*II[1]^3*II[3]^5*
          II[5] - 659904616430807336971409915114638760815656960000*II[2]*
          II[3]^5*II[5] - 142859575591327647092717692618014720000*II[1]^21*
          II[4]*II[5] + 93751315890189597984174568856616960000000*II[1]^18*
          II[2]*II[4]*II[5] - 18938553296988963033555125012248972492800000*
          II[1]^15*II[2]^2*II[4]*II[5] + 
         1425370847241098812852898619604756070400000000*II[1]^12*II[2]^3*
          II[4]*II[5] - 38963685571978490973869067064087513399296000000*
          II[1]^9*II[2]^4*II[4]*II[5] + 
         325706826046703572618248692484534794452992000000*II[1]^6*II[2]^5*
          II[4]*II[5] - 540661912190627037610355322794204756705280000000*
          II[1]^3*II[2]^6*II[4]*II[5] + 
         38487934322676270248338496633793373274112000000*II[2]^7*II[4]*
          II[5] - 4273640305203555230565349300530252349440000*II[1]^16*II[3]*
          II[4]*II[5] + 1186862652992169022118731265454385397760000000*
          II[1]^13*II[2]*II[3]*II[4]*II[5] - 
         84316060658631478631367052173985659412807680000*II[1]^10*II[2]^2*
          II[3]*II[4]*II[5] + 
         1677585001527338407025441047539694310522880000000*II[1]^7*II[2]^3*
          II[3]*II[4]*II[5] - 
         7308104686376366461768401999965308122562560000000*II[1]^4*II[2]^4*
          II[3]*II[4]*II[5] + 
         2912783875793136606027018122574871859822592000000*II[1]*II[2]^5*
          II[3]*II[4]*II[5] - 13824318156748640107048936967013028910333952000*
          II[1]^11*II[3]^2*II[4]*II[5] + 
         1134185142573690241668364296282859194286080000000*II[1]^8*II[2]*
          II[3]^2*II[4]*II[5] - 
         15806513801818243989631900419288818544908697600000*II[1]^5*II[2]^2*
          II[3]^2*II[4]*II[5] + 
         26244473676063462543588893775574907612037120000000*II[1]^2*II[2]^3*
          II[3]^2*II[4]*II[5] - 
         3165766936084957255189552375478274074880245760000*II[1]^6*II[3]^3*
          II[4]*II[5] + 31530693607711404129582412237240669411737600000000*
          II[1]^3*II[2]*II[3]^3*II[4]*II[5] - 
         7856031683211635818216511686753905794000486400000*II[2]^2*II[3]^3*
          II[4]*II[5] - 7077939152799562693271457261977433487790407680000*
          II[1]*II[3]^4*II[4]*II[5] + 
         91057495331136802817212606465022361600000000*II[1]^14*II[4]^2*
          II[5] - 16457728466017008079796811998975584370688000000*II[1]^11*
          II[2]*II[4]^2*II[5] + 
         675115742124214990877322626543312468705280000000*II[1]^8*II[2]^2*
          II[4]^2*II[5] - 6272460994527124210996567301787863123755008000000*
          II[1]^5*II[2]^3*II[4]^2*II[5] + 
         7810885679856470207345530098459137330380800000000*II[1]^2*II[2]^4*
          II[4]^2*II[5] + 270508510746593085710194183307139345285120000000*
          II[1]^9*II[3]*II[4]^2*II[5] - 
         11306381265335064277495433290281768940732416000000*II[1]^6*II[2]*
          II[3]*II[4]^2*II[5] + 
         56305054748738218050372539204846047010488320000000*II[1]^3*II[2]^2*
          II[3]*II[4]^2*II[5] - 
         9352447721796017656024800383172643861856256000000*II[2]^3*II[3]*
          II[4]^2*II[5] + 25369047331960256502007681654121820735406080000000*
          II[1]^4*II[3]^2*II[4]^2*II[5] - 
         50556882559696052507755796011598062292385792000000*II[1]*II[2]*
          II[3]^2*II[4]^2*II[5] - 
         1155453132404809159025960465660391299481600000000*II[1]^7*II[4]^3*
          II[5] + 20134262775150017455126843282649205650227200000000*II[1]^4*
          II[2]*II[4]^3*II[5] - 
         20062324338448424184553722533231746308341760000000*II[1]*II[2]^2*
          II[4]^3*II[5] - 36152664071886635937403971822857823784550400000000*
          II[1]^2*II[3]*II[4]^3*II[5] + 
         3220837436987244581845951096828148977159680000000*II[4]^4*II[5] + 
         5779232797810666198160552069431296000000*II[1]^19*II[5]^2 - 
         2770036158590851650510710216757923020800000*II[1]^16*II[2]*II[5]^2 + 
         384638354276405022338706067173754798080000000*II[1]^13*II[2]^2*
          II[5]^2 - 18216638835685654170828142389165533901619200000*II[1]^10*
          II[2]^3*II[5]^2 + 271832918608348956899368710382819391569920000000*
          II[1]^7*II[2]^4*II[5]^2 - 
         947351689610909152935395056185557982904320000000*II[1]^4*II[2]^5*
          II[5]^2 + 314653697862924979914382378435251822133248000000*II[1]*
          II[2]^6*II[5]^2 + 99151574661765516246757584635368046592000000*
          II[1]^14*II[3]*II[5]^2 - 
         17920644820153226841720543859405369513082880000*II[1]^11*II[2]*II[3]*
          II[5]^2 + 735126184726397986514488118002302666670080000000*II[1]^8*
          II[2]^2*II[3]*II[5]^2 - 
         6830013877802329403781436967745494339026944000000*II[1]^5*II[2]^3*
          II[3]*II[5]^2 + 8505187203723249779091439135647365796986880000000*
          II[1]^2*II[2]^4*II[3]*II[5]^2 + 
         147276892706703453299328519616822769614848000000*II[1]^9*II[3]^2*
          II[5]^2 - 6155697312329959962525685670186515242260889600000*II[1]^6*
          II[2]*II[3]^2*II[5]^2 + 
         30654976674230471876161516553138475344855040000000*II[1]^3*II[2]^2*
          II[3]^2*II[5]^2 - 5091888445307892793218154094126094992855040000000*
          II[2]^3*II[3]^2*II[5]^2 + 
         9208025440042536714466027700370753976664064000000*II[1]^4*II[3]^3*
          II[5]^2 - 18350276902114942519934969092521955726268006400000*II[1]*
          II[2]*II[3]^3*II[5]^2 - 
         3206930470955175208964881196369785651200000000*II[1]^12*II[4]*
          II[5]^2 + 350662555687667996419248624936925664378880000000*II[1]^9*
          II[2]*II[4]*II[5]^2 - 
         7328257154708200109797093449515643005042688000000*II[1]^6*II[2]^2*
          II[4]*II[5]^2 + 24329452659899489630523977676181966002585600000000*
          II[1]^3*II[2]^3*II[4]*II[5]^2 - 
         3030895418013367447980352544839063347056640000000*II[2]^4*II[4]*
          II[5]^2 - 3774480853804869309272625288869374014259200000000*II[1]^7*
          II[3]*II[4]*II[5]^2 + 
         65771931220258939853976237317404779958763520000000*II[1]^4*II[2]*
          II[3]*II[4]*II[5]^2 - 
         65536929809591812313082482882890431655059456000000*II[1]*II[2]^2*
          II[3]*II[4]*II[5]^2 - 
         59049355135094637591314187461618278771046400000000*II[1]^2*II[3]^2*
          II[4]*II[5]^2 + 14112792326427642127952426054938718431346688000000*
          II[1]^5*II[4]^2*II[5]^2 - 
         70297122527469363085741843701253194755174400000000*II[1]^2*II[2]*
          II[4]^2*II[5]^2 + 
         21042805557108842829517329774026976293058816000000*II[3]*II[4]^2*
          II[5]^2 + 27324004920974640044671465681617703403520000000*II[1]^10*
          II[5]^3 - 1630960413018243602071652844127877301534720000000*II[1]^7*
          II[2]*II[5]^3 + 14210056051658397426758899481103069580492800000000*
          II[1]^4*II[2]^2*II[5]^3 - 
         9439508736405539285378992688005846001602560000000*II[1]*II[2]^3*
          II[5]^3 + 10244842977307838711845021099454705838981120000000*
          II[1]^5*II[3]*II[5]^3 - 
         51030507091563850426784977141532102861998080000000*II[1]^2*II[2]*
          II[3]*II[5]^3 + 7637759405914588367861104547622874940007360000000*
          II[3]^2*II[5]^3 - 
         36493684828754839974201755944746570308659200000000*II[1]^3*II[4]*
          II[5]^3 + 18185197624995039142120987047619503812785920000000*II[2]*
          II[4]*II[5]^3 + 10619333465253237252610450475721505399625040000000*
          II[1]*II[5]^4 - 1721034600602854605488484935270400*II[1]^26*II[6] + 
         2182026011478619231958614828646400000*II[1]^23*II[2]*II[6] - 
         950018830742895637865566777072680960000*II[1]^20*II[2]^2*II[6] + 
         178352269711277382422338687287164928000000*II[1]^17*II[2]^3*II[6] - 
         15024320931351063159396915287150297088000000*II[1]^14*II[2]^4*
          II[6] + 543079568231887648707151060930035198197760000*II[1]^11*
          II[2]^5*II[6] - 7425777080201770726967580436825550880768000000*
          II[1]^8*II[2]^6*II[6] + 
         29567851819553954990706560194046435367321600000*II[1]^5*II[2]^7*
          II[6] - 18409794855732141245644516081866626826240000000*II[1]^2*
          II[2]^8*II[6] - 163640339639735009075366895751790592000*II[1]^21*
          II[3]*II[6] + 107388184987309469165166186614646374400000*II[1]^18*
          II[2]*II[3]*II[6] - 21693279456648124012619541310562075934720000*
          II[1]^15*II[2]^2*II[3]*II[6] + 
         1632698479977306157592704192245500215296000000*II[1]^12*II[2]^3*
          II[3]*II[6] - 44631143880539510054815067469520458429235200000*
          II[1]^9*II[2]^4*II[3]*II[6] + 
         373082422580308653472475822479762827037900800000*II[1]^6*II[2]^5*
          II[3]*II[6] - 619303698969434861759906053364450617982976000000*
          II[1]^3*II[2]^6*II[3]*II[6] + 
         44086181577540384619040442657643370328883200000*II[2]^7*II[3]*
          II[6] - 2447634126989301539303610864329683894272000*II[1]^16*
          II[3]^2*II[6] + 679749094999096195094100743797172758118400000*
          II[1]^13*II[2]*II[3]^2*II[6] - 
         48290124492531129007216154717415348702806016000*II[1]^10*II[2]^2*
          II[3]^2*II[6] + 960798860651369596189429915104691234013184000000*
          II[1]^7*II[2]^3*II[3]^2*II[6] - 
         4185551295919180794220310542317713790861312000000*II[1]^4*II[2]^4*
          II[3]^2*II[6] + 1668230865013768547392026083439156193866547200000*
          II[1]*II[2]^5*II[3]^2*II[6] - 
         5278378257479565402027606099938288656082534400*II[1]^11*II[3]^3*
          II[6] + 433052604428353412644420741605097025726054400000*II[1]^8*
          II[2]*II[3]^3*II[6] - 
         6035215091849128961860875178735157636266721280000*II[1]^5*II[2]^2*
          II[3]^3*II[6] + 10020617921975150342609822237263539776520192000000*
          II[1]^2*II[2]^3*II[3]^3*II[6] - 
         906560661474389813667487741069429741939851264000*II[1]^6*II[3]^4*
          II[6] + 9029244817278350348868171387577426563720806400000*II[1]^3*
          II[2]*II[3]^4*II[6] - 
         2249681909978516037367722335865628023352688640000*II[2]^2*II[3]^4*
          II[6] - 1621491607033366981755092909980767855065962905600*II[1]*
          II[3]^5*II[6] + 12158911106196469058625625544196096000000*II[1]^19*
          II[4]*II[6] - 5827869273259228549313038854608702668800000*II[1]^16*
          II[2]*II[4]*II[6] + 809239187545861210817364002855001784320000000*
          II[1]^13*II[2]^2*II[4]*II[6] - 
         38325916481616749357115821001811861438464000000*II[1]^10*II[2]^3*
          II[4]*II[6] + 571908224851854459081641232206196532838400000000*
          II[1]^7*II[2]^4*II[4]*II[6] - 
         1993129539103450048419500706164989010903040000000*II[1]^4*II[2]^5*
          II[4]*II[6] + 661998690664328252898180030349819225571328000000*
          II[1]*II[2]^6*II[4]*II[6] + 
         208604628160375778457103875032903319552000000*II[1]^14*II[3]*II[4]*
          II[6] - 37703176027435586439458507713682261441249280000*II[1]^11*
          II[2]*II[3]*II[4]*II[6] + 
         1546629137254241126604988976530841948651520000000*II[1]^8*II[2]^2*
          II[3]*II[4]*II[6] - 
         14369639677212143768267546097118539228905472000000*II[1]^5*II[2]^3*
          II[3]*II[4]*II[6] + 
         17894030274739391937438419477730684724838400000000*II[1]^2*II[2]^4*
          II[3]*II[4]*II[6] + 
         309855285971038724471656102465383199408128000000*II[1]^9*II[3]^2*
          II[4]*II[6] - 12950947690838644830072114412778130660497817600000*
          II[1]^6*II[2]*II[3]^2*II[4]*II[6] + 
         64494886224667697757200634397156612673372160000000*II[1]^3*II[2]^2*
          II[3]^2*II[4]*II[6] - 
         10712804281140491476935319342158223906013184000000*II[2]^3*II[3]^2*
          II[4]*II[6] + 19372728933167765883078130556100398545895424000000*
          II[1]^4*II[3]^3*II[4]*II[6] - 
         38607076164603327959384997882718394295838310400000*II[1]*II[2]*
          II[3]^3*II[4]*II[6] - 
         3373524398764263496443119430498810593280000000*II[1]^12*II[4]^2*
          II[6] + 368878798741379925296521153560783492218880000000*II[1]^9*
          II[2]*II[4]^2*II[6] - 
         7708945898329398463353349722058753277165568000000*II[1]^6*II[2]^2*
          II[4]^2*II[6] + 25593320425726099926669344783805471050956800000000*
          II[1]^3*II[2]^3*II[4]^2*II[6] - 
         3188344536571798085561160346755129719439360000000*II[2]^4*II[4]^2*
          II[6] - 3970557819029688190511331243487363879403520000000*II[1]^7*
          II[3]*II[4]^2*II[6] + 
         69188655231370714563157555121447176419409920000000*II[1]^4*II[2]*
          II[3]*II[4]^2*II[6] - 
         68941445798147737261699776204210104593514496000000*II[1]*II[2]^2*
          II[3]*II[4]^2*II[6] - 
         62116854270563891068747279913609345361715200000000*II[1]^2*II[3]^2*
          II[4]^2*II[6] + 9897282985428584951741158439075405660946432000000*
          II[1]^5*II[4]^3*II[6] - 
         49299280868971364751532247160535601364172800000000*II[1]^2*II[2]*
          II[4]^3*II[6] + 14757292233930590079396295583608224955213824000000*
          II[3]*II[4]^3*II[6] - 802487240464563352960082035020398592000000*
          II[1]^17*II[5]*II[6] + 
         270419125723921976960430720652840796160000000*II[1]^14*II[2]*II[5]*
          II[6] - 24437562990063945158518338181651364000563200000*II[1]^11*
          II[2]^2*II[5]*II[6] + 
         668302194653107928169743200497225915432960000000*II[1]^8*II[2]^3*
          II[5]*II[6] - 4656854223415853667507530056645460858241024000000*
          II[1]^5*II[2]^4*II[5]*II[6] + 
         4639211473408122475888080543147520551813120000000*II[1]^2*II[2]^5*
          II[5]*II[6] - 7346790076173279039598015106463169511424000000*
          II[1]^12*II[3]*II[5]*II[6] + 
         803336255249093380098018522417280717946880000000*II[1]^9*II[2]*II[3]*
          II[5]*II[6] - 16788373406438069854395054819619657538863104000000*
          II[1]^6*II[2]^2*II[3]*II[5]*II[6] + 
         55736568935565678505417946257472882045091840000000*II[1]^3*II[2]^3*
          II[3]*II[5]*II[6] - 
         6943506211467117598705206204992660934156288000000*II[2]^4*II[3]*
          II[5]*II[6] - 4323497004792804057260354650947870970085376000000*
          II[1]^7*II[3]^2*II[5]*II[6] + 
         75338764977556699665577390893317262669250560000000*II[1]^4*II[2]*
          II[3]^2*II[5]*II[6] - 
         75069578483571209501249135892437595220500480000000*II[1]*II[2]^2*
          II[3]^2*II[5]*II[6] - 
         45092237869968915596024308822589830645444608000000*II[1]^2*II[3]^3*
          II[5]*II[6] + 172460606277916617252766468499816568166809600000*
          II[1]^10*II[4]*II[5]*II[6] - 
         10294113876676909364198118633700666575421440000000*II[1]^7*II[2]*
          II[4]*II[5]*II[6] + 
         89689445103958770232383841512578756813783040000000*II[1]^4*II[2]^2*
          II[4]*II[5]*II[6] - 
         59579237095879850941329698338411210572595200000000*II[1]*II[2]^3*
          II[4]*II[5]*II[6] + 
         64662256037006197767669833258662462793711616000000*II[1]^5*II[3]*
          II[4]*II[5]*II[6] - 
         322088656036609227228893620387693142510223360000000*II[1]^2*II[2]*
          II[3]*II[4]*II[5]*II[6] + 
         48207156851800791725673690890840356449228288000000*II[3]^2*II[4]*
          II[5]*II[6] - 115168382382474375381489699812434861111910400000000*
          II[1]^3*II[4]^2*II[5]*II[6] + 
         57389649746966636637337992537398861377489920000000*II[2]*II[4]^2*
          II[5]*II[6] - 1503640860482161629929232083409355364106240000000*
          II[1]^8*II[5]^2*II[6] + 
         41910957296559722336283963842852836280107008000000*II[1]^5*II[2]*
          II[5]^2*II[6] - 104380993696792214961419408658284218255411200000000*
          II[1]^2*II[2]^2*II[5]^2*II[6] - 
         125405581586336275867672381416466283881359360000000*II[1]^3*II[3]*
          II[5]^2*II[6] + 62490954849195778814859714552641760199708416000000*
          II[2]*II[3]*II[5]^2*II[6] + 
         134051846104995909323811863398173930702792960000000*II[1]*II[4]*
          II[5]^2*II[6] + 22185075347387321295868570776502901145600000*
          II[1]^15*II[6]^2 - 5009251185057500977691277786668586762240000000*
          II[1]^12*II[2]*II[6]^2 + 
         273867290421792191535197923139718557466624000000*II[1]^9*II[2]^2*
          II[6]^2 - 3815564069993698593205071521048860028829696000000*II[1]^6*
          II[2]^3*II[6]^2 + 9500593892829845716622648509023691257937920000000*
          II[1]^3*II[2]^4*II[6]^2 - 
         946844759757541610141205854782584150171648000000*II[2]^5*II[6]^2 + 
         98772925491666807079311556031350536363048960000*II[1]^10*II[3]*
          II[6]^2 - 5895720810458327121492965295589533658644480000000*II[1]^7*
          II[2]*II[3]*II[6]^2 + 
         51367596394085599191626591055037547206410240000000*II[1]^4*II[2]^2*
          II[3]*II[6]^2 - 34122655964331776973983957198497899597053952000000*
          II[1]*II[2]^3*II[3]*II[6]^2 + 
         18516920942339069267267111186753105218712371200000*II[1]^5*II[3]^2*
          II[6]^2 - 92234485055174223060963896815405221805486080000000*
          II[1]^2*II[2]*II[3]^2*II[6]^2 + 
         9203184929849440869261429085006077911201740800000*II[3]^3*II[6]^2 - 
         1581752093570023972923830150082724390502400000000*II[1]^8*II[4]*
          II[6]^2 + 44088150137234017398655769862532166103072768000000*
          II[1]^5*II[2]*II[4]*II[6]^2 - 
         109803383289240443745342681854114402724864000000000*II[1]^2*II[2]^2*
          II[4]*II[6]^2 - 131920157701987152442675089915354052436582400000000*
          II[1]^3*II[3]*II[4]*II[6]^2 + 
         65737238331976690375225276004144952747058176000000*II[2]*II[3]*II[4]*
          II[6]^2 + 70507789334472225300600813535671927081868800000000*II[1]*
          II[4]^2*II[6]^2 + 
         17169699006314882180867594915026404350754816000000*II[1]^6*II[5]*
          II[6]^2 - 171008365584888100036027366034009417963827200000000*
          II[1]^3*II[2]*II[5]*II[6]^2 + 
         42607603247425692160674451454281557954766080000000*II[2]^2*II[5]*
          II[6]^2 + 153550305124431289160110945733259693312498432000000*II[1]*
          II[3]*II[5]*II[6]^2 - 
         35023001037234189410854165210582035011650560000000*II[1]^4*II[6]^3 + 
         69795837765876354059067115171276093445752320000000*II[1]*II[2]*
          II[6]^3 + 232416502983197999178690487910400000*II[1]^24*II[7] - 
         230795397874890193134419121757224960000*II[1]^21*II[2]*II[7] + 
         75725956750981586868035084429033472000000*II[1]^18*II[2]^2*II[7] - 
         10197962017605134620930145343745975910400000*II[1]^15*II[2]^3*
          II[7] + 575639897965547978139924463448815042560000000*II[1]^12*
          II[2]^4*II[7] - 12588396233499246237464410019540703903744000000*
          II[1]^9*II[2]^5*II[7] + 
         87690888790082596089421942019797109912371200000*II[1]^6*II[2]^6*
          II[7] - 124768707465168029291203401233713059594240000000*II[1]^3*
          II[2]^7*II[7] + 7771627394273103633282627221708986122240000000*
          II[2]^8*II[7] + 14403688713711797551153796964836966400000*II[1]^19*
          II[3]*II[7] - 6903794898869167452560020976039173816320000*II[1]^16*
          II[2]*II[3]*II[7] + 958637907219034744672153110228253016064000000*
          II[1]^13*II[2]^2*II[3]*II[7] - 
         45401486864844521322809361227211907887267840000*II[1]^10*II[2]^3*
          II[3]*II[7] + 677491410516900270601355411814183830814720000000*
          II[1]^7*II[2]^4*II[3]*II[7] - 
         2361092162878708153658348413115387225309184000000*II[1]^4*II[2]^5*
          II[3]*II[7] + 784213881145567480898729995081611292862054400000*
          II[1]*II[2]^6*II[3]*II[7] + 
         123558237564028611984890863798723176038400000*II[1]^14*II[3]^2*
          II[7] - 22331890975584014581848675364235878833586176000*II[1]^11*
          II[2]*II[3]^2*II[7] + 
         916080542466496229738344323457665724317696000000*II[1]^8*II[2]^2*
          II[3]^2*II[7] - 8511249168341938409716472779882666998418636800000*
          II[1]^5*II[2]^3*II[3]^2*II[7] + 
         10598772529923145662640640476606936063672320000000*II[1]^2*II[2]^4*
          II[3]^2*II[7] + 122353145965336846339633603932395166656102400000*
          II[1]^9*II[3]^3*II[7] - 
         5113964707259030542607084736248004043320852480000*II[1]^6*II[2]*
          II[3]^3*II[7] + 25467213599943625721520083922938000905863168000000*
          II[1]^3*II[2]^2*II[3]^3*II[7] - 
         4230184463525885690198909026923781911212851200000*II[2]^3*II[3]^3*
          II[7] + 5737308743871650164165408342951509307450982400000*II[1]^4*
          II[3]^4*II[7] - 11433634751992914589064354429177671906294333440000*
          II[1]*II[2]*II[3]^4*II[7] - 
         873035803678299766786842566659670016000000*II[1]^17*II[4]*II[7] + 
         294192264914505860356109584194034728960000000*II[1]^14*II[2]*II[4]*
          II[7] - 26585921213191430503815424481227206505267200000*II[1]^11*
          II[2]^2*II[4]*II[7] + 
         727054047767804932130605058298315181916160000000*II[1]^8*II[2]^3*
          II[4]*II[7] - 5066248037791007676357357087205753796689920000000*
          II[1]^5*II[2]^4*II[4]*II[7] + 
         5047054257365918107257605201665991796326400000000*II[1]^2*II[2]^5*
          II[4]*II[7] - 7992662111484473420053803517539099082752000000*
          II[1]^12*II[3]*II[4]*II[7] + 
         873959240064236267786929352446114812395520000000*II[1]^9*II[2]*II[3]*
          II[4]*II[7] - 18264274525068231606589463204313138664046592000000*
          II[1]^6*II[2]^2*II[3]*II[4]*II[7] + 
         60636487331652154103718316349915325624483840000000*II[1]^3*II[2]^3*
          II[3]*II[4]*II[7] - 
         7553924355170142452485937169796500071792640000000*II[2]^4*II[3]*
          II[4]*II[7] - 4703584703640811176262181924855514428080128000000*
          II[1]^7*II[3]^2*II[4]*II[7] + 
         81961953513235227360511809093108180131512320000000*II[1]^4*II[2]*
          II[3]^2*II[4]*II[7] - 
         81669102064855811526354564785338166755147776000000*II[1]*II[2]^2*
          II[3]^2*II[4]*II[7] - 
         49056390793215365283670639785266978050351104000000*II[1]^2*II[3]^3*
          II[4]*II[7] + 93810991473533993598572307112127197347840000000*
          II[1]^10*II[4]^2*II[7] - 
         5599545521701531728313104783970800343449600000000*II[1]^7*II[2]*
          II[4]^2*II[7] + 48787115990698381030369775253556216175001600000000*
          II[1]^4*II[2]^2*II[4]^2*II[7] - 
         32408486192783202550867717659720005989662720000000*II[1]*II[2]^3*
          II[4]^2*II[7] + 35173425203478795894163343133152058031472640000000*
          II[1]^5*II[3]*II[4]^2*II[7] - 
         175202071663623786271080473687153002631577600000000*II[1]^2*II[2]*
          II[3]*II[4]^2*II[7] + 
         26222574379290856972033618618939489858398720000000*II[3]^2*II[4]^2*
          II[7] - 41764358600096845241922209462292532158873600000000*II[1]^3*
          II[4]^3*II[7] + 20811631265539838528908861207617125560842240000000*
          II[2]*II[4]^3*II[7] + 45887079853369851610738652509561159680000000*
          II[1]^15*II[5]*II[7] - 
         10361015343501804359029483102324119306240000000*II[1]^12*II[2]*II[5]*
          II[7] + 566460550826268536288952716718796984811520000000*II[1]^9*
          II[2]^2*II[5]*II[7] - 
         7892021417099552977504623904236275465453568000000*II[1]^6*II[2]^3*
          II[5]*II[7] + 19650801050547147591726765959434375240089600000000*
          II[1]^3*II[2]^4*II[5]*II[7] - 
         1958431041851190796179435357000043364229120000000*II[2]^5*II[5]*
          II[7] + 204299555906582067796487210851350035300352000000*II[1]^10*
          II[3]*II[5]*II[7] - 
         12194567844051175430928662859522534392463360000000*II[1]^7*II[2]*
          II[3]*II[5]*II[7] + 
         106247507119419326060557920368162296344084480000000*II[1]^4*II[2]^2*
          II[3]*II[5]*II[7] - 
         70578484999308732707985987056726172218474496000000*II[1]*II[2]^3*
          II[3]*II[5]*II[7] + 
         38299956158244827363710392282866909681811456000000*II[1]^5*II[3]^2*
          II[5]*II[7] - 190775601610887383246139526430497330450329600000000*
          II[1]^2*II[2]*II[3]^2*II[5]*II[7] + 
         19035647464070960402535022183496169629651712000000*II[3]^3*II[5]*
          II[7] - 3271658181180916748182837915565500646031360000000*II[1]^8*
          II[4]*II[5]*II[7] + 
         91190874694991648397617984271234150058426368000000*II[1]^5*II[2]*
          II[4]*II[5]*II[7] - 
         227114690276070277507652988810964737951129600000000*II[1]^2*II[2]^2*
          II[4]*II[5]*II[7] - 
         272860497206374907763719559039152633739632640000000*II[1]^3*II[3]*
          II[4]*II[5]*II[7] + 
         135969330584139907023429049288294695690126336000000*II[2]*II[3]*
          II[4]*II[5]*II[7] + 
         145836624116681205010084820013194076644666880000000*II[1]*II[4]^2*
          II[5]*II[7] + 17756697275971585188596676577714259317948416000000*
          II[1]^6*II[5]^2*II[7] - 
         176854805487427527767141700617132342190028800000000*II[1]^3*II[2]*
          II[5]^2*II[7] + 44064273449676070357428478611221437068938880000000*
          II[2]^2*II[5]^2*II[7] + 
         158799888230970686612621949961977425290273152000000*II[1]*II[3]*
          II[5]^2*II[7] - 1960774764410031161477932863344502374400000000*
          II[1]^13*II[6]*II[7] + 
         278593412002215472556464410287302847024332800000*II[1]^10*II[2]*
          II[6]*II[7] - 8314539125045179402923139283588013317160960000000*
          II[1]^7*II[2]^2*II[6]*II[7] + 
         48294563606078543336870102351766290584043520000000*II[1]^4*II[2]^3*
          II[6]*II[7] - 24060932224007104837862240340965838672568320000000*
          II[1]*II[2]^4*II[6]*II[7] - 
         3747536537534892921388893032682778027622400000000*II[1]^8*II[3]*
          II[6]*II[7] + 104455014317078271354069151877217380767629312000000*
          II[1]^5*II[2]*II[3]*II[6]*II[7] - 
         260149572218043877370531157411485107470704640000000*II[1]^2*II[2]^2*
          II[3]*II[6]*II[7] - 
         156274660982856784713110034772522254255820800000000*II[1]^3*II[3]^2*
          II[6]*II[7] + 77873347635050553129825097354426798677960192000000*
          II[2]*II[3]^2*II[6]*II[7] + 
         37358246485910233005947330001621516632457216000000*II[1]^6*II[4]*
          II[6]*II[7] - 372084137517100337033597558967710558486937600000000*
          II[1]^3*II[2]*II[4]*II[6]*II[7] + 
         92706653395750884725346461615017506658544640000000*II[2]^2*II[4]*
          II[6]*II[7] + 334098466858150802356128710525370864818721792000000*
          II[1]*II[3]*II[4]*II[6]*II[7] - 
         217322211648479837984636973518792158540876800000000*II[1]^4*II[5]*
          II[6]*II[7] + 433092121593430689083229105677249762095956480000000*
          II[1]*II[2]*II[5]*II[6]*II[7] + 
         266059913362809036599411986514125463900150400000000*II[1]^2*II[6]^2*
          II[7] + 32208993158245055007936858329427125836185600000*II[1]^11*
          II[7]^2 - 2642515835969520100553911888098660840898560000000*II[1]^8*
          II[2]*II[7]^2 + 36827296704136752755600084256989447820410880000000*
          II[1]^5*II[2]^2*II[7]^2 - 
         61146508557128684085920325881948817940992000000000*II[1]^2*II[2]^3*
          II[7]^2 + 22127579925190905593265656745923736721293312000000*
          II[1]^6*II[3]*II[7]^2 - 
         220388314847050828812725714296526570320343040000000*II[1]^3*II[2]*
          II[3]*II[7]^2 + 54910866612762499513500713775221540547160320000000*
          II[2]^2*II[3]*II[7]^2 + 
         98944551566852356909371840090342457885211520000000*II[1]*II[3]^2*
          II[7]^2 - 118213731068753696300472959222986169951155200000000*
          II[1]^4*II[4]*II[7]^2 + 
         235583077680587004916491908895559151395192320000000*II[1]*II[2]*
          II[4]*II[7]^2 + 275155978835011744920552717882719423576404800000000*
          II[1]^2*II[5]*II[7]^2 - 
         112316959031427680798724320476646250955518780000000*II[6]*II[7]^2 - 
         27424732322547751049515515626127360000*II[1]^22*II[8] + 
         20806499125297624656536844869881036800000*II[1]^19*II[2]*II[8] - 
         4986228992758346976493493919604140933120000*II[1]^16*II[2]^2*II[8] + 
         461574857259249981482791304964291428352000000*II[1]^13*II[2]^3*
          II[8] - 16395168747643205701319087100351774751457280000*II[1]^10*
          II[2]^4*II[8] + 195721203007487880482120564747223796442726400000*
          II[1]^7*II[2]^5*II[8] - 
         568413963310814335707877759437846079340544000000*II[1]^4*II[2]^6*
          II[8] + 161822489599799911785476817410411788133990400000*II[1]*
          II[2]^7*II[8] - 1059285654954716353654240418637136527360000*
          II[1]^17*II[3]*II[8] + 
         356953616133877417752874276778942241177600000*II[1]^14*II[2]*II[3]*
          II[8] - 32257598951299749074477512286299398950879232000*II[1]^11*
          II[2]^2*II[3]*II[8] + 
         882159115242368380394489191472253055795200000000*II[1]^8*II[2]^3*
          II[3]*II[8] - 6147048391187546693960194372947094421687500800000*
          II[1]^5*II[2]^4*II[3]*II[8] + 
         6123759605326938933326305663666147160594841600000*II[1]^2*II[2]^5*
          II[3]*II[8] - 4848884313623086211772997043592992925941760000*
          II[1]^12*II[3]^2*II[8] + 
         530202085318466775917093955495154707490406400000*II[1]^9*II[2]*
          II[3]^2*II[8] - 11080328191468639212435189690256660380663152640000*
          II[1]^6*II[2]^2*II[3]^2*II[8] + 
         36786138743929095781635240957274684190097408000000*II[1]^3*II[2]^3*
          II[3]^2*II[8] - 4582714337363017835571569441046413588235878400000*
          II[2]^4*II[3]^2*II[8] - 
         1902339037476738607323702589298416597031976960000*II[1]^7*II[3]^3*
          II[8] + 33149060031711088173749206411924425391944499200000*II[1]^4*
          II[2]*II[3]^3*II[8] - 
         33030616530671068529071658402055634916901519360000*II[1]*II[2]^2*
          II[3]^3*II[8] - 14880439548627675610197144222980064556850626560000*
          II[1]^2*II[3]^4*II[8] + 
         51131324422107900264847204070247628800000000*II[1]^15*II[4]*II[8] - 
         11545131981702742775636111193721364545536000000*II[1]^12*II[2]*II[4]*
          II[8] + 631198912912641228712213151516481489469440000000*II[1]^9*
          II[2]^2*II[4]*II[8] - 
         8793966803297306959407395360819156097171456000000*II[1]^6*II[2]^3*
          II[4]*II[8] + 21896606978447325198588694846348698121666560000000*
          II[1]^3*II[2]^4*II[4]*II[8] - 
         2182251736899668339051955091085670042599424000000*II[2]^5*II[4]*
          II[8] + 227648082482640663031975077666137516802048000000*II[1]^10*
          II[3]*II[4]*II[8] - 
         13588232893467593850464275141716437995880448000000*II[1]^7*II[2]*
          II[3]*II[4]*II[8] + 
         118390079974260514625593372877692220410429440000000*II[1]^4*II[2]^2*
          II[3]*II[4]*II[8] - 
         78644597768184352066148760563658957725564928000000*II[1]*II[2]^3*
          II[3]*II[4]*II[8] + 
         42677094272762243806541413339894483258441728000000*II[1]^5*II[3]^2*
          II[4]*II[8] - 212578528153253690439484644496029985755611136000000*
          II[1]^2*II[2]*II[3]^2*II[4]*II[8] + 
         21211150070507525441084309393676941069773824000000*II[3]^3*II[4]*
          II[8] - 1822781012395610290608993038471764346142720000000*II[1]^8*
          II[4]^2*II[8] + 50806344799859599047781112576014000450437120000000*
          II[1]^5*II[2]*II[4]^2*II[8] - 
         126535327830940631603184815018118434268364800000000*II[1]^2*II[2]^2*
          II[4]^2*II[8] - 152022277583219607000220691034043115336417280000000*
          II[1]^3*II[3]*II[4]^2*II[8] + 
         75754341467644097174250624652204284815493120000000*II[2]*II[3]*
          II[4]^2*II[8] + 54167889082151780323062489384822611229911040000000*
          II[1]*II[4]^3*II[8] - 
         2076968848006076506274110036515231891456000000*II[1]^13*II[5]*
          II[8] + 295102652396960990356872043459371306319872000000*II[1]^10*
          II[2]*II[5]*II[8] - 
         8807252567400676821113742776880825253232640000000*II[1]^7*II[2]^2*
          II[5]*II[8] + 51156463700050370503776635831187924147240960000000*
          II[1]^4*II[2]^3*II[5]*II[8] - 
         25486765250426357128008587279392705930911744000000*II[1]*II[2]^4*
          II[5]*II[8] - 3969612783768034182110293412970105041584128000000*
          II[1]^8*II[3]*II[5]*II[8] + 
         110644941166372528815150719351073974095183872000000*II[1]^5*II[2]*
          II[3]*II[5]*II[8] - 
         275565843239989605907435485370027041031741440000000*II[1]^2*II[2]^2*
          II[3]*II[5]*II[8] - 
         165535381689245943040932867179676653446066176000000*II[1]^3*II[3]^2*
          II[5]*II[8] + 82488064543738444061688130595156159230081536000000*
          II[2]*II[3]^2*II[5]*II[8] + 
         39572068533956165634849307609893413227855872000000*II[1]^6*II[4]*
          II[5]*II[8] - 394133568025563453013274325423798693496995840000000*
          II[1]^3*II[2]*II[4]*II[5]*II[8] + 
         98200381018878416566303055830227304584926208000000*II[2]^2*II[4]*
          II[5]*II[8] + 353896894587635834073622479240144561522256896000000*
          II[1]*II[3]*II[4]*II[5]*II[8] - 
         115100282516873911461470052381399561895057920000000*II[1]^4*II[5]^2*
          II[8] + 229378419998027195452453418200820761600012032000000*II[1]*
          II[2]*II[5]^2*II[8] + 
         65979634531435767494940882611062133584035840000*II[1]^11*II[6]*
          II[8] - 5413153653534489928821223791676760141070336000000*II[1]^8*
          II[2]*II[6]*II[8] + 
         75440159317026723721962331399938997027759718400000*II[1]^5*II[2]^2*
          II[6]*II[8] - 125257696321716533409049953463641228178145280000000*
          II[1]^2*II[2]^3*II[6]*II[8] + 
         45328012216148759308908724875816689876022067200000*II[1]^6*II[3]*
          II[6]*II[8] - 451462123767781637696958406716697958217498624000000*
          II[1]^3*II[2]*II[3]*II[6]*II[8] + 
         112484078275318116953588509282139801611651276800000*II[2]^2*II[3]*
          II[6]*II[8] + 202686414729003007623621308765565960876429004800000*
          II[1]*II[3]^2*II[6]*II[8] - 
         242159036991203449979380773639642326002053120000000*II[1]^4*II[4]*
          II[6]*II[8] + 482588365198504682852984148420500813913311232000000*
          II[1]*II[2]*II[4]*II[6]*II[8] + 
         563652853629207683928981784824404765176462080000000*II[1]^2*II[5]*
          II[6]*II[8] - 115039794403486037892188755477228340976511752000000*
          II[6]^2*II[8] - 1529412979890563173036892603606596718690304000000*
          II[1]^9*II[7]*II[8] + 
         63924528937563250756705120674852745116961996800000*II[1]^6*II[2]*
          II[7]*II[8] - 318340086377129644730803136584345265932984320000000*
          II[1]^3*II[2]^2*II[7]*II[8] + 
         52877297617554026310173440821348001436482560000000*II[2]^3*II[7]*
          II[8] - 286865348581099842336953056348725190650218496000000*II[1]^4*
          II[3]*II[7]*II[8] + 
         571681634587066885111229585186006429102400921600000*II[1]*II[2]*
          II[3]*II[7]*II[8] + 
         613204754614895196261738787028142770145446400000000*II[1]^2*II[4]*
          II[7]*II[8] - 237945557683326493907562499573593935876805000000000*
          II[5]*II[7]*II[8] + 
         11889612267192054587144965075719997274770636800000*II[1]^7*II[8]^2 - 
         207181560328926494606286555257940234908215296000000*II[1]^4*II[2]*
          II[8]^2 + 206441315725540457203069122538674544564423372800000*II[1]*
          II[2]^2*II[8]^2 + 
         372010909566632931960840009539975700680209459200000*II[1]^2*II[3]*
          II[8]^2 - 132569668093675974890480382450656843633586960000000*II[4]*
          II[8]^2 + 2765789296040029396974347382423552000000*II[1]^20*II[9] - 
         1557830820994546557845801163150065664000000*II[1]^17*II[2]*II[9] + 
         262471540878358113454359488094976081920000000*II[1]^14*II[2]^2*
          II[9] - 15812757547313565547929921903759311083929600000*II[1]^11*
          II[2]^3*II[9] + 324325970734149429684475446243548630876160000000*
          II[1]^8*II[2]^4*II[9] - 
         1807965778165697450944648348977020742402048000000*II[1]^5*II[2]^5*
          II[9] + 1500927463456852882450887091539324465315840000000*II[1]^2*
          II[2]^6*II[9] + 63162298724242332702005478282095493120000000*
          II[1]^15*II[3]*II[9] - 
         14261641585591863834781607605862733447168000000*II[1]^12*II[2]*II[3]*
          II[9] + 779716524046112220667407719125947242250240000000*II[1]^9*
          II[2]^2*II[3]*II[9] - 
         10863137103488221459367638773158390211280896000000*II[1]^6*II[2]^3*
          II[3]*II[9] + 27048752102173157787112625072850919544586240000000*
          II[1]^3*II[2]^4*II[3]*II[9] - 
         2695722869574833475995796594496318834692096000000*II[2]^5*II[3]*
          II[9] + 140606216050454366655014091019733182709760000000*II[1]^10*
          II[3]^2*II[9] - 8392733584831241090958657742225259460820992000000*
          II[1]^7*II[2]*II[3]^2*II[9] + 
         73123292014480880141373413004210781348823040000000*II[1]^4*II[2]^2*
          II[3]^2*II[9] - 48574607352828209421832094441359057672531968000000*
          II[1]*II[2]^3*II[3]^2*II[9] + 
         17572923244562939231963012577432673827028992000000*II[1]^5*II[3]^3*
          II[9] - 87532341114353529297064793854349510601394176000000*II[1]^2*
          II[2]*II[3]^3*II[9] + 
         6550502542018798149218598022078067270801376000000*II[3]^4*II[9] - 
         2356225322997880312171745993250035466240000000*II[1]^13*II[4]*
          II[9] + 334780329110287719975833291217874137907200000000*II[1]^10*
          II[2]*II[4]*II[9] - 
         9991421097354921734451726659612257340620800000000*II[1]^7*II[2]^2*
          II[4]*II[9] + 58034644004370526203775305646213533204480000000000*
          II[1]^4*II[2]^3*II[4]*II[9] - 
         28913557291533583785122549105560254985728000000000*II[1]*II[2]^4*
          II[4]*II[9] - 4503342298194642496429407854206030428241920000000*
          II[1]^8*II[3]*II[4]*II[9] + 
         125521572727477365738203402401886787796992000000000*II[1]^5*II[2]*
          II[3]*II[4]*II[9] - 
         312616713893289228988430595468441686458675200000000*II[1]^2*II[2]^2*
          II[3]*II[4]*II[9] - 
         187792240438451558585059837235626519231395840000000*II[1]^3*II[3]^2*
          II[4]*II[9] + 93578896927825103224546529731374425655686400000000*
          II[2]*II[3]^2*II[4]*II[9] + 
         22446341577236965082349168116973320855224320000000*II[1]^6*II[4]^2*
          II[9] - 223563159193991926935561397896157330134528000000000*II[1]^3*
          II[2]*II[4]^2*II[9] + 
         55701896903424586475179641432931277174918400000000*II[2]^2*II[4]^2*
          II[9] + 200739835629121958686137441156980204294173440000000*II[1]*
          II[3]*II[4]^2*II[9] + 
         71154508214385368126683099257787638821683200000*II[1]^11*II[5]*
          II[9] - 5837714735847194713568297842392612388208640000000*II[1]^8*
          II[2]*II[5]*II[9] + 
         81357034618084190635378443640785668439146496000000*II[1]^5*II[2]^2*
          II[5]*II[9] - 135081829406663147944009335551481346611456000000000*
          II[1]^2*II[2]^3*II[5]*II[9] + 
         48883150473478409126486078789108633376325632000000*II[1]^6*II[3]*
          II[5]*II[9] - 486870917965173794909209878767068601804789760000000*
          II[1]^3*II[2]*II[3]*II[5]*II[9] + 
         121306358942841669719759168786665376532158592000000*II[2]^2*II[3]*
          II[5]*II[9] + 218583388473903019046965784240448241754475456000000*
          II[1]*II[3]^2*II[5]*II[9] - 
         261151902757533831875469669129711195046464000000000*II[1]^4*II[4]*
          II[5]*II[9] + 520438433157238992321598547970084063653779200000000*
          II[1]*II[2]*II[4]*II[5]*II[9] + 
         303930460364613605771250170712521750158386000000000*II[1]^2*II[5]^2*
          II[9] - 1594842413007525131059237592459362200453120000000*II[1]^9*
          II[6]*II[9] + 66659268154938963019284526668448659107610624000000*
          II[1]^6*II[2]*II[6]*II[9] - 
         331958913621697448478202914910121047942809600000000*II[1]^3*II[2]^2*
          II[6]*II[9] + 55139427998110014863343660454078714444335360000000*
          II[2]^3*II[6]*II[9] - 
         299137662980545246228140106538999894078062080000000*II[1]^4*II[3]*
          II[6]*II[9] + 596138602927340687048313540293814197009442048000000*
          II[1]*II[2]*II[3]*II[6]*II[9] + 
         639438113122533158587398893397072885760598400000000*II[1]^2*II[4]*
          II[6]*II[9] - 248125046786147226364594690829014861577576910000000*
          II[5]*II[6]*II[9] + 
         24209617739729006225555926590640169516728320000000*II[1]^7*II[7]*
          II[9] - 421862905653272503465383483101807104244390400000000*II[1]^4*
          II[2]*II[7]*II[9] + 
         420355620257638457902904690033167476640513920000000*II[1]*II[2]^2*
          II[7]*II[9] + 757488277402461883387697104320372030359177280000000*
          II[1]^2*II[3]*II[7]*II[9] - 
         269938238200466002436917377050733475978414500000000*II[4]*II[7]*
          II[9] - 219661458283932317288394033316365201742824960000000*II[1]^5*
          II[8]*II[9] + 1094154028521921181749905724003480818241413760000000*
          II[1]^2*II[2]*II[8]*II[9] - 
         327525078021528296763499402400820577019679060000000*II[3]*II[8]*
          II[9] + 483288769930242059491095900145127715785764200000000*II[1]^3*
          II[9]^2 - 240828018798142367654015882015707719541754812500000*II[2]*
          II[9]^2 - 233132989412040811253296031443451904000000*II[1]^18*
          II[10] + 94191783124786878416753760236438814720000000*II[1]^15*
          II[2]*II[10] - 10633843414696425454875621383244947128320000000*
          II[1]^12*II[2]^2*II[10] + 
         387582178202823357740495507755036846325760000000*II[1]^9*II[2]^3*
          II[10] - 4049880056655398278069998183378815117426688000000*II[1]^6*
          II[2]^4*II[10] + 8067207797106515439148723692945501129277440000000*
          II[1]^3*II[2]^5*II[10] - 
         669991733737879581959030473487617609666560000000*II[2]^6*II[10] - 
         2951484292739219332677902240936569602048000000*II[1]^13*II[3]*
          II[10] + 419356556970108876179414951361660372123648000000*II[1]^10*
          II[2]*II[3]*II[10] - 
         12515571866038807475202689674399443572490240000000*II[1]^7*II[2]^2*
          II[3]*II[10] + 72696035131572024980699643628180980474839040000000*
          II[1]^4*II[2]^3*II[3]*II[10] - 
         36218037069241098727875967675753754780307456000000*II[1]*II[2]^4*
          II[3]*II[10] - 2820514998182092585149735974485398541565952000000*
          II[1]^8*II[3]^2*II[10] + 
         78616152322824985408981681798145610843684864000000*II[1]^5*II[2]*
          II[3]^2*II[10] - 
         195796797513214257377347458959181472334653440000000*II[1]^2*II[2]^2*
          II[3]^2*II[10] - 78411503234979659560219589160829034164279296000000*
          II[1]^3*II[3]^3*II[10] + 
         39073295696666496950854657986377308844583168000000*II[2]*II[3]^3*
          II[10] + 81854437138900348062492039277898997379891200000*II[1]^11*
          II[4]*II[10] - 6715566676142236433631432056172914005770240000000*
          II[1]^8*II[2]*II[4]*II[10] + 
         93591175791656544960224534279233595609972736000000*II[1]^5*II[2]^2*
          II[4]*II[10] - 155394886957830341890533425609761626049536000000000*
          II[1]^2*II[2]^3*II[4]*II[10] + 
         56234000628254779398516514564695225368051712000000*II[1]^6*II[3]*
          II[4]*II[10] - 560084592007064137200089578845311431533404160000000*
          II[1]^3*II[2]*II[3]*II[4]*II[10] + 
         139547916947756286191860655726981035286595072000000*II[2]^2*II[3]*
          II[4]*II[10] + 251453071534588934500439658771190142642724096000000*
          II[1]*II[3]^2*II[4]*II[10] - 
         150211433508846071216060684205692469977472000000000*II[1]^4*II[4]^2*
          II[10] + 299349926546393156459275562007772373987289600000000*II[1]*
          II[2]*II[4]^2*II[10] - 
         1744067438620647071318230600285950282301440000000*II[1]^9*II[5]*
          II[10] + 72896392731580635708025978508941702957498368000000*II[1]^6*
          II[2]*II[5]*II[10] - 
         363019396907206351086939031921227821687040000000000*II[1]^3*II[2]^2*
          II[5]*II[10] + 60298672732732107770534647987503939252399360000000*
          II[2]^3*II[5]*II[10] - 
         327127152067983818730727288093354873003292160000000*II[1]^4*II[3]*
          II[5]*II[10] + 651917653621026735261231483561173221133711616000000*
          II[1]*II[2]*II[3]*II[5]*II[10] + 
         699268580020119032682706914837415221588912000000000*II[1]^2*II[4]*
          II[5]*II[10] - 135670712734833007108230758187756636820531875000000*
          II[5]^2*II[10] + 25599643644805890758970991652762774771466240000000*
          II[1]^7*II[6]*II[10] - 
         446084699316101580055804152545077815066854400000000*II[1]^4*II[2]*
          II[6]*II[10] + 444490871194646471588966579422277339672113920000000*
          II[1]*II[2]^2*II[6]*II[10] + 
         800980427329855010003238882617914361956460160000000*II[1]^2*II[3]*
          II[6]*II[10] - 285437084417817799434736152925787271877411560000000*
          II[4]*II[6]*II[10] - 
         226775999448547705659549963529383406219584000000000*II[1]^5*II[7]*
          II[10] + 1129592215689582150437148967309347701920406400000000*
          II[1]^2*II[2]*II[7]*II[10] - 
         338133177715618553790321294629850884429761500000000*II[3]*II[7]*
          II[10] + 980143540422178694119744481315199840139839360000000*
          II[1]^3*II[8]*II[10] - 
         488416122334827632076326294927047383342979800000000*II[2]*II[8]*
          II[10] - 1294243593905067162235359503486588303412538305000000*II[1]*
          II[9]*II[10] + 16026114247645603514227591623835071283200000*
          II[1]^16*II[11] - 4450730641601577932483858325967239905280000000*
          II[1]^13*II[2]*II[11] + 
         316185087136972481722615776681612821712076800000*II[1]^10*II[2]^2*
          II[11] - 6290942368710619194329703586204799478005760000000*II[1]^7*
          II[2]^3*II[11] + 27405389354788439330937023172731555349135360000000*
          II[1]^4*II[2]^4*II[11] - 
         10922938808646537115221113076545373086060544000000*II[1]*II[2]^5*
          II[11] + 103682330990450501310816470416416314197278720000*II[1]^11*
          II[3]*II[11] - 8506386334039963522767902279002413457735680000000*
          II[1]^8*II[2]*II[3]*II[11] + 
         118548837050573571840082539801158072740872192000000*II[1]^5*II[2]^2*
          II[3]*II[11] - 196833537249735728630153065591791975202467840000000*
          II[1]^2*II[2]^3*II[3]*II[11] + 
         35614872170100247738167675871247326244202086400000*II[1]^6*II[3]^2*
          II[11] - 354720270660022816373300531887769919636695040000000*
          II[1]^3*II[2]*II[3]^2*II[11] + 
         88380351717604459487712871656636677247395712000000*II[2]^2*II[3]^2*
          II[11] + 106169080679956648702723452381450954216843033600000*II[1]*
          II[3]^3*II[11] - 2028813181423689365122014217688225973534720000000*
          II[1]^9*II[4]*II[11] + 
         84797845323338198031367029509341602665201664000000*II[1]^6*II[2]*
          II[4]*II[11] - 422287871552136568679250509934764072816332800000000*
          II[1]^3*II[2]^2*II[4]*II[11] + 
         70143354133587141234188962047650541621803520000000*II[2]^3*II[4]*
          II[11] - 380535668524860651217620954788459925177953280000000*
          II[1]^4*II[3]*II[4]*II[11] + 
         758353190706362484283521758979952908445045248000000*II[1]*II[2]*
          II[3]*II[4]*II[11] + 
         406717440586349576551816393197089584168521600000000*II[1]^2*II[4]^2*
          II[11] + 28308600680070426904072103974569739642798080000000*II[1]^7*
          II[5]*II[11] - 493289429647285013490698445154654429801766400000000*
          II[1]^4*II[2]*II[5]*II[11] + 
         491526942321182782213667475469460483113749120000000*II[1]*II[2]^2*
          II[5]*II[11] + 885740261131294702306019282998474869574537920000000*
          II[1]^2*II[3]*II[5]*II[11] - 
         315642066938937528349249879649313207957783180000000*II[4]*II[5]*
          II[11] - 242483428008391969468782344650578935113170432000000*
          II[1]^5*II[6]*II[11] + 
         1207832369204398230615518649611389895769705600000000*II[1]^2*II[2]*
          II[6]*II[11] - 361553657563768093930222132166123266103133924000000*
          II[3]*II[6]*II[11] + 
         1023226772979739254712045450772314547187172800000000*II[1]^3*II[7]*
          II[11] - 509884962878919055057215661447965799183717740000000*II[2]*
          II[7]*II[11] - 1327113272482077190423578318224154415190995236000000*
          II[1]*II[8]*II[11] - 872963980139786456246833980497933107200000000*
          II[1]^14*II[12] + 157779509770465004102052773635196429795328000000*
          II[1]^11*II[2]*II[12] - 
         6472304989440463312411194556002074139033600000000*II[1]^8*II[2]^2*
          II[12] + 60133809765256147474037623547304140632227840000000*II[1]^5*
          II[2]^3*II[12] - 74882620810906240202668049594222603923200000000000*
          II[1]^2*II[2]^4*II[12] - 
         2593353197312874053507489095303919684812800000000*II[1]^9*II[3]*
          II[12] + 108393783271859955496312174455978309479301120000000*
          II[1]^6*II[2]*II[3]*II[12] - 
         539794106628914799916275593610140948387942400000000*II[1]^3*II[2]^2*
          II[3]*II[12] + 89661509269077140665435146244771300260948480000000*
          II[2]^3*II[3]*II[12] - 
         243211950936993316925783292922530660063168000000000*II[1]^4*II[3]^2*
          II[12] + 484686632295935480831225942848291261562200320000000*II[1]*
          II[2]*II[3]^2*II[12] + 
         33231835935246209448525619116614446802534400000000*II[1]^7*II[4]*
          II[12] - 579078898544841713351765646445804242878208000000000*
          II[1]^4*II[2]*II[4]*II[12] + 
         577009890214078650921706125284372791634342400000000*II[1]*II[2]^2*
          II[4]*II[12] + 1039782048722571785741252377533932800688121600000000*
          II[1]^2*II[3]*II[4]*II[12] - 
         185268170063500843186286057091956251944195000000000*II[4]^2*II[12] - 
         270597448820300147594658422388032699930688000000000*II[1]^5*II[5]*
          II[12] + 1347870905117553601997744280752618031296880000000000*
          II[1]^2*II[2]*II[5]*II[12] - 
         403472922264364514436071095914698926578835500000000*II[3]*II[5]*
          II[12] + 1104114264971354624967327132348870676305936000000000*
          II[1]^3*II[6]*II[12] - 
         550192074579336442729550409611642571857051400000000*II[2]*II[6]*
          II[12] - 1398129367337587287201378789175980726775962900000000*II[1]*
          II[7]*II[12] + 36366588207648329034172795085068270829568000000*
          II[1]^12*II[13] - 3976513246276784549748537176861334137733120000000*
          II[1]^9*II[2]*II[13] + 
         83102435006805454575996656899769337562202112000000*II[1]^6*II[2]^2*
          II[13] - 275895991556110396832201240212579036170700800000000*
          II[1]^3*II[2]^3*II[13] + 
         34370353948077306697799145945904656345973440000000*II[2]^4*II[13] + 
         42802612181457505403352035201448769096187904000000*II[1]^7*II[3]*
          II[13] - 745853694792342863978152933883816688007764480000000*
          II[1]^4*II[2]*II[3]*II[13] + 
         743188781639789594026033038253663680613609344000000*II[1]*II[2]^2*
          II[3]*II[13] + 669619684621774002227814298760672357344823328000000*
          II[1]^2*II[3]^2*II[13] - 
         320078127159808396109437693749034874906304000000000*II[1]^5*II[4]*
          II[13] + 1594338732554722391088320590669489371782352000000000*
          II[1]^2*II[2]*II[4]*II[13] - 
         477250828924425012895758987947236754648350500000000*II[3]*II[4]*
          II[13] + 1241515151695838542011932936407583693236212000000000*
          II[1]^3*II[5]*II[13] - 
         618660421726697543447626098670342250123522250000000*II[2]*II[5]*
          II[13] - 1520147930342564198442129028701647615616863250000000*II[1]*
          II[6]*II[13] - 1106622180082400122281471462162009538560000000000*
          II[1]^10*II[14] + 
         66053896335263262471352658655256500387840000000000*II[1]^7*II[2]*
          II[14] - 575507268856440389319909553852779084062400000000000*
          II[1]^4*II[2]^2*II[14] + 
         382300103508804224473605077177315503843680000000000*II[1]*II[2]^3*
          II[14] - 414916139509843962654997386995238658320960000000000*
          II[1]^5*II[3]*II[14] + 
         2066735535145379274138317690468448696741360000000000*II[1]^2*II[2]*
          II[3]*II[14] - 309329255785663078746805552061293915429023750000000*
          II[3]^2*II[14] + 
         1477994233708046893120613999431766557354800000000000*II[1]^3*II[4]*
          II[14] - 736500503433544182318708910358299440687375000000000*II[2]*
          II[4]*II[14] - 1720332020248631064061894236519968098111841250000000*
          II[1]*II[5]*II[14] + 
         23099034465223670286427623374445123363840000000000*II[1]^8*II[15] - 
         643839015084107342156979623289725464728000000000000*II[1]^5*II[2]*
          II[15] + 1603508022623107528317184455376946377547400000000000*
          II[1]^2*II[2]^2*II[15] + 
         1926489191195923323192800377061972767416360000000000*II[1]^3*II[3]*
          II[15] - 959990357754784672908372814517404378270312500000000*II[2]*
          II[3]*II[15] - 2059313703849581938277339699209201799976547500000000*
          II[1]*II[4]*II[15] - 
         301577454609776051761732582028012672111328000000000*II[1]^6*II[16] + 
         3003679193640149178642924780893976480253200000000000*II[1]^3*II[2]*
          II[16] - 748381934278306344072352405709435810597122500000000*
          II[2]^2*II[16] - 
         2697036810188748378685661763623013394781713500000000*II[1]*II[3]*
          II[16] + 2118891562040403054187390415381059121504118750000000*
          II[1]^4*II[17] - 
         4222648184351946086559156613509396392140350937500000*II[1]*II[2]*
          II[17] - 5978746338185851558989672409450211147252482968750000*
          II[1]^2*II[18] + 
         2821584146384829483075821868198631238738614013671875*II[19]))/
       48028745941447155563907091045285888, 
      (-3*(590295810358705651712*II[1]^38 - 1556167330058137774325760*
          II[1]^35*II[2] + 2164336974736483743254446080*II[1]^32*II[2]^2 - 
         1667964174157913416982855680000*II[1]^29*II[2]^3 + 
         734129513237677309492951882137600*II[1]^26*II[2]^4 - 
         186605511734228765066799895019520000*II[1]^23*II[2]^5 + 
         27123622177843086222144431267512320000*II[1]^20*II[2]^6 - 
         2184537691313618609307914189993410560000*II[1]^17*II[2]^7 + 
         92076194955064725300131476568801280000000*II[1]^14*II[2]^8 - 
         1849935459950729091231024366013728686080000*II[1]^11*II[2]^9 + 
         15182445161105342100637633597874896896000000*II[1]^8*II[2]^10 - 
         38480572765038745896158735914223271936000000*II[1]^5*II[2]^11 + 
         15976034911886773112127152378867194265600000*II[1]^2*II[2]^12 + 
         243053884863455393627504640*II[1]^33*II[3] - 
         609770114147081699312774676480*II[1]^30*II[2]*II[3] + 
         592777952301152949337507768565760*II[1]^27*II[2]^2*II[3] - 
         281631963566166040873118623334400000*II[1]^24*II[2]^3*II[3] + 
         70049958769786552720746134768713728000*II[1]^21*II[2]^4*II[3] - 
         9204709464265357758094528809239838720000*II[1]^18*II[2]^5*II[3] + 
         620294321714216098081409051395306291200000*II[1]^15*II[2]^6*II[3] - 
         20018864060147243046690256665496629805056000*II[1]^12*II[2]^7*
          II[3] + 273724151034319892958290198839121726668800000*II[1]^9*
          II[2]^8*II[3] - 1271554723766724421212330041572682681548800000*
          II[1]^6*II[2]^9*II[3] + 
         1266725657816571477929344858442929117593600000*II[1]^3*II[2]^10*
          II[3] - 57393488052547136458861409308857964953600000*II[2]^11*
          II[3] + 38515973857522780965299111854080*II[1]^28*II[3]^2 - 
         61254766751445015729749570522972160*II[1]^25*II[2]*II[3]^2 + 
         34554113144410359627421744628131430400*II[1]^22*II[2]^2*II[3]^2 - 
         8751106013443286189911708637174169600000*II[1]^19*II[2]^3*II[3]^2 + 
         1049574199104914344888401459962160611328000*II[1]^16*II[2]^4*
          II[3]^2 - 58332573835118885432001107384504911134720000*II[1]^13*
          II[2]^5*II[3]^2 + 1381941488747228478684906139032595829096448000*
          II[1]^10*II[2]^6*II[3]^2 - 
         11787648605348689485975677002643689879633920000*II[1]^7*II[2]^7*
          II[3]^2 + 25681682795062411054321898343954445762560000000*II[1]^4*
          II[2]^8*II[3]^2 - 5687699106292105864818047333581275424358400000*
          II[1]*II[2]^9*II[3]^2 + 1812514222634104207569951552385843200*
          II[1]^23*II[3]^3 - 1581323133766838600987891003933746790400*
          II[1]^20*II[2]*II[3]^3 + 445830639826113250218892432937561201049600*
          II[1]^17*II[2]^2*II[3]^3 - 
         50113986433316042260343930775486332928000000*II[1]^14*II[2]^3*
          II[3]^3 + 2265517202569298226349607469905520331692441600*II[1]^11*
          II[2]^4*II[3]^3 - 37187052721999094479400535924414418853560320000*
          II[1]^8*II[2]^5*II[3]^3 + 
         172797904533897701563291203516039017508372480000*II[1]^5*II[2]^6*
          II[3]^3 - 122985116122881125032620925837185656322785280000*II[1]^2*
          II[2]^7*II[3]^3 + 22362883716438750980289048914026089676800*
          II[1]^18*II[3]^4 - 9042856287809905943867960645600847436185600*
          II[1]^15*II[2]*II[3]^4 + 
         1021492239742972395212535355834958686181130240*II[1]^12*II[2]^2*
          II[3]^4 - 37246746998674551070051885579377688392499200000*II[1]^9*
          II[2]^3*II[3]^4 + 389313223643018943313127524378763053819232256000*
          II[1]^6*II[2]^4*II[3]^4 - 
         775676394138103992815416576548981317535006720000*II[1]^3*II[2]^5*
          II[3]^4 + 64432439987246300455194058005159546621788160000*II[2]^6*
          II[3]^4 + 56694754381060540773003490217620454422609920*II[1]^13*
          II[3]^5 - 8059079133886431003037474324405698767659991040*II[1]^10*
          II[2]*II[3]^5 + 240601528422368725150210662899492515815012433920*
          II[1]^7*II[2]^2*II[3]^5 - 
         1397873647660023937494487183511539059649413120000*II[1]^4*II[2]^3*
          II[3]^5 + 696572688659241238660004356785464544378381926400*II[1]*
          II[2]^4*II[3]^5 + 18072231221270321052397235302215532731024015360*
          II[1]^8*II[3]^6 - 503865871672364531109061224764160034435781099520*
          II[1]^5*II[2]*II[3]^6 + 
         1255163657959140640869685991483954728143358525440*II[1]^2*II[2]^2*
          II[3]^6 + 215412123360073082046680046827066241142247915520*II[1]^3*
          II[3]^7 - 107361319682936798865237010714767758859903959040*II[2]*
          II[3]^7 - 42968454645503721373433856000*II[1]^31*II[4] + 
         91743021724981133097452961792000*II[1]^28*II[2]*II[4] - 
         72935537660675087568815240773632000*II[1]^25*II[2]^2*II[4] + 
         27426276341709855352913461059256320000*II[1]^22*II[2]^3*II[4] - 
         5209227854271600454498867904249856000000*II[1]^19*II[2]^4*II[4] + 
         499810024124766288611378977790597529600000*II[1]^16*II[2]^5*II[4] - 
         23148202960170023770999889389349240832000000*II[1]^13*II[2]^6*
          II[4] + 470052714645272129943604188968073245491200000*II[1]^10*
          II[2]^7*II[4] - 3508251471838015257517788983902422958080000000*
          II[1]^7*II[2]^8*II[4] + 
         6794126270090292785189871073727663308800000000*II[1]^4*II[2]^9*
          II[4] - 1354218362137097219848844768356067180544000000*II[1]*
          II[2]^10*II[4] - 10178619396267965085851295154176000*II[1]^26*II[3]*
          II[4] + 12947880175051817650779398067978240000*II[1]^23*II[2]*II[3]*
          II[4] - 5647886545499145462344291770737623040000*II[1]^20*II[2]^2*
          II[3]*II[4] + 1061533328109708250543445923779041034240000*II[1]^17*
          II[2]^3*II[3]*II[4] - 89490853935740768092362712393262825472000000*
          II[1]^14*II[2]^4*II[3]*II[4] + 
         3236489264293107277303750984137577762652160000*II[1]^11*II[2]^5*
          II[3]*II[4] - 44270625159610898170241094416295102775296000000*
          II[1]^8*II[2]^6*II[3]*II[4] + 
         176325273408251484420640636751235118006272000000*II[1]^5*II[2]^7*
          II[3]*II[4] - 109808525967750548629213437395178092494848000000*
          II[1]^2*II[2]^8*II[3]*II[4] - 
         486185376057071230701570972167700480000*II[1]^21*II[3]^2*II[4] + 
         319481015624252422004068533868292997120000*II[1]^18*II[2]*II[3]^2*
          II[4] - 64593164083394732407345987350095745515520000*II[1]^15*
          II[2]^2*II[3]^2*II[4] + 
         4864310994657453346941858680336534703439872000*II[1]^12*II[2]^3*
          II[3]^2*II[4] - 133025201714300639769741456058455517298688000000*
          II[1]^9*II[2]^4*II[3]^2*II[4] + 
         1112329740294407785651306245658247255241523200000*II[1]^6*II[2]^5*
          II[3]^2*II[4] - 1846855800557176132519582109680331875418112000000*
          II[1]^3*II[2]^6*II[3]^2*II[4] + 
         131495146219910285163962774752862832427008000000*II[2]^7*II[3]^2*
          II[4] - 4857496689876503608044226875527213875200000*II[1]^16*
          II[3]^3*II[4] + 1349894964866422521791525925953129970401280000*
          II[1]^13*II[2]*II[3]^3*II[4] - 
         95942325014195559476566485135227247006842880000*II[1]^10*II[2]^2*
          II[3]^3*II[4] + 1909548014059498934623034187714922970622197760000*
          II[1]^7*II[2]^3*II[3]^3*II[4] - 
         8320712912816839882356416141273728007798784000000*II[1]^4*II[2]^4*
          II[3]^3*II[4] + 3317023165783574852588743610488752205253836800000*
          II[1]*II[2]^5*II[3]^3*II[4] - 
         7864215339513999830124883997550417197137920000*II[1]^11*II[3]^4*
          II[4] + 645441438424116121245528193513973363150684160000*II[1]^8*
          II[2]*II[3]^4*II[4] - 
         8997648955722849799424129497396757916926607360000*II[1]^5*II[2]^2*
          II[3]^4*II[4] + 14942476338076688556335207752612812916921466880000*
          II[1]^2*II[2]^3*II[3]^4*II[4] - 
         1081153462819313495746980705709371133079322624000*II[1]^6*II[3]^5*
          II[4] + 10770647753888842682406709748364778357452177408000*II[1]^3*
          II[2]*II[3]^5*II[4] - 
         2684040468045247043745261973406660284390637568000*II[2]^2*II[3]^5*
          II[4] - 1612047647585843240795819039951560912022175744000*II[1]*
          II[3]^6*II[4] + 581594884411714779206011532083200000*II[1]^24*
          II[4]^2 - 578829802754210262848445817552896000000*II[1]^21*II[2]*
          II[4]^2 + 190174046687566741041340237159071744000000*II[1]^18*
          II[2]^2*II[4]^2 - 25632741849305913863760681495731109888000000*
          II[1]^15*II[2]^3*II[4]^2 + 
         1447730251502195021511032495816562022809600000*II[1]^12*II[2]^4*
          II[4]^2 - 31672931566750808783941576743313672765440000000*II[1]^9*
          II[2]^5*II[4]^2 + 220701588983460194721103494579913683369984000000*
          II[1]^6*II[2]^6*II[4]^2 - 
         314092358019642717098936485096189014835200000000*II[1]^3*II[2]^7*
          II[4]^2 + 19567785389608484147475748432009809100800000000*II[2]^8*
          II[4]^2 + 36159590935844289611536675609195315200000*II[1]^19*II[3]*
          II[4]^2 - 17348623221775846643838374061759528960000000*II[1]^16*
          II[2]*II[3]*II[4]^2 + 
         2410562439367156078775492183838727077888000000*II[1]^13*II[2]^2*
          II[3]*II[4]^2 - 114218138840020680797274768367684153245696000000*
          II[1]^10*II[2]^3*II[3]*II[4]^2 + 
         1704964408626365716026178536014047975833600000000*II[1]^7*II[2]^4*
          II[3]*II[4]^2 - 5943392476204041515413459776111378180341760000000*
          II[1]^4*II[2]^5*II[3]*II[4]^2 + 
         1974424734572144840933636081966041528270848000000*II[1]*II[2]^6*
          II[3]*II[4]^2 + 310637580085379975094166830245588710195200000*
          II[1]^14*II[3]^2*II[4]^2 - 
         56173575760337211416375161920173333544960000000*II[1]^11*II[2]*
          II[3]^2*II[4]^2 + 2305164527028372542837574501510938741440512000000*
          II[1]^8*II[2]^2*II[3]^2*II[4]^2 - 
         21423079067976907018882964205277868231491584000000*II[1]^5*II[2]^3*
          II[3]^2*II[4]^2 + 
         26683086273501943461834909918116192018497536000000*II[1]^2*II[2]^4*
          II[3]^2*II[4]^2 + 307847676796674860413163836849234726040371200000*
          II[1]^9*II[3]^3*II[4]^2 - 
         12870945601662813259373534708597111239213056000000*II[1]^6*II[2]*
          II[3]^3*II[4]^2 + 
         64111246763410441720116807148202448446816256000000*II[1]^3*II[2]^2*
          II[3]^3*II[4]^2 - 
         10650983970635216165348381931484135414136832000000*II[2]^3*II[3]^3*
          II[4]^2 + 14442120065865665300072539777631767063638835200000*
          II[1]^4*II[3]^4*II[4]^2 - 
         28786654119824017655343201880993344750870528000000*II[1]*II[2]*
          II[3]^4*II[4]^2 - 731083924359138888225015831380518502400000*
          II[1]^17*II[4]^3 + 246542009407212599234196099679786106880000000*
          II[1]^14*II[2]*II[4]^3 - 
         22291344572111775569023885626761194713907200000*II[1]^11*II[2]^2*
          II[4]^3 + 609836278441000165969869097757959079854080000000*II[1]^8*
          II[2]^3*II[4]^3 - 4250631902804052263437788390333388274270208000000*
          II[1]^5*II[2]^4*II[4]^3 + 
         4235425290914998255611512795097274704199680000000*II[1]^2*II[2]^5*
          II[4]^3 - 6700559751190331558276575699578393345392640000*II[1]^12*
          II[3]*II[4]^3 + 732976641381529495022900159999921073684480000000*
          II[1]^9*II[2]*II[3]*II[4]^3 - 
         15322639170148943204129877442444967320485888000000*II[1]^6*II[2]^2*
          II[3]*II[4]^3 + 50882139439200393352791552942820350775787520000000*
          II[1]^3*II[2]^3*II[3]*II[4]^3 - 
         6339889148484287877557179715792559967666176000000*II[2]^4*II[3]*
          II[4]^3 - 3945671083811600379913136457729634592410828800000*II[1]^7*
          II[3]^2*II[4]^3 + 
         68772298283523575589200425034036614570967040000000*II[1]^4*II[2]*
          II[3]^2*II[4]^3 - 
         68539865037089709201707325362883540823277568000000*II[1]*II[2]^2*
          II[3]^2*II[4]^3 - 
         41167603030457908234482357693931316143452979200000*II[1]^2*II[3]^3*
          II[4]^3 + 39334135872274036482492298847712215826432000000*II[1]^10*
          II[4]^4 - 2348628439204955231586526803643533499564032000000*II[1]^7*
          II[2]*II[4]^4 + 20468034868303532309961236375250379918540800000000*
          II[1]^4*II[2]^2*II[4]^4 - 
         13599221808824418251238482073816713147351040000000*II[1]*II[2]^3*
          II[4]^4 + 14755464940050690507533211458429393757536256000000*
          II[1]^5*II[3]*II[4]^4 - 
         73513830290733000735328580597251831481647104000000*II[1]^2*II[2]*
          II[3]*II[4]^4 + 11004110250512420231278597066277006125235712000000*
          II[3]^2*II[4]^4 - 
         10513784280484580645642409644730594482995200000000*II[1]^3*II[4]^5 + 
         5240067052201280466770651979741915928320000000000*II[2]*II[4]^5 + 
         7478749048663767504465690624000*II[1]^29*II[5] - 
         13197867426275451984159084380160000*II[1]^26*II[2]*II[5] + 
         8393122791192945525472261413273600000*II[1]^23*II[2]^2*II[5] - 
         2440587788011487550283284201917644800000*II[1]^20*II[2]^3*II[5] + 
         344026425358128397093334419196451225600000*II[1]^17*II[2]^4*II[5] - 
         23201766244288635146596651099660222464000000*II[1]^14*II[2]^5*
          II[5] + 699249614672479924945184023094802304204800000*II[1]^11*
          II[2]^6*II[5] - 8198325806120410230013061297546188554240000000*
          II[1]^8*II[2]^7*II[5] + 
         28571371096714141885992320580875540496384000000*II[1]^5*II[2]^8*
          II[5] - 15816099618815722761752289816263358676992000000*II[1]^2*
          II[2]^9*II[5] + 1266600168698022329154116077486080000*II[1]^24*
          II[3]*II[5] - 1260568759746890465141577257425305600000*II[1]^21*
          II[2]*II[3]*II[5] + 414157647449823727061802996949686681600000*
          II[1]^18*II[2]^2*II[3]*II[5] - 
         55822466178172656367048484062027893964800000*II[1]^15*II[2]^3*II[3]*
          II[5] + 3152836147747741246281688437603573914664960000*II[1]^12*
          II[2]^4*II[3]*II[5] - 
         68976622021394784739713148701577536602112000000*II[1]^9*II[2]^5*
          II[3]*II[5] + 480639074838437356813408357064263744880640000000*
          II[1]^6*II[2]^6*II[3]*II[5] - 
         684023405462958103418239760226845007544320000000*II[1]^3*II[2]^7*
          II[3]*II[5] + 42614289974282101731328518653282098348032000000*
          II[2]^8*II[3]*II[5] + 39373873536133782443816396036442685440000*
          II[1]^19*II[3]^2*II[5] - 
         18890743820568311713098893474163326976000000*II[1]^16*II[2]*II[3]^2*
          II[5] + 2624836036666001113963334267252122425753600000*II[1]^13*
          II[2]^2*II[3]^2*II[5] - 
         124370895637558024140420153199195392363724800000*II[1]^10*II[2]^3*
          II[3]^2*II[5] + 1856517069182717101226333585245975163908915200000*
          II[1]^7*II[2]^4*II[3]^2*II[5] - 
         6471694561621571317739557538854340514545664000000*II[1]^4*II[2]^5*
          II[3]^2*II[5] + 2149929260406677622252819213714058798694400000000*
          II[1]*II[2]^6*II[3]^2*II[5] + 
         225500015980586020915220848728739896360960000*II[1]^14*II[3]^3*
          II[5] - 40777868070571530408328807292307654888652800000*II[1]^11*
          II[2]*II[3]^3*II[5] + 
         1673378980674801460066180229476766778497433600000*II[1]^8*II[2]^2*
          II[3]^3*II[5] - 15551570009506175847502571097998518488190156800000*
          II[1]^5*II[2]^3*II[3]^3*II[5] + 
         19369945210170049930659062616904243582127308800000*II[1]^2*II[2]^4*
          II[3]^3*II[5] + 167605991504575367594693618978172625559224320000*
          II[1]^9*II[3]^4*II[5] - 
         7007515623399553979880645392221595304670003200000*II[1]^6*II[2]*
          II[3]^4*II[5] + 34905014439318151852969843165225056469096857600000*
          II[1]^3*II[2]^2*II[3]^4*II[5] - 
         5798869283986578710026945733155602732104908800000*II[2]^3*II[3]^4*
          II[5] + 6290346115754713557573488269471150700233752576000*II[1]^4*
          II[3]^5*II[5] - 12538187712185339402456788387178136455497482240000*
          II[1]*II[2]*II[3]^5*II[5] - 123378724374328422489165279988285440000*
          II[1]^22*II[4]*II[5] + 93751315890189597984174568856616960000000*
          II[1]^19*II[2]*II[4]*II[5] - 
         22489532040174393602346710952045654835200000*II[1]^16*II[2]^2*II[4]*
          II[5] + 2083234315198529034169621059422335795200000000*II[1]^13*
          II[2]^3*II[4]*II[5] - 
         74031002586759132850351227421766275458662400000*II[1]^10*II[2]^4*
          II[4]*II[5] + 884061384983909697106675022458023013515264000000*
          II[1]^7*II[2]^5*II[4]*II[5] - 
         2568144082905478428649187783272472594350080000000*II[1]^4*II[2]^6*
          II[4]*II[5] + 731270752130849134718431436042074092208128000000*
          II[1]*II[2]^7*II[4]*II[5] - 
         4776421517580444081220096277063223214080000*II[1]^17*II[3]*II[4]*
          II[5] + 1610742171917943672875421003116665896960000000*II[1]^14*
          II[2]*II[3]*II[4]*II[5] - 
         145636832046727099454179453755066138985758720000*II[1]^11*II[2]^2*
          II[3]*II[4]*II[5] + 
         3984264378627428716685422487906773987491840000000*II[1]^8*II[2]^3*
          II[3]*II[4]*II[5] - 
         27770797808230192554719927599868170865737728000000*II[1]^5*II[2]^4*
          II[3]*II[4]*II[5] + 
         27671446820034797757256672164461282668314624000000*II[1]^2*II[2]^5*
          II[3]*II[4]*II[5] - 21888503748185346836160816864437295774695424000*
          II[1]^12*II[3]^2*II[4]*II[5] + 
         2394390856544457176855435736597147187937280000000*II[1]^9*II[2]*
          II[3]^2*II[4]*II[5] - 
         50053960372424439300501017994414592058877542400000*II[1]^6*II[2]^2*
          II[3]^2*II[4]*II[5] + 
         166214999948401929442729660578641081542901760000000*II[1]^3*II[2]^3*
          II[3]^2*II[4]*II[5] - 
         20710305391116047034954176961792275907256320000000*II[2]^4*II[3]^2*
          II[4]*II[5] - 8592795969373455406943070733441029631817809920000*
          II[1]^7*II[3]^3*II[4]*II[5] + 
         149770794636629169615516458126893179705753600000000*II[1]^4*II[2]*
          II[3]^3*II[4]*II[5] - 
         149264601981021080546113722048324210086009241600000*II[1]*II[2]^2*
          II[3]^3*II[4]*II[5] - 
         67240421951595845586078843988785618134008872960000*II[1]^2*II[3]^4*
          II[4]*II[5] + 115339494086106616901802634855694991360000000*
          II[1]^15*II[4]^2*II[5] - 
         26058070071193596126344952331711341920256000000*II[1]^12*II[2]*
          II[4]^2*II[5] + 1425244344484453869629903322702548545044480000000*
          II[1]^9*II[2]^2*II[4]^2*II[5] - 
         19862793149335893334822463122328233225224192000000*II[1]^6*II[2]^3*
          II[4]^2*II[5] + 49468942639090977979855023956907869759078400000000*
          II[1]^3*II[2]^4*II[4]^2*II[5] - 
         4931038921444800910992865920658023351336960000000*II[2]^5*II[4]^2*
          II[5] + 513966170418526862849368948283564756041728000000*II[1]^10*
          II[3]*II[4]^2*II[5] - 
         30688749148766603038916176073621944267702272000000*II[1]^7*II[2]*
          II[3]*II[4]^2*II[5] + 
         267449010056506535739269561223018723299819520000000*II[1]^4*II[2]^2*
          II[3]*II[4]^2*II[5] - 
         177696506714124335464471207280280233375268864000000*II[1]*II[2]^3*
          II[3]*II[4]^2*II[5] + 
         96402379861448974707629190285662918794543104000000*II[1]^5*II[3]^2*
          II[4]^2*II[5] - 480290384317112498823680062110181591777665024000000*
          II[1]^2*II[2]*II[3]^2*II[4]^2*II[5] + 
         47929015413676471025644540060093220251473408000000*II[3]^3*II[4]^2*
          II[5] - 2744201189461421752686656105943429336268800000000*II[1]^8*
          II[4]^3*II[5] + 76510198545570066329482004474066981470863360000000*
          II[1]^5*II[2]*II[4]^3*II[5] - 
         190592081215260029753260364065701589929246720000000*II[1]^2*II[2]^2*
          II[4]^3*II[5] - 228966872455282027603558488211432883968819200000000*
          II[1]^3*II[3]*II[4]^3*II[5] + 
         114117020306463616649852440954113853842954240000000*II[2]*II[3]*
          II[4]^3*II[5] + 61195911302757647055073070839734830566033920000000*
          II[1]*II[4]^4*II[5] + 5490271157920132888252524465959731200000*
          II[1]^20*II[5]^2 - 3095922765483893021159029065788266905600000*
          II[1]^17*II[2]*II[5]^2 + 
         522009195089406816031101091164381511680000000*II[1]^14*II[2]^2*
          II[5]^2 - 31465103443457039022339518672195013102796800000*II[1]^11*
          II[2]^3*II[5]^2 + 645603181694828772636000687159196054978560000000*
          II[1]^8*II[2]^4*II[5]^2 - 
         3599936420521454781154501213505120335036416000000*II[1]^5*II[2]^5*
          II[5]^2 + 2989210129697787309186632595134892310265856000000*II[1]^2*
          II[2]^6*II[5]^2 + 125591994571569653912559607204799525683200000*
          II[1]^15*II[3]*II[5]^2 - 
         28374354298575942499390861110725168395714560000*II[1]^12*II[2]*II[3]*
          II[5]^2 + 1551933056644617971530586026893750074081280000000*II[1]^9*
          II[2]^2*II[3]*II[5]^2 - 
         21628377279707376445307883731194065406918656000000*II[1]^6*II[2]^3*
          II[3]*II[5]^2 + 53866185623580581934245781192433316714250240000000*
          II[1]^3*II[2]^4*II[3]*II[5]^2 - 
         5369353711636923179102755577972725088440320000000*II[2]^5*II[3]*
          II[5]^2 + 279826096142736561268724187271963262268211200000*II[1]^10*
          II[3]^2*II[5]^2 - 
         16708321276324177041141146819077684228993843200000*II[1]^7*II[2]*
          II[3]^2*II[5]^2 + 
         145611139202594741411767203627407757888061440000000*II[1]^4*II[2]^2*
          II[3]^2*II[5]^2 - 
         96745880460849963071144927788395804864245760000000*II[1]*II[2]^3*
          II[3]^2*II[5]^2 + 
         34990496672161639514970905261408865111323443200000*II[1]^5*II[3]^3*
          II[5]^2 - 174327630570091953939382206378958579399546060800000*
          II[1]^2*II[2]*II[3]^3*II[5]^2 + 
         13047343596380713882979309692099605446234131200000*II[3]^4*II[5]^2 - 
         4687052226780640690025595594694302105600000000*II[1]^13*II[4]*
          II[5]^2 + 666258855806569193196572387380158762319872000000*II[1]^10*
          II[2]*II[4]*II[5]^2 - 
         19890983705636543155163539362971031013687296000000*II[1]^7*II[2]^2*
          II[4]*II[5]^2 + 115564900134522575744988893961864338512281600000000*
          II[1]^4*II[2]^3*II[4]*II[5]^2 - 
         57587012942253981511626698351942203594076160000000*II[1]*II[2]^4*
          II[4]*II[5]^2 - 8964392027786564609522485061064763283865600000000*
          II[1]^8*II[3]*II[4]*II[5]^2 + 
         249933338636983971445109701806138163843301376000000*II[1]^5*II[2]*
          II[3]*II[4]*II[5]^2 - 
         622600833191122216974283587387459100723064832000000*II[1]^2*II[2]^2*
          II[3]*II[4]*II[5]^2 - 
         373979249188932704744989853923582432216627200000000*II[1]^3*II[3]^2*
          II[4]*II[5]^2 + 186391140526238879398915383297804572139908352000000*
          II[2]*II[3]^2*II[4]*II[5]^2 + 
         44690509033687533405182682507305941699264512000000*II[1]^6*II[4]^2*
          II[5]^2 - 445215109340639299543031676774603566782771200000000*
          II[1]^3*II[2]*II[4]^2*II[5]^2 + 
         110947416298221263823172379477533233435690240000000*II[2]^2*II[4]^2*
          II[5]^2 + 399813305585068013760829265706512549568117504000000*II[1]*
          II[3]*II[4]^2*II[5]^2 + 
         47196008499865287349887077086430578606080000000*II[1]^11*II[5]^3 - 
         3873530980918328554920175504803708591144960000000*II[1]^8*II[2]*
          II[5]^3 + 53998212996301910221683818028191664405872640000000*
          II[1]^5*II[2]^2*II[5]^3 - 
         89675332995852623211100430536055537015224320000000*II[1]^2*II[2]^3*
          II[5]^3 + 32442002761474822587509233481606568490106880000000*
          II[1]^6*II[3]*II[5]^3 - 
         323193211579904386036304855229703318125987840000000*II[1]^3*II[2]*
          II[3]*II[5]^3 + 80539609109605548936609304248604425537356160000000*
          II[2]^2*II[3]*II[5]^3 + 
         145117428712377178989360986404834623860139840000000*II[1]*II[3]^2*
          II[5]^3 - 173345002936585489877458340737546208966131200000000*
          II[1]^4*II[4]*II[5]^3 + 
         345518754874905743700298753904770572442932480000000*II[1]*II[2]*
          II[4]*II[5]^3 + 100883667919905753899799279519354301296437880000000*
          II[1]^2*II[5]^4 - 1211098422646453240899304213708800*II[1]^27*
          II[6] + 1727437259087240225300570072678400000*II[1]^24*II[2]*
          II[6] - 859540846862619862830750893541949440000*II[1]^21*II[2]^2*
          II[6] + 188260729139681681445801947692007424000000*II[1]^18*II[2]^3*
          II[6] - 19030806513044680001902759363723709644800000*II[1]^15*
          II[2]^4*II[6] + 859875983033822110452989179805889063813120000*
          II[1]^12*II[2]^5*II[6] - 
         15676640502648182645820447588853940748288000000*II[1]^9*II[2]^6*
          II[6] + 93631530761920857470570773947813711996518400000*II[1]^6*
          II[2]^7*II[6] - 116595367419636894555748601851821969899520000000*
          II[1]^3*II[2]^8*II[6] + 
         6456729178372327858133123930718486921216000000*II[2]^9*II[6] - 
         141325747870680235110544137240182784000*II[1]^22*II[3]*II[6] + 
         107388184987309469165166186614646374400000*II[1]^19*II[2]*II[3]*
          II[6] - 25760769354769647264985705306292465172480000*II[1]^16*
          II[2]^2*II[3]*II[6] + 
         2386251624582216691866259973281884930048000000*II[1]^13*II[2]^3*
          II[3]*II[6] - 84799173373025069104148628192088871015546880000*
          II[1]^10*II[2]^4*II[3]*II[6] + 
         1012652289860837773711005803873641959102873600000*II[1]^7*II[2]^5*
          II[3]*II[6] - 2941692570104815593359553753481140435419136000000*
          II[1]^4*II[2]^6*II[3]*II[6] + 
         837637449973267307761768410495224036248780800000*II[1]*II[2]^7*II[3]*
          II[6] - 2735591083105689955692270966015529058304000*II[1]^17*
          II[3]^2*II[6] + 922516628927344836199136723724734457446400000*
          II[1]^14*II[2]*II[3]^2*II[6] - 
         83410215032553768285191539966444693213937664000*II[1]^11*II[2]^2*
          II[3]^2*II[6] + 2281897294047002790949896048373641680781312000000*
          II[1]^8*II[2]^3*II[3]^2*II[6] - 
         15905094924492887018037180060807312405272985600000*II[1]^5*II[2]^4*
          II[3]^2*II[6] + 15848193217630801200224247792671983841732198400000*
          II[1]^2*II[2]^5*II[3]^2*II[6] - 
         8357432241009311886543709658235623705464012800*II[1]^12*II[3]^3*
          II[6] + 914222164904301648915999343388538165421670400000*II[1]^9*
          II[2]*II[3]^3*II[6] - 
         19111514457522241712559438065994665848177950720000*II[1]^6*II[2]^2*
          II[3]^3*II[6] + 63463913505842618836528874169335751917961216000000*
          II[1]^3*II[2]^3*II[3]^3*II[6] - 
         7907571481879026288091183829760074132162150400000*II[2]^4*II[3]^3*
          II[6] - 2460664652573343779954609582902737870979596288000*II[1]^7*
          II[3]^4*II[6] + 42888912882072164157123814090992776177673830400000*
          II[1]^4*II[2]*II[3]^4*II[6] - 
         42743956289591804709986724381446932443701084160000*II[1]*II[2]^2*
          II[3]^4*II[6] - 15404170266816986326673382644817294623126647603200*
          II[1]^2*II[3]^5*II[6] + 11550965550886645605694344266986291200000*
          II[1]^20*II[4]*II[6] - 6513500952466196613938102249268550041600000*
          II[1]^17*II[2]*II[4]*II[6] + 
         1098253183097954500394994003874645278720000000*II[1]^14*II[2]^2*
          II[4]*II[6] - 66199310286428930707745509003129578848256000000*
          II[1]^11*II[2]^3*II[4]*II[6] + 
         1358282034023154340318897926489716765491200000000*II[1]^8*II[2]^4*
          II[4]*II[6] - 7573892248593110183994102683426958241431552000000*
          II[1]^5*II[2]^5*II[4]*II[6] + 
         6288987561311118402532710288323282642927616000000*II[1]^2*II[2]^6*
          II[4]*II[6] + 264232529003142652712331575041677538099200000*
          II[1]^15*II[3]*II[4]*II[6] - 
         59696695376773011862475970546663580615311360000*II[1]^12*II[2]*II[3]*
          II[4]*II[6] + 3265105956425620156166087839342888558264320000000*
          II[1]^9*II[2]^2*II[3]*II[4]*II[6] - 
         45503858977838455266180562640875374224867328000000*II[1]^6*II[2]^3*
          II[3]*II[4]*II[6] + 
         113328858406682815603776656692294336590643200000000*II[1]^3*II[2]^4*
          II[3]*II[4]*II[6] - 
         11296562371560896940428713310839796602601472000000*II[2]^5*II[3]*
          II[4]*II[6] + 588725043344973576496146594684228078875443200000*
          II[1]^10*II[3]^2*II[4]*II[6] - 
         35152572303704893110195739120397783221351219200000*II[1]^7*II[2]*
          II[3]^2*II[4]*II[6] + 
         306350709567171564346703013386493910198517760000000*II[1]^4*II[2]^2*
          II[3]^2*II[4]*II[6] - 
         203543281341669338061771067501006254214250496000000*II[1]*II[2]^3*
          II[3]^2*II[4]*II[6] + 
         73616369946037510355696896113181514474402611200000*II[1]^5*II[3]^3*
          II[4]*II[6] - 366767223563731615614157479885824745810463948800000*
          II[1]^2*II[2]*II[3]^3*II[4]*II[6] + 
         27450255396291464091378171929953053016290355200000*II[3]^4*II[4]*
          II[6] - 4930535659732385110186097629190569328640000000*II[1]^13*
          II[4]^2*II[6] + 700869717608621858063390191765488635215872000000*
          II[1]^10*II[2]*II[4]^2*II[6] - 
         20924281724036938686244806388445187466592256000000*II[1]^7*II[2]^2*
          II[4]^2*II[6] + 121568272022198974651679387723075987492044800000000*
          II[1]^4*II[2]^3*II[4]^2*II[6] - 
         60578546194864163625662046588347464669347840000000*II[1]*II[2]^4*
          II[4]^2*II[6] - 9430074820195509452464411703282489213583360000000*
          II[1]^8*II[3]*II[4]^2*II[6] + 
         262916889879208715339998709461499270393757696000000*II[1]^5*II[2]*
          II[3]*II[4]^2*II[6] - 
         654943735082403503986147873939995993638387712000000*II[1]^2*II[2]^2*
          II[3]*II[4]^2*II[6] - 
         393406743713571310102066106119525853957529600000000*II[1]^3*II[3]^2*
          II[4]^2*II[6] + 196073797450296065513462415464562284852063232000000*
          II[2]*II[3]^2*II[4]^2*II[6] + 
         31341396120523852347180335057072117926330368000000*II[1]^6*II[4]^3*
          II[6] - 312228778836818643426370898683392141973094400000000*II[1]^3*
          II[2]*II[4]^3*II[6] + 
         77807279072598886521451627300665429459240960000000*II[2]^2*II[4]^3*
          II[6] + 280388552444681211508529616088556274149062656000000*II[1]*
          II[3]*II[4]^3*II[6] - 847069864934816872568975481410420736000000*
          II[1]^18*II[5]*II[6] + 
         342530892583634504149878912826931675136000000*II[1]^15*II[2]*II[5]*
          II[6] - 38692808067601246500987368787614659667558400000*II[1]^12*
          II[2]^2*II[5]*II[6] + 
         1410860188712116737247235645494143599247360000000*II[1]^9*II[2]^3*
          II[5]*II[6] - 14746705040816869947107178512710626051096576000000*
          II[1]^6*II[2]^4*II[5]*II[6] + 
         29381672664918109013957843439934296828149760000000*II[1]^3*II[2]^5*
          II[5]*II[6] - 2440622288449539284169088405139643588648960000000*
          II[2]^6*II[5]*II[6] - 
         10737616265176330904027868232523093901312000000*II[1]^13*II[3]*II[5]*
          II[6] + 1526338884973277422186235192592833364099072000000*II[1]^10*
          II[2]*II[3]*II[5]*II[6] - 
         45568442103189046747643720224681927605485568000000*II[1]^7*II[2]^2*
          II[3]*II[5]*II[6] + 
         264748702443936972900735244722996189714186240000000*II[1]^4*II[2]^3*
          II[3]*II[5]*II[6] - 
         131926618017875234375398917894860557748969472000000*II[1]*II[2]^4*
          II[3]*II[5]*II[6] - 
         10268305386382909635993342296001193553952768000000*II[1]^8*II[3]^2*
          II[5]*II[6] + 286287306914715458729194085394605598143152128000000*
          II[1]^5*II[2]*II[3]^2*II[5]*II[6] - 
         713160995593926490261866790978157154594754560000000*II[1]^2*II[2]^2*
          II[3]^2*II[5]*II[6] - 
         285584173176469798774820622543068927421149184000000*II[1]^3*II[3]^3*
          II[5]*II[6] + 142335058587132527483398339147093338178558464000000*
          II[2]*II[3]^3*II[5]*II[6] + 
         297886501752765066163869354681501345015398400000*II[1]^11*II[4]*
          II[5]*II[6] - 24448520457107659739970531755039083116625920000000*
          II[1]^8*II[2]*II[4]*II[5]*II[6] + 
         340819891395043326883058597747799275892375552000000*II[1]^5*II[2]^2*
          II[4]*II[5]*II[6] - 
         566002752410858583942632134214906500439654400000000*II[1]^2*II[2]^3*
          II[4]*II[5]*II[6] + 
         204763810783852959597621138652431132180086784000000*II[1]^6*II[3]*
          II[4]*II[5]*II[6] - 
         2039894821565191772449659595788723235898081280000000*II[1]^3*II[2]*
          II[3]*II[4]*II[5]*II[6] + 
         508340910166586678909972544728978598684539904000000*II[2]^2*II[3]*
          II[4]*II[5]*II[6] + 
         915935980184215042787800126925966772535337472000000*II[1]*II[3]^2*
          II[4]*II[5]*II[6] - 
         547049816316753283062076074109065590281574400000000*II[1]^4*II[4]^2*
          II[5]*II[6] + 1090403345192366096109421858210578366172308480000000*
          II[1]*II[2]*II[4]^2*II[5]*II[6] - 
         3174352927684563440961712176086416879779840000000*II[1]^9*II[5]^2*
          II[6] + 132718031439105787398232552169033981553672192000000*II[1]^6*
          II[2]*II[5]^2*II[6] - 
         661079626746350694755656254835800048950937600000000*II[1]^3*II[2]^2*
          II[5]^2*II[6] + 109827050685672553462223409429591084172304640000000*
          II[2]^3*II[5]^2*II[6] - 
         595676512535097310371443811728214848436456960000000*II[1]^4*II[3]*
          II[5]^2*II[6] + 
         1187328142134719797482334576500193443794459904000000*II[1]*II[2]*
          II[3]*II[5]^2*II[6] + 
         1273492537997461138576212702282652341676533120000000*II[1]^2*II[4]*
          II[5]^2*II[6] - 164739159023756906709533075436479444977888650000000*
          II[5]^3*II[6] + 26344776975022444038843927797097195110400000*
          II[1]^16*II[6]^2 - 7321213270468655275087252149746396037120000000*
          II[1]^13*II[2]*II[6]^2 + 
         520347851801405163916876053965465259186585600000*II[1]^10*II[2]^2*
          II[6]^2 - 10356531047125753324413765557132620078252032000000*
          II[1]^7*II[2]^3*II[6]^2 + 
         45127820990941767153957580417862533475205120000000*II[1]^4*II[2]^4*
          II[6]^2 - 17990050435393290592682911240869098853261312000000*II[1]*
          II[2]^5*II[6]^2 + 170607780394697212227901778599605471899811840000*
          II[1]^11*II[3]*II[6]^2 - 
         14002336924838526913545792577025142439280640000000*II[1]^8*II[2]*
          II[3]*II[6]^2 + 195196866297525276928181046009142679384358912000000*
          II[1]^5*II[2]^2*II[3]*II[6]^2 - 
         324165231661151881252847593385730046172012544000000*II[1]^2*II[2]^3*
          II[3]*II[6]^2 + 58636916317407052679679185424718166525922508800000*
          II[1]^6*II[3]^2*II[6]^2 - 
         584151738682770079386104679830899738101411840000000*II[1]^3*II[2]*
          II[3]^2*II[6]^2 + 
         145570357550120827956613446119382617237187840000000*II[2]^2*II[3]^2*
          II[6]^2 + 174860513667139376515967152615115480312833075200000*II[1]*
          II[3]^3*II[6]^2 - 3339254419758939498394752539063529268838400000000*
          II[1]^9*II[4]*II[6]^2 + 
         139612475434574388429076604564685192659730432000000*II[1]^6*II[2]*
          II[4]*II[6]^2 - 695421427498522810387170318409391217257472000000000*
          II[1]^3*II[2]^2*II[4]*II[6]^2 + 
         115532352187089111649981336058771504365624320000000*II[2]^3*II[4]*
          II[6]^2 - 626620749084438974102706677097931749073766400000000*
          II[1]^4*II[3]*II[4]*II[6]^2 + 
         1249007528307557117129280244078754102194105344000000*II[1]*II[2]*
          II[3]*II[4]*II[6]^2 + 
         669823998677486140355707728588883307277753600000000*II[1]^2*II[4]^2*
          II[6]^2 + 46603468731426108776640614769357383237763072000000*
          II[1]^7*II[5]*II[6]^2 - 
         812289736528218475171129988661544735328179200000000*II[1]^4*II[2]*
          II[5]*II[6]^2 + 809544461701088151052814577631349601140555520000000*
          II[1]*II[2]^2*II[5]*II[6]^2 + 
         1458727898682097247021053984465967086468735104000000*II[1]^2*II[3]*
          II[5]*II[6]^2 - 519891112948965498687867345654332061767969160000000*
          II[4]*II[5]*II[6]^2 - 
         133087403941489919761245827800211733044272128000000*II[1]^5*
          II[6]^3 + 663060458775825363561137594127122887734647040000000*
          II[1]^2*II[2]*II[6]^3 - 
         198503887524375662144820118815497798414929416000000*II[3]*II[6]^3 + 
         176636542267230479375804770811904000*II[1]^25*II[7] - 
         199323298164677894070634696063057920000*II[1]^22*II[2]*II[7] + 
         75725956750981586868035084429033472000000*II[1]^19*II[2]^2*II[7] - 
         12110079895906097362354547595698346393600000*II[1]^16*II[2]^3*
          II[7] + 841319850872723968050658831194421985280000000*II[1]^13*
          II[2]^4*II[7] - 23917952843648567851182379037127337417113600000*
          II[1]^10*II[2]^5*II[7] + 
         238018126715938475099859556910877869762150400000*II[1]^7*II[2]^6*
          II[7] - 592651360459548139133216155860137033072640000000*II[1]^4*
          II[2]^7*II[7] + 147660920491188969032369917212470736322560000000*
          II[1]*II[2]^8*II[7] + 13683504278026207673596107116595118080000*
          II[1]^20*II[3]*II[7] - 7716006063442010682272964620279076618240000*
          II[1]^17*II[2]*II[3]*II[7] + 
         1301008588368690010626493506738343378944000000*II[1]^14*II[2]^2*
          II[3]*II[7] - 78420750039276900466670714847002386350735360000*
          II[1]^11*II[2]^3*II[3]*II[7] + 
         1609042099977638142678219103058686598184960000000*II[1]^8*II[2]^4*
          II[3]*II[7] - 8972150218939090983901723969838471456174899200000*
          II[1]^5*II[2]^5*II[3]*II[7] + 
         7450031870882891068537934953275307282189516800000*II[1]^2*II[2]^6*
          II[3]*II[7] + 156507100914436241847528427478382689648640000*
          II[1]^15*II[3]^2*II[7] - 
         35358827378008023087927069326706808153178112000*II[1]^12*II[2]*
          II[3]^2*II[7] + 1933947811873714262780949127299516529115136000000*
          II[1]^9*II[2]^2*II[3]^2*II[7] - 
         26952289033082804964102163802961778828325683200000*II[1]^6*II[2]^3*
          II[3]^2*II[7] + 67125559356179922530057389685177261736591360000000*
          II[1]^3*II[2]^4*II[3]^2*II[7] - 
         6691041073929920062351161071653357357729382400000*II[2]^5*II[3]^2*
          II[7] + 232470977334140008045303847471550816646594560000*II[1]^10*
          II[3]^3*II[7] - 13880761348274511472790658569816010974728028160000*
          II[1]^7*II[2]*II[3]^3*II[7] + 
         120969264599732222177220398633955504302850048000000*II[1]^4*II[2]^2*
          II[3]^3*II[7] - 80373504806991828113779271511551856313044172800000*
          II[1]*II[2]^3*II[3]^3*II[7] + 
         21801773226712270623828551703215735368313733120000*II[1]^5*II[3]^4*
          II[7] - 108619530143932688596111367077187883109796167680000*II[1]^2*
          II[2]*II[3]^4*II[7] + 
         6503599235518802310228959607725080424683293696000*II[3]^5*II[7] - 
         921537792771538642719444931474096128000000*II[1]^18*II[4]*II[7] + 
         372643535558374089784405473312443990016000000*II[1]^15*II[2]*II[4]*
          II[7] - 42094375254219764964374422095276410300006400000*II[1]^12*
          II[2]^2*II[4]*II[7] + 
         1534891878620921523386832900851998717378560000000*II[1]^9*II[2]^3*
          II[4]*II[7] - 16043118786338190975131630776151553689518080000000*
          II[1]^6*II[2]^4*II[4]*II[7] + 
         31964676963317481345964832943884614710067200000000*II[1]^3*II[2]^5*
          II[4]*II[7] - 2655182494083695419279650404977623972495360000000*
          II[2]^6*II[4]*II[7] - 
         11681583086015768844694020525634067890176000000*II[1]^13*II[3]*II[4]*
          II[7] + 1660522556122048908795165769647618143551488000000*II[1]^10*
          II[2]*II[3]*II[4]*II[7] - 
         49574459425185200075028542983135662088126464000000*II[1]^7*II[2]^2*
          II[3]*II[4]*II[7] + 
         288023314825347731992662002662097796716298240000000*II[1]^4*II[2]^3*
          II[3]*II[4]*II[7] - 
         143524562748232706597232806226133501364060160000000*II[1]*II[2]^4*
          II[3]*II[4]*II[7] - 
         11171013671146926543622682071531846766690304000000*II[1]^8*II[3]^2*
          II[4]*II[7] + 311455423350293863969944874553811084499746816000000*
          II[1]^5*II[2]*II[3]^2*II[4]*II[7] - 
         775856469616130209500368365460712584173903872000000*II[1]^2*II[2]^2*
          II[3]^2*II[4]*II[7] - 
         310690475023697313463247385306690860985556992000000*II[1]^3*II[3]^3*
          II[4]*II[7] + 154848031002020938634646710184632686946503680000000*
          II[2]*II[3]^3*II[4]*II[7] + 
         162037167090649625306624894102765159055360000000*II[1]^11*II[4]^2*
          II[7] - 13298920614041137854743623861930650815692800000000*II[1]^8*
          II[2]*II[4]^2*II[7] + 
         185391040764653847915405145963513621465006080000000*II[1]^5*II[2]^2*
          II[4]^2*II[7] - 307880618831440424233243317767340056901795840000000*
          II[1]^2*II[2]^3*II[4]^2*II[7] + 
         111382513144349520331517253254981517099663360000000*II[1]^6*II[3]*
          II[4]^2*II[7] - 
         1109613120536283979716843000018635683333324800000000*II[1]^3*II[2]*
          II[3]*II[4]^2*II[7] + 
         276515110895457341048598735744871995508638720000000*II[2]^2*II[3]*
          II[4]^2*II[7] + 498228913206526282468638753759850307309575680000000*
          II[1]*II[3]^2*II[4]^2*II[7] - 
         198380703350460014899130494945889527754649600000000*II[1]^4*II[4]^3*
          II[7] + 395420994045256932049268362944725385656002560000000*II[1]*
          II[2]*II[4]^3*II[7] + 54490907325876698787752149855103877120000000*
          II[1]^16*II[5]*II[7] - 
         15143022425118021755504629149550635909120000000*II[1]^13*II[2]*II[5]*
          II[7] + 1076275046569910218949010161765714271141888000000*II[1]^10*
          II[2]^2*II[5]*II[7] - 
         21421200989270215224655407740069890549088256000000*II[1]^7*II[2]^3*
          II[5]*II[7] + 93341304990098951060702138307313282390425600000000*
          II[1]^4*II[2]^4*II[5]*II[7] - 
         37210189795172625127409271783000823920353280000000*II[1]*II[2]^5*
          II[5]*II[7] + 352881051111369026193932455106877333700608000000*
          II[1]^11*II[3]*II[5]*II[7] - 
         28962098629621541648455574291366019182100480000000*II[1]^8*II[2]*
          II[3]*II[5]*II[7] + 
         403740527053793439030120097399016726107521024000000*II[1]^5*II[2]^2*
          II[3]*II[5]*II[7] - 
         670495607493432960725866877038898636075507712000000*II[1]^2*II[2]^3*
          II[3]*II[5]*II[7] + 
         121283194501108619985082908895745213992402944000000*II[1]^6*II[3]^2*
          II[5]*II[7] - 1208245476868953427225550334059816426185420800000000*
          II[1]^3*II[2]*II[3]^2*II[5]*II[7] + 
         301094243851821025132740885565589816894661888000000*II[2]^2*II[3]^2*
          II[5]*II[7] + 361677301817348247648165421486427222963382528000000*
          II[1]*II[3]^3*II[5]*II[7] - 
         6906833938048602023941546710638279141621760000000*II[1]^9*II[4]*
          II[5]*II[7] + 288771103200806886592456950192241475185016832000000*
          II[1]^6*II[2]*II[4]*II[5]*II[7] - 
         1438393038415111757548468929136110007023820800000000*II[1]^3*II[2]^2*
          II[4]*II[5]*II[7] + 
         238964352411649944577191795466984315026570240000000*II[2]^3*II[4]*
          II[5]*II[7] - 1296087361730280811877667905435975010263255040000000*
          II[1]^4*II[3]*II[4]*II[5]*II[7] + 
         2583417281098658233445151936477599218112400384000000*II[1]*II[2]*
          II[3]*II[4]*II[5]*II[7] + 
         1385447929108471447595805790125343728124335360000000*II[1]^2*II[4]^2*
          II[5]*II[7] + 48196749749065731226190979282367275291574272000000*
          II[1]^7*II[5]^2*II[7] - 
         840060326065280756893923077931378625402636800000000*II[1]^4*II[2]*
          II[5]^2*II[7] + 837221195543845336791141093613207304309838720000000*
          II[1]*II[2]^2*II[5]^2*II[7] + 
         1508598938194221522819908524638785540257594944000000*II[1]^2*II[3]*
          II[5]^2*II[7] - 537665168141059850852007896087025391987882500000000*
          II[4]*II[5]^2*II[7] - 
         2661051465985042290577194600253253222400000000*II[1]^14*II[6]*
          II[7] + 481206802549281270779347617768977644860211200000*II[1]^11*
          II[2]*II[6]*II[7] - 
         19747030421982301081942455798521531628257280000000*II[1]^8*II[2]^2*
          II[6]*II[7] + 183519341703098464680106388936711904219365376000000*
          II[1]^5*II[2]^3*II[6]*II[7] - 
         228578856128067495959691283239175467389399040000000*II[1]^2*II[2]^4*
          II[6]*II[7] - 7911466023684773945154329735663642502758400000000*
          II[1]^9*II[3]*II[6]*II[7] + 
         330774212004081192621218980944521705764159488000000*II[1]^6*II[2]*
          II[3]*II[6]*II[7] - 
         1647613957380944556680030663606072347314462720000000*II[1]^3*II[2]^2*
          II[3]*II[6]*II[7] + 
         273722815051756993901718315869722799813194752000000*II[2]^3*II[3]*
          II[6]*II[7] - 742304639668569727387272665169480707715148800000000*
          II[1]^4*II[3]^2*II[6]*II[7] + 
         1479593605065960509466676849734109174881243648000000*II[1]*II[2]*
          II[3]^2*II[6]*II[7] + 
         101400954747470632444714181432972688002383872000000*II[1]^7*II[4]*
          II[6]*II[7] - 1767399653206226600909588405096625152812953600000000*
          II[1]^4*II[2]*II[4]*II[6]*II[7] + 
         1761426414519266809781582770685332626512348160000000*II[1]*II[2]^2*
          II[4]*II[6]*II[7] + 
         3173935435152432622383222749991023215777857024000000*II[1]^2*II[3]*
          II[4]*II[6]*II[7] - 
         565595826993759390124875633172655300872508400000000*II[4]^2*II[6]*
          II[7] - 825824404264223384341620499371410202455331840000000*II[1]^5*
          II[5]*II[6]*II[7] + 
         4114375155137591546290676503933872739911586560000000*II[1]^2*II[2]*
          II[5]*II[6]*II[7] - 
         1231742071416946118948096909697988486809303960000000*II[3]*II[5]*
          II[6]*II[7] + 1685046117964457231796275914589461271367619200000000*
          II[1]^3*II[6]^2*II[7] - 
         839826505745562876053430441883207384189934280000000*II[2]*II[6]^2*
          II[7] + 50997572500554670429233359021592949240627200000*II[1]^12*
          II[7]^2 - 5578644542602320212280480652652728441896960000000*II[1]^9*
          II[2]*II[7]^2 + 116619772896433050392733600147133251431301120000000*
          II[1]^6*II[2]^2*II[7]^2 - 
         387261220861814999210828730585675846959616000000000*II[1]^3*II[2]^3*
          II[7]^2 + 48252556308814610369970159065488766245188480000000*
          II[2]^4*II[7]^2 + 
         60060574082661029467435354024650142529224704000000*II[1]^7*II[3]*
          II[7]^2 - 1046844495523491436860447142908501209021629440000000*
          II[1]^4*II[2]*II[3]*II[7]^2 + 
         1043306465642487490756513561729209270396046080000000*II[1]*II[2]^2*
          II[3]*II[7]^2 + 939973239885097390639032480858253349909509440000000*
          II[1]^2*II[3]^2*II[7]^2 - 
         449212178061264045941797245047347445814389760000000*II[1]^5*II[4]*
          II[7]^2 + 2238039237965576546706673134507811938254327040000000*
          II[1]^2*II[2]*II[4]*II[7]^2 - 
         670013545314229576530703156089717688359262440000000*II[3]*II[4]*
          II[7]^2 + 1742654532621741051163500546590556349317230400000000*
          II[1]^3*II[5]*II[7]^2 - 
         868538523117563479133305644662743040677908900000000*II[2]*II[5]*
          II[7]^2 - 2134022221597125935175762089056278768154856820000000*
          II[1]*II[6]*II[7]^2 - 22655213657756837823512817256366080000*
          II[1]^23*II[8] + 19766174169032743423710002626386984960000*II[1]^20*
          II[2]*II[8] - 5572844168376976032551552027792863395840000*II[1]^17*
          II[2]^2*II[8] + 626423020566124974869502485308681224192000000*
          II[1]^14*II[2]^3*II[8] - 
         28318927836838264393187514082425792752517120000*II[1]^11*II[2]^4*
          II[8] + 464837857142783716145036341274656516551475200000*II[1]^8*
          II[2]^5*II[8] - 2159973060581094475689935485863815101494067200000*
          II[1]^5*II[2]^6*II[8] + 
         1537313651198099161962029765398911987272908800000*II[1]^2*II[2]^7*
          II[8] - 1118134858007756151079475997450310778880000*II[1]^18*II[3]*
          II[8] + 452141247102911395820307417253326838824960000*II[1]^15*
          II[2]*II[3]*II[8] - 51074531672891269367922727786640715005558784000*
          II[1]^12*II[2]^2*II[3]*II[8] + 
         1862335909956111025277254959774756451123200000000*II[1]^9*II[2]^3*
          II[3]*II[8] - 19465653238760564530873948847665799002010419200000*
          II[1]^6*II[2]^4*II[3]*II[8] + 
         38783810833737279911066602536552265350433996800000*II[1]^3*II[2]^5*
          II[3]*II[8] - 3221621564485299435413550324181629436752691200000*
          II[2]^6*II[3]*II[8] - 
         7086830919910664463360534140635912737914880000*II[1]^13*II[3]^2*
          II[8] + 1007383962105086874242478515440793944231772160000*II[1]^10*
          II[2]*II[3]^2*II[8] - 
         30075176519700592148038372016410935318942842880000*II[1]^7*II[2]^2*
          II[3]^2*II[8] + 174734159033663204962767394547054749902962688000000*
          II[1]^4*II[2]^3*II[3]^2*II[8] - 
         87071572409897338875859819379881858176481689600000*II[1]*II[2]^4*
          II[3]^2*II[8] - 4518055214007254192393793649583739417950945280000*
          II[1]^8*II[3]^3*II[8] + 
         125966428120502135060246984365312816489389096960000*II[1]^5*II[2]*
          II[3]^3*II[8] - 313790857041375151026180754819528531710564433920000*
          II[1]^2*II[2]^2*II[3]^3*II[8] - 
         94242783807975278864581913412207075526720634880000*II[1]^3*II[3]^4*
          II[8] + 46970571331779723507696546260301325884650280960000*II[2]*
          II[3]^4*II[8] + 60718447751253131564506054833419059200000000*
          II[1]^16*II[4]*II[8] - 
         16873654434796316364391239436977378951168000000*II[1]^13*II[2]*II[4]*
          II[8] + 1199277934534018334553204987881314829991936000000*II[1]^10*
          II[2]^2*II[4]*II[8] - 
         23869338466092690318391501693651995120893952000000*II[1]^7*II[2]^3*
          II[4]*II[8] + 104008883147624794693296300520156316077916160000000*
          II[1]^4*II[2]^4*II[4]*II[8] - 
         41462783001093698441987146730627730809389056000000*II[1]*II[2]^5*
          II[4]*II[8] + 393210324288197508873411497786964801748992000000*
          II[1]^11*II[3]*II[4]*II[8] - 
         32272053121985535394852653461576540240216064000000*II[1]^8*II[2]*
          II[3]*II[4]*II[8] + 
         449882303902189955577254816935230437559631872000000*II[1]^5*II[2]^2*
          II[3]*II[4]*II[8] - 
         747123678797751344628413225354760098392866816000000*II[1]^2*II[2]^3*
          II[3]*II[4]*II[8] + 
         135144131863747105387381142242999196985065472000000*II[1]^6*II[3]^2*
          II[4]*II[8] - 1346330678303940039450069415141523243118870528000000*
          II[1]^3*II[2]*II[3]^2*II[4]*II[8] + 
         335505015093270438663903421321581023514227712000000*II[2]^2*II[3]^2*
          II[4]*II[8] + 403011851339642983380601878479861880325702656000000*
          II[1]*II[3]^3*II[4]*II[8] - 
         3848093248390732835730096414551502508523520000000*II[1]^9*II[4]^2*
          II[8] + 160886758532888730317973523157377668093050880000000*II[1]^6*
          II[2]*II[4]^2*II[8] - 
         801390409595957333486837161781416750366310400000000*II[1]^3*II[2]^2*
          II[4]^2*II[8] + 133137282266076140880450831060257542576158720000000*
          II[2]^3*II[4]^2*II[8] - 
         722105818520293133251048282411704797847982080000000*II[1]^4*II[3]*
          II[4]^2*II[8] + 
         1439332487885237846310761868391881411494369280000000*II[1]*II[2]*
          II[3]*II[4]^2*II[8] + 
         514594946280441913069093649155814806684154880000000*II[1]^2*II[4]^3*
          II[8] - 2818743436579675258514863620984957566976000000*II[1]^14*
          II[5]*II[8] + 509722763231114437889142620520732256370688000000*
          II[1]^11*II[2]*II[5]*II[8] - 
         20917224847576607450145139095091959976427520000000*II[1]^8*II[2]^2*
          II[5]*II[8] + 194394562060191407914351216158514111759515648000000*
          II[1]^5*II[2]^3*II[5]*II[8] - 
         242124269879050392716081579154230706343661568000000*II[1]^2*II[2]^4*
          II[5]*II[8] - 8380293654621405495566174982936888421122048000000*
          II[1]^9*II[3]*II[5]*II[8] + 
         350375647026846341247977277945067584634748928000000*II[1]^6*II[2]*
          II[3]*II[5]*II[8] - 
         1745250340519934170747091407343504593201029120000000*II[1]^3*II[2]^2*
          II[3]*II[5]*II[8] + 
         289943426348053948105470535934943754781248512000000*II[2]^3*II[3]*
          II[5]*II[8] - 786293063023918229444431119103464103868814336000000*
          II[1]^4*II[3]^2*II[5]*II[8] + 
         1567273226331030437172074481307967025371549184000000*II[1]*II[2]*
          II[3]^2*II[5]*II[8] + 
         107409900306452449580305263512567835904180224000000*II[1]^7*II[4]*
          II[5]*II[8] - 1872134448121426401813053045763043794110730240000000*
          II[1]^4*II[2]*II[4]*II[5]*II[8] + 
         1865807239358689914759758060774318787113597952000000*II[1]*II[2]^2*
          II[4]*II[5]*II[8] + 
         3362020498582540423699413552781373334461440512000000*II[1]^2*II[3]*
          II[4]*II[5]*II[8] - 
         599112616801759173732394385483113194535460880000000*II[4]^2*II[5]*
          II[8] - 437381073564120863553586199049318335201220096000000*II[1]^5*
          II[5]^2*II[8] + 
         2179094989981258356798307472907797235200114304000000*II[1]^2*II[2]*
          II[5]^2*II[8] - 652367097149706159907143163814979139982116404000000*
          II[3]*II[5]^2*II[8] + 
         104467754674773298533656397467515044841390080000*II[1]^12*II[6]*
          II[8] - 11427768824128367627511472449095382520037376000000*II[1]^9*
          II[2]*II[6]*II[8] + 
         238893837837251291786214049433140157254572441600000*II[1]^6*II[2]^2*
          II[6]*II[8] - 793298743370871378257316371936394445128253440000000*
          II[1]^3*II[2]^3*II[6]*II[8] + 
         98844630500641383491173099042428258790040064000000*II[2]^4*II[6]*
          II[8] + 123033176015260918124180824662931015377774182400000*II[1]^7*
          II[3]*II[6]*II[8] - 
         2144445087896962779060552431904315301533118464000000*II[1]^4*II[2]*
          II[3]*II[6]*II[8] + 
         2137197487231044222118181676360656230621374259200000*II[1]*II[2]^2*
          II[3]*II[6]*II[8] + 
         1925520939925528572424402433272876628326075545600000*II[1]^2*II[3]^2*
          II[6]*II[8] - 920204340566573109921646939830640838807801856000000*
          II[1]^5*II[4]*II[6]*II[8] + 
         4584589469385794487103349409994757732176456704000000*II[1]^2*II[2]*
          II[4]*II[6]*II[8] - 
         1372512595869868289694119592495399312784209504000000*II[3]*II[4]*
          II[6]*II[8] + 3569801406318315331550217970554563512784259840000000*
          II[1]^3*II[5]*II[6]*II[8] - 
         1779188004950884731413465279163198892557444720000000*II[2]*II[5]*
          II[6]*II[8] - 2185756093666234719951586354067338478553723288000000*
          II[1]*II[6]^2*II[8] - 
         2905884661792070028770095946852533765511577600000*II[1]^10*II[7]*
          II[8] + 173509435687671680625342470403171736746039705600000*II[1]^7*
          II[2]*II[7]*II[8] - 
         1512115410291365812471314898775640013181675520000000*II[1]^4*II[2]^2*
          II[7]*II[8] + 1004668654733526499893295375605612027293168640000000*
          II[1]*II[2]^3*II[7]*II[8] - 
         1090088324608179400880421614125155724470830284800000*II[1]^5*II[3]*
          II[7]*II[8] + 5430975528577135408556681059267061076472808755200000*
          II[1]^2*II[2]*II[3]*II[7]*II[8] - 
         812949801327923478956352494003691405946123617600000*II[3]^2*II[7]*
          II[8] + 3883630112561002909657678984511570877587827200000000*
          II[1]^3*II[4]*II[7]*II[8] - 
         1935600140115618704775126222181209983633421600000000*II[2]*II[4]*
          II[7]*II[8] - 4520965595983203384243687491898284781659295000000000*
          II[1]*II[5]*II[7]*II[8] + 
         28237829134581129644469292054834993527580262400000*II[1]^8*II[8]^2 - 
         787289929249920679503888909980172892651218124800000*II[1]^5*II[2]*
          II[8]^2 + 1961192499392634343429156664117408173362022041600000*
          II[1]^2*II[2]^2*II[8]^2 + 
         2356069093922008569085320060419846104307993241600000*II[1]^3*II[3]*
          II[8]^2 - 1174264133072300223796721829910956798975104131200000*
          II[2]*II[3]*II[8]^2 - 
         2518823693779843522919127266562480029038152240000000*II[1]*II[4]*
          II[8]^2 + 2502380791655264692500600012668928000000*II[1]^21*II[9] - 
         1644376977716465811059456783325069312000000*II[1]^18*II[2]*II[9] + 
         332463951779253610375522018253636370432000000*II[1]^15*II[2]^2*
          II[9] - 25036866116579812117555709680952242549555200000*II[1]^12*
          II[2]^3*II[9] + 684688160438759907111670386514158220738560000000*
          II[1]^9*II[2]^4*II[9] - 
         5725224964191375261324719771760565684273152000000*II[1]^6*II[2]^5*
          II[9] + 9505873935226734922188951579749054947000320000000*II[1]^3*
          II[2]^6*II[9] - 676813189760324402769543532642522586173440000000*
          II[2]^7*II[9] + 75005229735037770083631505459988398080000000*
          II[1]^16*II[3]*II[9] - 
         20843937702018877912373118808568610422784000000*II[1]^13*II[2]*II[3]*
          II[9] + 1481461395687613219268074666339299760275456000000*II[1]^10*
          II[2]^2*II[3]*II[9] - 
         29485657852325172532569305241429916287762432000000*II[1]^7*II[2]^3*
          II[3]*II[9] + 128481572485322499488784969096041867836784640000000*
          II[1]^4*II[2]^4*II[3]*II[9] - 
         51218734521921836043920135295430057859149824000000*II[1]*II[2]^5*
          II[3]*II[9] + 242865282268966633313206157215902770135040000000*
          II[1]^11*II[3]^2*II[9] - 
         19932742263974197591026812137784991219449856000000*II[1]^8*II[2]*
          II[3]^2*II[9] + 277868509655027344537218969416000969125527552000000*
          II[1]^5*II[2]^2*II[3]^2*II[9] - 
         461458769851867989507404897192911047889053696000000*II[1]^2*II[2]^3*
          II[3]^2*II[9] + 55647590274449307567882873161870133785591808000000*
          II[1]^6*II[3]^3*II[9] - 
         554371493724239018881410361077546900475496448000000*II[1]^3*II[2]*
          II[3]^3*II[9] + 138149129579312549614730313724525722783922560000000*
          II[2]^2*II[3]^3*II[9] + 
         124459548298357164835153362419483278145226144000000*II[1]*II[3]^4*
          II[9] - 3197734366925694709375940990839333847040000000*II[1]^14*
          II[4]*II[9] + 578256932099587879958257503012691692748800000000*
          II[1]^11*II[2]*II[4]*II[9] - 
         23729625106217939119322850816579111183974400000000*II[1]^8*II[2]^2*
          II[4]*II[9] + 220531647216607999574346161455611426177024000000000*
          II[1]^5*II[2]^3*II[4]*II[9] - 
         274678794269569045958664216502822422364416000000000*II[1]^2*II[2]^4*
          II[4]*II[9] - 9507055962855356381350972136657175348510720000000*
          II[1]^9*II[3]*II[4]*II[9] + 
         397484980303678324837644107605974828023808000000000*II[1]^6*II[2]*
          II[3]*II[4]*II[9] - 
         1979905854657498450260060437966797347571609600000000*II[1]^3*II[2]^2*
          II[3]*II[4]*II[9] + 
         328927416962080642144469706883485391636723200000000*II[2]^3*II[3]*
          II[4]*II[9] - 892013142082644903279034226869225966349130240000000*
          II[1]^4*II[3]^2*II[4]*II[9] + 
         1777999041628676961266384064896114087458041600000000*II[1]*II[2]*
          II[3]^2*II[4]*II[9] + 
         60925784281071762366376313460356156607037440000000*II[1]^7*II[4]^2*
          II[9] - 1061925006171461652943916640006747318139008000000000*
          II[1]^4*II[2]*II[4]^2*II[9] + 
         1058336041165067143028413187225694266323449600000000*II[1]*II[2]^2*
          II[4]^2*II[9] + 
         1907028438476658607518305690991311940794647680000000*II[1]^2*II[3]*
          II[4]^2*II[9] - 226555191558301895139989692685493183764943000000000*
          II[4]^3*II[9] + 112661304672776832867248240491497094800998400000*
          II[1]^12*II[5]*II[9] - 
         12324064442344077728644184333939959486218240000000*II[1]^9*II[2]*
          II[5]*II[9] + 257630609623933270345365071529154616723963904000000*
          II[1]^6*II[2]^2*II[5]*II[9] - 
         855518252908866603645392458492715195205888000000000*II[1]^3*II[2]^3*
          II[5]*II[9] + 106597150553219795621589616071703403574421440000000*
          II[2]^4*II[5]*II[9] + 
         132682836999441396200462213856152004878598144000000*II[1]^7*II[3]*
          II[5]*II[9] - 2312636860334575525818746924143575858572751360000000*
          II[1]^4*II[2]*II[3]*II[5]*II[9] + 
         2304820819913991724675424206946642154111013248000000*II[1]*II[2]^2*
          II[3]*II[5]*II[9] + 
         2076542190502078680946174950284258296667516832000000*II[1]^2*II[3]^2*
          II[5]*II[9] - 992377230478628561126784742692902541176563200000000*
          II[1]^5*II[4]*II[5]*II[9] + 
         4944165114993770427055186205715798604710902400000000*II[1]^2*II[2]*
          II[4]*II[5]*II[9] - 
         1480160642757222418157033069685594358879530900000000*II[3]*II[4]*
          II[5]*II[9] + 1924892915642552836551251081179304417669778000000000*
          II[1]^3*II[5]^2*II[9] - 
         959366081203257815859088932099606413370903825000000*II[2]*II[5]^2*
          II[9] - 3030200584714297749012551425672788180860928000000*II[1]^10*
          II[6]*II[9] + 180932299277691471052343715242932074720657408000000*
          II[1]^7*II[2]*II[6]*II[9] - 
         1576804839703062880271463845823074977728345600000000*II[1]^4*II[2]^2*
          II[6]*II[9] + 1047649131964090282403529548627495574442371840000000*
          II[1]*II[2]^3*II[6]*II[9] - 
         1136723119326071935666932404848199597496635904000000*II[1]^5*II[3]*
          II[6]*II[9] + 5663316727809736526958978632791234871589699456000000*
          II[1]^2*II[2]*II[3]*II[6]*II[9] - 
         847728402464594925882183157086388005652848318000000*II[3]^2*II[6]*
          II[9] + 4049774716442710004386859658181461609817123200000000*
          II[1]^3*II[4]*II[6]*II[9] - 
         2018406563247853656133471216885190167029569400000000*II[2]*II[4]*
          II[6]*II[9] - 4714375888936797300927299125751282369973961290000000*
          II[1]*II[5]*II[6]*II[9] + 
         57497842131856389785695325652770402602229760000000*II[1]^8*II[7]*
          II[9] - 1603079041482435513168457235786866996128683520000000*
          II[1]^5*II[2]*II[7]*II[9] + 
         3993378392447565350077594555315091028084882240000000*II[1]^2*II[2]^2*
          II[7]*II[9] + 4797425756882258594788748327362356192274789440000000*
          II[1]^3*II[3]*II[7]*II[9] - 
         2391035565084036821901306826650141240882182580000000*II[2]*II[3]*
          II[7]*II[9] - 5128826525808854046301430163963936043589875500000000*
          II[1]*II[4]*II[7]*II[9] - 
         695594617899119004746581105501823138852279040000000*II[1]^6*II[8]*
          II[9] + 6929642180638834151082736252022045182195620480000000*
          II[1]^3*II[2]*II[8]*II[9] - 
         1726863896886874487084410132235307617813713380000000*II[2]^2*II[8]*
          II[9] - 6222976482409037638506488645615590963373902140000000*II[1]*
          II[3]*II[8]*II[9] + 
         2295621657168649782582705525689356649982379950000000*II[1]^4*
          II[9]^2 - 4575732357164704985426301758298446671293341437500000*
          II[1]*II[2]*II[9]^2 - 233132989412040811253296031443451904000000*
          II[1]^19*II[10] + 111852742460684418119895090280771092480000000*
          II[1]^16*II[2]*II[10] - 
         15541771144556314126356677406281076572160000000*II[1]^13*II[2]^2*
          II[10] + 736406138585364379706941464734570008018944000000*II[1]^10*
          II[2]^3*II[10] - 10992531582350366754761423640599641033015296000000*
          II[1]^7*II[2]^4*II[10] + 
         38319237036255948335956437541491130364067840000000*II[1]^4*II[2]^5*
          II[10] - 12729842941019712057221578996264734583664640000000*II[1]*
          II[2]^6*II[10] - 4005585825860369094348581612699630174208000000*
          II[1]^14*II[3]*II[10] + 
         724343143857460786128080370533777006395392000000*II[1]^11*II[2]*
          II[3]*II[10] - 29724483181842167753606387976698678484664320000000*
          II[1]^8*II[2]^2*II[3]*II[10] + 
         276244933499973694926658645787087725804388352000000*II[1]^5*II[2]^3*
          II[3]*II[10] - 344071352157790437914821692919660670412920832000000*
          II[1]^2*II[2]^4*II[3]*II[10] - 
         5954420551717751013093887057246952476639232000000*II[1]^9*II[3]^2*
          II[10] + 248951149022279120461775325694127767671668736000000*
          II[1]^6*II[2]*II[3]^2*II[10] - 
         1240046384250356963389867240074815991452805120000000*II[1]^3*II[2]^2*
          II[3]^2*II[10] + 
         206012443432123669321663827917877990673691904000000*II[2]^3*II[3]^2*
          II[10] - 372454640366153382911043048513937912280326656000000*
          II[1]^4*II[3]^3*II[10] + 
         742392618236663442066238501741168868047080192000000*II[1]*II[2]*
          II[3]^3*II[10] + 129602858803258884432279062190006745851494400000*
          II[1]^12*II[4]*II[10] - 
         14177307427411388026555245451920596234403840000000*II[1]^9*II[2]*
          II[4]*II[10] + 296372056673579059040711025217573052764913664000000*
          II[1]^6*II[2]^2*II[4]*II[10] - 
         984167617399592165306711695528490298313728000000000*II[1]^3*II[2]^3*
          II[4]*II[10] + 122626797449869042361462946519959811551735040000000*
          II[2]^4*II[4]*II[10] + 
         152635144562405829795973396675601325998997504000000*II[1]^7*II[3]*
          II[4]*II[10] - 2660401812033554651700425499515229299783669760000000*
          II[1]^4*II[2]*II[3]*II[4]*II[10] + 
         2651410422007369437645352458812639670445306368000000*II[1]*II[2]^2*
          II[3]*II[4]*II[10] + 
         2388804179578594877754176758326306355105878912000000*II[1]^2*II[3]^2*
          II[4]*II[10] - 570803447333615070621030599981631385914393600000000*
          II[1]^5*II[4]^2*II[10] + 
         2843824302190734986363117839073837552879251200000000*II[1]^2*II[2]*
          II[4]^2*II[10] - 
         851370596516726880025814317554987287645926200000000*II[3]*II[4]^2*
          II[10] - 3313728133379229435504638140543305536372736000000*II[1]^10*
          II[5]*II[10] + 197861637414290296921784798809984622313209856000000*
          II[1]^7*II[2]*II[5]*II[10] - 
         1724342135309230167662960401625832153013440000000000*II[1]^4*II[2]^2*
          II[5]*II[10] + 1145674781921910047640158311762574845795587840000000*
          II[1]*II[2]^3*II[5]*II[10] - 
         1243083177858338511176763694754748517412510208000000*II[1]^5*II[3]*
          II[5]*II[10] + 6193217709399753984981699093831145600770260352000000*
          II[1]^2*II[2]*II[3]*II[5]*II[10] - 
         927048019166105783681019347925191821488802806000000*II[3]^2*II[5]*
          II[10] + 4428701006794087206990477127303629736729776000000000*
          II[1]^3*II[4]*II[5]*II[10] - 
         2207263317940712748598723513883780738630861400000000*II[2]*II[4]*
          II[5]*II[10] - 2577743541961827135056384405567376099590105625000000*
          II[1]*II[5]^2*II[10] + 
         60799153656413990552556105175311590082232320000000*II[1]^8*II[6]*
          II[10] - 1695121857401186004212055779671295697254046720000000*
          II[1]^5*II[2]*II[6]*II[10] + 
         4222663276349141480095182504511634726885082240000000*II[1]^2*II[2]^2*
          II[6]*II[10] + 5072876039755748396687179589913457625724247680000000*
          II[1]^3*II[3]*II[6]*II[10] - 
         2528319903783125488335532651132463019123532680000000*II[2]*II[3]*
          II[6]*II[10] - 5423304603938538189259986905589958165670819640000000*
          II[1]*II[4]*II[6]*II[10] - 
         718123998253734401255241551176380786362016000000000*II[1]^6*II[7]*
          II[10] + 7154084032700686952768610126292535445495907200000000*
          II[1]^3*II[2]*II[7]*II[10] - 
         1782794711365713819118973014698468640446463500000000*II[2]^2*II[7]*
          II[10] - 6424530376596752522016104597967166804165468500000000*II[1]*
          II[3]*II[7]*II[10] + 
         4655681817005348797068786286247199240664236960000000*II[1]^4*II[8]*
          II[10] - 9279906324361725009450199603613900283516616200000000*II[1]*
          II[2]*II[8]*II[10] - 
         12295314142098138041235915283122588882419113897500000*II[1]^2*II[9]*
          II[10] + 2744549824908268090652911275776798849779484135156250*
          II[10]^2 + 17911539453250968633548484756050962022400000*II[1]^17*
          II[11] - 6040277299316427194085236299526968442880000000*II[1]^14*
          II[2]*II[11] + 546137877782043377520881796086422146593587200000*
          II[1]^11*II[2]^2*II[11] - 
         14940988125687720586533046017236398760263680000000*II[1]^8*II[2]^3*
          II[11] + 104140479548196069457560688056379910326714368000000*
          II[1]^5*II[2]^4*II[11] - 
         103767918682142102594600574227181044317575168000000*II[1]^2*II[2]^5*
          II[11] + 164163690734879960408792744825992497479024640000*II[1]^12*
          II[3]*II[11] - 17957926705195478548065571477893983966330880000000*
          II[1]^9*II[2]*II[3]*II[11] + 
         375404650660149644160261376037000563679428608000000*II[1]^6*II[2]^2*
          II[3]*II[11] - 1246612402581659614657636082081349176282296320000000*
          II[1]^3*II[2]^3*II[3]*II[11] + 
         155327283308192323764078369631733464680460416000000*II[2]^4*II[3]*
          II[11] + 96668938747414958146455120221957028377119948800000*II[1]^7*
          II[3]^2*II[11] - 
         1684921285635108377773177526466907118274301440000000*II[1]^4*II[2]*
          II[3]^2*II[11] + 
         1679226682634484730266544561476096867700518528000000*II[1]*II[2]^2*
          II[3]^2*II[11] + 
         1008606266459588162675872797623784065060008819200000*II[1]^2*II[3]^3*
          II[11] - 3854745044705009793731827013607629349715968000000*II[1]^10*
          II[4]*II[11] + 230165580163346537513710508668212921519833088000000*
          II[1]^7*II[2]*II[4]*II[11] - 
         2005867389872648701226439922190129345877580800000000*II[1]^4*II[2]^2*
          II[4]*II[11] + 1332723728538155683449590278905360290814266880000000*
          II[1]*II[2]^3*II[4]*II[11] - 
         1446035540394470474626959628196147715676222464000000*II[1]^5*II[3]*
          II[4]*II[11] + 7204355311710443600693456710309552630227929856000000*
          II[1]^2*II[2]*II[3]*II[4]*II[11] - 
         1078402799388949406836638083971251516419161068000000*II[3]^2*II[4]*
          II[11] + 2575877123713547318161503823581567366400636800000000*
          II[1]^3*II[4]^2*II[11] - 
         1283816421535007386754176858935901747085914200000000*II[2]*II[4]^2*
          II[11] + 67232926615167263897171246939603131651645440000000*II[1]^8*
          II[5]*II[11] - 1874499832659683051264654091587686833246712320000000*
          II[1]^5*II[2]*II[5]*II[11] + 
         4669505952051236431029841016959874589580616640000000*II[1]^2*II[2]^2*
          II[5]*II[11] + 5609688320498199781271455458990340840638740160000000*
          II[1]^3*II[3]*II[5]*II[11] - 
         2795866983851544809468822539533681668324363580000000*II[2]*II[3]*
          II[5]*II[11] - 5997199271839813038635747713336950951197880420000000*
          II[1]*II[4]*II[5]*II[11] - 
         767864188693241236651144091393499961191706368000000*II[1]^6*II[6]*
          II[11] + 7649605004961188793898284780872136006541468800000000*
          II[1]^3*II[2]*II[6]*II[11] - 
         1906278327764967690308437442463677509196340660000000*II[2]^2*II[6]*
          II[11] - 6869519493711593784674220511156342055959544556000000*II[1]*
          II[3]*II[6]*II[11] + 
         4860327171653761459882215891168494099139070800000000*II[1]^4*II[7]*
          II[11] - 9687814294699462046087097567511350184490637060000000*II[1]*
          II[2]*II[7]*II[11] - 
         12607576088579733309023994023129466944314454742000000*II[1]^2*II[8]*
          II[11] + 5550602166901974538453382847055082731426239424218750*II[9]*
          II[11] - 1105754374843729511245989708630715269120000000*II[1]^15*
          II[12] + 249817557136569589828250224922394347175936000000*II[1]^12*
          II[2]*II[12] - 13663754977707644770645855173782156515737600000000*
          II[1]^9*II[2]^2*II[12] + 
         190423730923311133667785807899796445335388160000000*II[1]^6*II[2]^3*
          II[12] - 474256598469072854616897647430076491513600000000000*
          II[1]^3*II[2]^4*II[12] + 
         47273655566293454536854548547943023753657600000000*II[2]^5*II[12] - 
         4927371074894460701664229281077447401144320000000*II[1]^10*II[3]*
          II[12] + 294211697452191307775704473523369697158103040000000*
          II[1]^7*II[2]*II[3]*II[12] - 
         2564022006487345299602309069648169504842726400000000*II[1]^4*II[2]^2*
          II[3]*II[12] + 1703568676112465672643267778650654704958021120000000*
          II[1]*II[2]^3*II[3]*II[12] - 
         924205413560574604317976513105616508240038400000000*II[1]^5*II[3]^2*
          II[12] + 4604523006811387067896646457058766984840903040000000*
          II[1]^2*II[2]*II[3]^2*II[12] - 
         459493385372432218503553881374375643005046660000000*II[3]^3*II[12] + 
         78925610346209747440248345401959311156019200000000*II[1]^8*II[4]*
          II[12] - 2200499814470398510736709456494056122937190400000000*
          II[1]^5*II[2]*II[4]*II[12] + 
         5481593957033747183756208190201541520526252800000000*II[1]^2*II[2]^2*
          II[4]*II[12] + 6585286308576287976361265057714907737691436800000000*
          II[1]^3*II[3]*II[4]*II[12] - 
         3282104725087160208782643843546652071900279600000000*II[2]*II[3]*
          II[4]*II[12] - 3520095231206516020539435084747168786939705000000000*
          II[1]*II[4]^2*II[12] - 
         856891921264283800716418337562103549780512000000000*II[1]^6*II[5]*
          II[12] + 8536515732411172812652380444766580864880240000000000*
          II[1]^3*II[2]*II[5]*II[12] - 
         2127296105136905699716541934374150797289881500000000*II[2]^2*II[5]*
          II[12] - 7665985523022925774285350822379279604997874500000000*II[1]*
          II[3]*II[5]*II[12] + 
         5244542758613934468594803878657135712453196000000000*II[1]^4*II[6]*
          II[12] - 10453649417007392411861457782621208865283976600000000*
          II[1]*II[2]*II[6]*II[12] - 
         13282228989707079228413098497171816904371647550000000*II[1]^2*II[7]*
          II[12] + 5743666590101736502191118371631051610650667718750000*II[8]*
          II[12] + 53151167380409096280714085124330549673984000000*II[1]^13*
          II[13] - 7555375167925890644522220636036534861692928000000*II[1]^10*
          II[2]*II[13] + 225563752161329090991990925870802487668834304000000*
          II[1]^7*II[2]^2*II[13] - 
         1310505959891524384952955891009750421810828800000000*II[1]^4*II[2]^3*
          II[13] + 653036725013468827258183772972188470573495360000000*II[1]*
          II[2]^4*II[13] + 
         101656203930961575332961083603440826603446272000000*II[1]^8*II[3]*
          II[13] - 2834244040210902883116981148758503414429505024000000*
          II[1]^5*II[2]*II[3]*II[13] + 
         7060293425578001143247313863409804965829288768000000*II[1]^2*II[2]^2*
          II[3]*II[13] + 4240924669271235347442823892150924929850547744000000*
          II[1]^3*II[3]^2*II[13] - 
         2113675529560369548540951085124380983011884698000000*II[2]*II[3]^2*
          II[13] - 1013580736006059921013219363538610437203296000000000*
          II[1]^6*II[4]*II[13] + 
         10097478639513241810226030407573432687954896000000000*II[1]^3*II[2]*
          II[4]*II[13] - 2516287396775929272353361227010642260678272500000000*
          II[2]^2*II[4]*II[13] - 
         9067765749564075245019420770997498338318659500000000*II[1]*II[3]*
          II[4]*II[13] + 5897196970555233074556681447936022542872007000000000*
          II[1]^4*II[5]*II[13] - 
         11754548012807253325504895874736502752346922750000000*II[1]*II[2]*
          II[5]*II[13] - 
         14441405338254359885200225772665652348360200875000000*II[1]^2*II[6]*
          II[13] + 6097122995660084727326581714519355452615245689062500*II[7]*
          II[13] - 1911438311051418393031632525552561930240000000000*II[1]^11*
          II[14] + 156878003796250248369462564306234188421120000000000*
          II[1]^8*II[2]*II[14] - 
         2186927621654473479415656304640560519437120000000000*II[1]^5*II[2]^2*
          II[14] + 3631850983333640132499248233184497286514960000000000*
          II[1]^2*II[2]^3*II[14] - 
         1313901108447839215074158392151589084683040000000000*II[1]^6*II[3]*
          II[14] + 13089325055920735402876012039633508412695280000000000*
          II[1]^3*II[2]*II[3]*II[14] - 
         3261854167603309940643921490532137659920917500000000*II[2]^2*II[3]*
          II[14] - 5877255859927598496189305489164584393151451250000000*II[1]*
          II[3]^2*II[14] + 
         7020472610113222742322916497300891147435300000000000*II[1]^4*II[4]*
          II[14] - 13993509565237339464055469296807689373060125000000000*
          II[1]*II[2]*II[4]*II[14] - 
         16343154192361995108587995246939696932062491875000000*II[1]^2*II[5]*
          II[14] + 6671935938093231741390005049143719530407905078125000*II[6]*
          II[14] + 48764628315472192826902760457161927101440000000000*II[1]^9*
          II[15] - 2038823547766339916830435473750797304972000000000000*
          II[1]^6*II[2]*II[15] + 
         10155550809946347679342168217387327057800200000000000*II[1]^3*
          II[2]^2*II[15] - 
         1687170726391387774817296565512634367384187500000000*II[2]^3*
          II[15] + 9150823658180635785165801791044370645227710000000000*
          II[1]^4*II[3]*II[15] - 
         18239816797340908785259083475830683187135937500000000*II[1]*II[2]*
          II[3]*II[15] - 
         19563480186571028413634727142487417099777201250000000*II[1]^2*II[4]*
          II[15] + 7592202964812994967296966304768068999962029882812500*II[5]*
          II[15] - 818567376797963569067559865504605824302176000000000*
          II[1]^7*II[16] + 
         14267476169790708598553892709246388281202700000000000*II[1]^4*II[2]*
          II[16] - 14219256751287820537374695708479280401345327500000000*
          II[1]*II[2]^2*II[16] - 
         25621849696793109597513786754418627250426278250000000*II[1]^2*II[3]*
          II[16] + 9131635837354198502852854626381080745443969531250000*II[4]*
          II[16] + 8051787935753531605912083578448024661715651250000000*
          II[1]^5*II[17] - 
         40115157751343487822311987828339265725333333906250000*II[1]^2*II[2]*
          II[17] + 12009485194632435739622892936047652639211842744140625*
          II[3]*II[17] - 
         37865393475177059873601258593184670599265725468750000*II[1]^3*
          II[18] + 18872101335512321981810869103253312889356655136718750*
          II[2]*II[18] + 
         53610098781311760178440615495773993536033666259765625*II[1]*II[19]))/
       49326820156080862471039715127590912}, -1, 39, 1]
 
logOq = SeriesData[g1, Infinity, {(3*Log[g1])/8, 0, 0, (5*II[2])/1024, 0, 
      (-63*II[3])/32768, (-85*II[2]^2)/65536, (10125*II[4])/4194304, 
      (32445*II[2]*II[3])/8388608, (25*(22720*II[2]^3 - 101871*II[5]))/
       402653184, (-567*(2393*II[3]^2 + 5700*II[2]*II[4]))/268435456, 
      (-945*(126272*II[2]^2*II[3] - 257985*II[6]))/8589934592, 
      (-25*(2408288*II[2]^4 - 33390630*II[3]*II[4] - 43295175*II[2]*II[5]))/
       17179869184, (2835*(6542752*II[2]*II[3]^2 + 7790400*II[2]^2*II[4] - 
         18866925*II[7]))/274877906944, 
      (225*(197095360*II[2]^3*II[3] - 407019330*II[4]^2 - 
         886408677*II[3]*II[5] - 1208917710*II[2]*II[6]))/549755813888, 
      (1096978739200*II[2]^5 - 10655042009472*II[3]^3 - 
        76115379110400*II[2]*II[3]*II[4] - 49339792656000*II[2]^2*II[5] + 
        133180887764925*II[8])/70368744177664, 
      (-2835*(46728716672*II[2]^2*II[3]^2 + 37089497600*II[2]^3*II[4] - 
         166849296075*II[4]*II[5] - 191119673745*II[3]*II[6] - 
         269551757475*II[2]*II[7]))/140737488355328, 
      (-1575*(992091619328*II[2]^4*II[3] - 6885663396480*II[3]^2*II[4] - 
         8197752096000*II[2]*II[4]^2 - 17852968425600*II[2]*II[3]*II[5] - 
         12173358637440*II[2]^2*II[6] + 35440292262375*II[9]))/
       2251799813685248, (-5*(293868487884800*II[2]^6 - 
         17132705769545856*II[2]*II[3]^3 - 61191527738745600*II[2]^2*II[3]*
          II[4] - 26442332742672000*II[2]^3*II[5] + 59483857748671125*
          II[5]^2 + 125147915635743000*II[4]*II[6] + 148252718047133700*II[3]*
          II[7] + 214154867525999400*II[2]*II[8]))/13510798882111488, 
      (14175*(160530090782720*II[2]^3*II[3]^2 + 95557957939200*II[2]^4*
          II[4] - 663310718288640*II[3]*II[4]^2 - 722273445609408*II[3]^2*
          II[5] - 1719772018272000*II[2]*II[4]*II[5] - 1969926436558080*II[2]*
          II[3]*II[6] - 1389115237910400*II[2]^2*II[7] + 
         4276586284895925*II[10]))/144115188075855872, 
      (189*(12663823666892800*II[2]^5*II[3] - 30766817482686432*II[3]^4 - 
         439541439356908800*II[2]*II[3]^2*II[4] - 261641130838560000*II[2]^2*
          II[4]^2 - 569797388821584000*II[2]^2*II[3]*II[5] - 
         259008791801760000*II[2]^3*II[6] + 1165397283283983750*II[5]*II[6] + 
         1267850132081032500*II[4]*II[7] + 1538328040943393700*II[3]*II[8] + 
         2262331056568708125*II[2]*II[9]))/288230376151711744, 
      (5*(7068896604130508800*II[2]^7 - 1442653385389312094208*II[2]^2*
          II[3]^3 - 3434991928994278195200*II[2]^3*II[3]*II[4] + 
         2365698102068038752000*II[4]^3 - 1113227407160402688000*II[2]^4*
          II[5] + 15455915445989450678400*II[3]*II[4]*II[5] + 
         10018027159979811588000*II[2]*II[5]^2 + 8852037936698318281920*
          II[3]^2*II[6] + 21076891896610918368000*II[2]*II[4]*II[6] + 
         24968051261462624515200*II[2]*II[3]*II[7] + 18033041670020340163200*
          II[2]^2*II[8] - 57959549482388953273875*II[11]))/
       32281802128991715328, (-14175*(211409502098302976*II[2]^4*II[3]^2 + 
         100673766975283200*II[2]^5*II[4] - 978416730829238400*II[3]^3*
          II[4] - 3494430218020320000*II[2]*II[3]*II[4]^2 - 
         3805050418330392000*II[2]*II[3]^2*II[5] - 4529932971953558400*
          II[2]^2*II[4]*II[5] - 5188838890671596160*II[2]^2*II[3]*II[6] + 
         5306472079753940550*II[6]^2 - 2439261524671171200*II[2]^3*II[7] + 
         10975780079648133750*II[5]*II[7] + 12230156589425775000*II[4]*
          II[8] + 15107858297751594375*II[3]*II[9] + 22529834109974441250*
          II[2]*II[10]))/9223372036854775808, 
      (-315*(247385563939438592000*II[2]^6*II[3] - 3606468774695349405696*
          II[2]*II[3]^4 - 25761023056350629683200*II[2]^2*II[3]^2*II[4] - 
         10222841118681262080000*II[2]^3*II[4]^2 - 22263096392392762368000*
          II[2]^3*II[3]*II[5] + 45999656598705717600000*II[4]^2*II[5] + 
         50088555248263536312000*II[3]*II[5]^2 - 7589859582208071168000*
          II[2]^4*II[6] + 105381124589276407872000*II[3]*II[4]*II[6] + 
         136608050504647481760000*II[2]*II[5]*II[6] + 62418107122512924182400*
          II[3]^2*II[7] + 148617564219727162560000*II[2]*II[4]*II[7] + 
         180322813669682677593600*II[2]*II[3]*II[8] + 
         132593156702050164120000*II[2]^2*II[9] - 440996572148611600996875*
          II[12]))/590295810358705651712, 
      (-25*(709465094745972736000*II[2]^8 - 386138069132441652633600*II[2]^3*
          II[3]^3 - 689544536428804473446400*II[2]^4*II[3]*II[4] + 
         2393523323748200342442240*II[3]^2*II[4]^2 + 
         1899654412829636163456000*II[2]*II[4]^3 - 178774147811075533516800*
          II[2]^5*II[5] + 1737521737089166683591552*II[3]^3*II[5] + 
         12411083539766095474752000*II[2]*II[3]*II[4]*II[5] + 
         4022182967412075066216000*II[2]^2*II[5]^2 + 
         7108171095320366983591680*II[2]*II[3]^2*II[6] + 
         8462255624072109123264000*II[2]^2*II[4]*II[6] + 
         10024525686175147840492800*II[2]^2*II[3]*II[7] - 
         20503922119722009004286250*II[6]*II[7] + 4826711918904706140710400*
          II[2]^3*II[8] - 21718969602007728105004950*II[5]*II[8] - 
         24639168861295353960469875*II[4]*II[9] - 30863822390184852290947725*
          II[3]*II[10] - 46541518234358329478921625*II[2]*II[11]))/
       1180591620717411303424, 
      (567*(1358923334371509174272000*II[2]^5*II[3]^2 - 
         1320768476334582738849792*II[3]^5 + 539263589504160563200000*II[2]^6*
          II[4] - 31447331158276354019328000*II[2]*II[3]^3*II[4] - 
         56156780550687292108800000*II[2]^2*II[3]*II[4]^2 - 
         61148526536937944079360000*II[2]^2*II[3]^2*II[5] - 
         48531301394116907520000000*II[2]^3*II[4]*II[5] + 
         109190186916722635185000000*II[4]*II[5]^2 - 
         55590432602759979724800000*II[2]^3*II[3]*II[6] + 
         114862409087241779964000000*II[4]^2*II[6] + 
         250144924849696237561200000*II[3]*II[5]*II[6] + 
         170555950047252531762000000*II[2]*II[6]^2 - 
         19599498219510937728000000*II[2]^4*II[7] + 
         272135700421113086157600000*II[3]*II[4]*II[7] + 
         352773847843053598962000000*II[2]*II[5]*II[7] + 
         165095747892648809924688000*II[3]^2*II[8] + 
         393090879418063663636800000*II[2]*II[4]*II[8] + 
         485583122108120800163400000*II[2]*II[3]*II[9] + 
         362063150607699031491000000*II[2]^2*II[10] - 
         1238216606153574772922071875*II[13]))/94447329657392904273920, 
      (315*(322866067649844202700800*II[2]^7*II[3] - 
         16474720123466366664978432*II[2]^2*II[3]^4 - 
         78452051922240924354969600*II[2]^3*II[3]^2*II[4] - 
         23349125700431758817280000*II[2]^4*II[4]^2 + 
         108067239550640551090752000*II[3]*II[4]^3 - 
         50849229302379768572928000*II[2]^4*II[3]*II[5] + 
         353019787270761799536163200*II[3]^2*II[4]*II[5] + 
         420266933685771317560800000*II[2]*II[4]^2*II[5] + 
         457624177224034055597208000*II[2]*II[3]*II[5]^2 - 
         13868158376746193135616000*II[2]^5*II[6] + 
         134789430369150262568903040*II[3]^3*II[6] + 
         962793754434814430576448000*II[2]*II[3]*II[4]*II[6] + 
         624041141874095720895120000*II[2]^2*II[5]*II[6] + 
         570270396859028041377801600*II[2]*II[3]^2*II[7] + 
         678901928085068519351520000*II[2]^2*II[4]*II[7] - 
         822493506298419419484116250*II[7]^2 + 823734710857641628056211200*
          II[2]^2*II[3]*II[8] - 1684865487208098811134519000*II[6]*II[8] + 
         403796863051194196944360000*II[2]^3*II[9] - 
         1817011809796610974745323125*II[5]*II[9] - 
         2090246741886233426353357500*II[4]*II[10] - 
         2647646995314378874011945750*II[3]*II[11] - 
         4029080374402684390276987500*II[2]*II[12]))/37778931862957161709568, 
      (25*(117291000275343906229452800*II[2]^9 - 
         143640026683649379369444704256*II[2]^4*II[3]^3 - 
         205202328085251659184183705600*II[2]^5*II[3]*II[4] + 
         498612899488324547153806387200*II[3]^4*II[4] + 
         3561559326047107019395353600000*II[2]*II[3]^2*II[4]^2 + 
         1413332604811512905261156352000*II[2]^2*II[4]^3 - 
         44334350317966420806893568000*II[2]^6*II[5] + 
         2585429080439773447953013248000*II[2]*II[3]^3*II[5] + 
         9233776030298829444077342515200*II[2]^2*II[3]*II[4]*II[5] + 
         1994974168854808721961900288000*II[2]^3*II[5]^2 - 
         2992356850168312844122590300000*II[5]^3 + 
         5288437227215658956336226570240*II[2]^2*II[3]^2*II[6] + 
         4197218491741281160691496960000*II[2]^3*II[4]*II[6] - 
         18886824170630996700666690144000*II[4]*II[5]*II[6] - 
         10817002890351216344055404534400*II[3]*II[6]^2 + 
         4972091412688787553853304217600*II[2]^3*II[3]*II[7] - 
         10273602415487252441917917600000*II[4]^2*II[7] - 
         22373629977431537303534315280000*II[3]*II[5]*II[7] - 
         30509835846818330401456048992000*II[2]*II[6]*II[7] + 
         1795497975262610997629310259200*II[2]^4*II[8] - 
         24930616906810032617950470720000*II[3]*II[4]*II[8] - 
         32317826246804323068221458080000*II[2]*II[5]*II[8] - 
         15398327404481197673856258900000*II[3]^2*II[9] - 
         36663081199556393089365858000000*II[2]*II[4]*II[9] - 
         45925349140500116384422044720000*II[2]*II[3]*II[10] - 
         34626644745225583521379060152000*II[2]^2*II[11] + 
         121190450327281130899747784765625*II[14]))/
       10880332376531662572355584, 
      (-1215*(491688520232098382210662400*II[2]^6*II[3]^2 - 
         2867383840806586647521482752*II[2]*II[3]^5 + 
         167242626100278277570560000*II[2]^7*II[4] - 
         34135844533201811560172544000*II[2]^2*II[3]^3*II[4] - 
         40638296286208637397964800000*II[2]^3*II[3]*II[4]^2 + 
         13994907323593809078381600000*II[4]^4 - 
         44250601153459498420170240000*II[2]^3*II[3]^2*II[5] - 
         26339895291934621817925120000*II[2]^4*II[4]*II[5] + 
         182866834696116065767826400000*II[3]*II[4]^2*II[5] + 
         99560857138368455263494060000*II[3]^2*II[5]^2 + 
         237051882131446000984503600000*II[2]*II[4]*II[5]^2 - 
         30171161667984530376927744000*II[2]^4*II[3]*II[6] + 
         209465702956990389477728160000*II[3]^2*II[4]*II[6] + 
         249366269941624597715553600000*II[2]*II[4]^2*II[6] + 
         543064459556502273003213600000*II[2]*II[3]*II[5]*II[6] + 
         185137408017266350292927280000*II[2]^2*II[6]^2 - 
         8509899251476727367943680000*II[2]^5*II[7] + 
         82712120428450536439944528000*II[3]^3*II[7] + 
         590806401775966072911614400000*II[2]*II[3]*II[4]*II[7] + 
         382933785055125937116884400000*II[2]^2*II[5]*II[7] + 
         358422649342426302887661408000*II[2]*II[3]^2*II[8] + 
         426697655276703143009476800000*II[2]^2*II[4]*II[8] - 
         1033900596339238510046857192500*II[7]*II[8] + 
         527097252204906407352127800000*II[2]^2*II[3]*II[9] - 
         1078131638449660375574815696875*II[6]*II[9] + 
         262009967512524719505217200000*II[2]^3*II[10] - 
         1179009455624446392512975784375*II[5]*II[10] - 
         1371500821370662632937906368750*II[4]*II[11] - 
         1753136302931016729897640218750*II[3]*II[12] - 
         2688168251959410832013818040625*II[2]*II[13]))/
       2417851639229258349412352, 
      (-70875*(37397688083024400833576960*II[2]^8*II[3] - 
         5088853946939841652055408640*II[2]^3*II[3]^4 - 
         18174629392746081791990169600*II[2]^4*II[3]^2*II[4] - 
         4327328848888495132213248000*II[2]^5*II[4]^2 + 
         42059830491472657452562391040*II[3]^3*II[4]^2 + 
         100143270891330188675567616000*II[2]*II[3]*II[4]^3 - 
         9423962721701399331481190400*II[2]^5*II[3]*II[5] + 
         22899245709408548056850617344*II[3]^4*II[5] + 
         327134752500037909211237376000*II[2]*II[3]^2*II[4]*II[5] + 
         194724664359051221504879616000*II[2]^2*II[4]^2*II[5] + 
         212033567950871432548882176000*II[2]^2*II[3]*II[5]^2 - 
         2141828221924912565934489600*II[2]^6*II[6] + 
         124906023938646206715538759680*II[2]*II[3]^3*II[6] + 
         446096603661108499740985344000*II[2]^2*II[3]*II[4]*II[6] + 
         192759422458112593219648512000*II[2]^3*II[5]*II[6] - 
         433697429351413593333195228000*II[5]^2*II[6] - 
         456227171581757081821595280000*II[4]*II[6]^2 + 
         264226509659472810627508531200*II[2]^2*II[3]^2*II[7] + 
         209705309162272306062231552000*II[2]^3*II[4]*II[7] - 
         943649364808890215539054992000*II[4]*II[5]*II[7] - 
         1080907685767602861647759280000*II[3]*II[6]*II[7] - 
         762184877519812990769357832000*II[2]*II[7]^2 + 
         254442500609387651390269440000*II[2]^3*II[3]*II[8] - 
         525747510674223140405085984000*II[4]^2*II[8] - 
         1144961476564722215585467881600*II[3]*II[5]*II[8] - 
         1561324173825198001808728339200*II[2]*II[6]*II[8] + 
         93545834963674898195943552000*II[2]^4*II[9] - 
         1298905895381308610921749224000*II[3]*II[4]*II[9] - 
         1683780975074021476730585508000*II[2]*II[5]*II[9] - 
         813525447670017282413607794400*II[3]^2*II[10] - 
         1936981150636573555054068528000*II[2]*II[4]*II[10] - 
         2453509999030046823031661496000*II[2]*II[3]*II[11] - 
         1866816810896286500440108920000*II[2]^2*II[12] + 
         6662489781539199117444262453125*II[15]))/38685626227668133590597632, 
      (-473720216475093934918860800000*II[2]^10 + 
        1160304448895082248885582708736000*II[2]^5*II[3]^3 - 
        563886857188215909469578212195328*II[3]^6 + 
        1381324938872479882941439180800000*II[2]^6*II[3]*II[4] - 
        20138960140331431356867500333568000*II[2]*II[3]^4*II[4] - 
        71925373493335642746790545177600000*II[2]^2*II[3]^2*II[4]^2 - 
        19028013654712505773742544384000000*II[2]^3*II[4]^3 + 
        255802845615281647322314752000000*II[2]^7*II[5] - 
        52212502305025701208038193697280000*II[2]^2*II[3]^3*II[5] - 
        124316377494491739086153471232000000*II[2]^3*II[3]*II[4]*II[5] + 
        85624124950123055641087405740000000*II[4]^3*II[5] - 
        20144006827897389185844860688000000*II[2]^4*II[5]^2 + 
        279705520876815561858509569005000000*II[3]*II[4]*II[5]^2 + 
        120861291796691099195119654345500000*II[2]*II[5]^3 - 
        71199393025252169205939829017600000*II[2]^3*II[3]^2*II[6] - 
        42380897962343385048673829760000000*II[2]^4*II[4]*II[6] + 
        294235680603249955534625889228000000*II[3]*II[4]^2*II[6] + 
        320390016157024897098597923741400000*II[3]^2*II[5]*II[6] + 
        762838810253512896022300297116000000*II[2]*II[4]*II[5]*II[6] + 
        436898668745712471917188291722000000*II[2]*II[3]*II[6]^2 - 
        50205073282375860574703385408000000*II[2]^4*II[3]*II[7] + 
        348556175134353789243354462949200000*II[3]^2*II[4]*II[7] + 
        414950785945074634390150955940000000*II[2]*II[4]^2*II[7] + 
        903670751767001461204124517354000000*II[2]*II[3]*II[5]*II[7] + 
        616143672970834670288423290494000000*II[2]^2*II[6]*II[7] - 
        14503796191908434000412455592960000*II[2]^5*II[8] + 
        140971633443405201138920078004144000*II[3]^3*II[8] + 
        1006947420446318773649506025947200000*II[2]*II[3]*II[4]*II[8] + 
        652655891571209612988640284546000000*II[2]^2*II[5]*II[8] - 
        881072211259454399571144218542582500*II[8]^2 + 
        621938224049851029010717208481300000*II[2]*II[3]^2*II[9] + 
        740407952928972209541221306745000000*II[2]^2*II[4]*II[9] - 
        1794038439297794855391317564864015625*II[7]*II[9] + 
        927458552169563817487755982311000000*II[2]^2*II[3]*II[10] - 
        1897045431483188730193993977089906250*II[6]*II[10] + 
        466186312820332270293390352089000000*II[2]^3*II[11] - 
        2097790982442275068950511238525671875*II[5]*II[11] - 
        2462624223034792960331235293183437500*II[4]*II[12] - 
        3171860554818919660784870696404115625*II[3]*II[13] - 
        4894882288718884877040813026683593750*II[2]*II[14])/
       77371252455336267181195264, 
      (8505*(20757464231654837268917518336000*II[2]^7*II[3]^2 - 
         423687351694775787345520831758336*II[2]^2*II[3]^5 + 
         6177856744837524417675264000000*II[2]^8*II[4] - 
         3362619291389630583186805751808000*II[2]^3*II[3]^3*II[4] - 
         3002357714688546898928762880000000*II[2]^4*II[3]*II[4]^2 + 
         6948130974563550818324611031040000*II[3]^2*II[4]^3 + 
         4135818130693425894872462745600000*II[2]*II[4]^4 - 
         3269234429123616679677472604160000*II[2]^4*II[3]^2*II[5] - 
         1556788227387773127831827251200000*II[2]^5*II[4]*II[5] + 
         15131487284346407152863891419136000*II[3]^3*II[4]*II[5] + 
         54041364321014805266179939737600000*II[2]*II[3]*II[4]^2*II[5] + 
         29422524616735237212313154626560000*II[2]*II[3]^2*II[5]^2 + 
         35027035215049674970463656396800000*II[2]^2*II[4]*II[5]^2 - 
         1783230429549092654980764794880000*II[2]^5*II[3]*II[6] + 
         4333108342635197786897106180710400*II[3]^4*II[6] + 
         61901935379522644663105375887360000*II[2]*II[3]^2*II[4]*II[6] + 
         36846621748012120828184565964800000*II[2]^2*II[4]^2*II[6] + 
         80243765208608439496957432934400000*II[2]^2*II[3]*II[5]*II[6] + 
         18237337230869758757303093145600000*II[2]^3*II[6]^2 - 
         82066395737710947601762501377600000*II[5]*II[6]^2 - 
         419138109491128021506055864320000*II[2]^6*II[7] + 
         24443331901173687258986461360128000*II[2]*II[3]^3*II[7] + 
         87298162913931371232367548211200000*II[2]^2*II[3]*II[4]*II[7] + 
         37721671914456645586629122764800000*II[2]^3*II[5]*II[7] - 
         84872084543162980216685769837600000*II[5]^2*II[7] - 
         178562049285317129266978561017600000*II[4]*II[6]*II[7] - 
         105763690452037628577682118203200000*II[3]*II[7]^2 + 
         52960893369787005803849656111104000*II[2]^2*II[3]^2*II[8] + 
         42032720522255981375473897881600000*II[2]^3*II[4]*II[8] - 
         189143504220606711509159044819200000*II[4]*II[5]*II[8] - 
         216655317438360888073954057009920000*II[3]*II[6]*II[8] - 
         305541505835796089430103833780480000*II[2]*II[7]*II[8] + 
         51922780251417872082866445465600000*II[2]^3*II[3]*II[9] - 
         107287282675360654289003933352000000*II[4]^2*II[9] - 
         233647891566829010679946192855200000*II[3]*II[5]*II[9] - 
         318612800258025008015882007806400000*II[2]*II[6]*II[9] + 
         19357302611857439254227198796800000*II[2]^4*II[10] - 
         268782915051435108844045769443200000*II[3]*II[4]*II[10] - 
         348424524597736545141009071044800000*II[2]*II[5]*II[10] - 
         170229203935634390049715199027040000*II[3]^2*II[11] - 
         405310164694837583905341368150400000*II[2]*II[4]*II[11] - 
         518092198950281007772414526832000000*II[2]*II[3]*II[12] - 
         397206573949117423917442199383200000*II[2]^2*II[13] + 
         1441456529114157096797442973114453125*II[16]))/
       19807040628566084398385987584, 
      (7875*(10709509545690269017561471385600*II[2]^9*II[3] - 
         3278941603486393797393314824323072*II[2]^4*II[3]^4 - 
         9368457172137854695092432037478400*II[2]^5*II[3]^2*II[4] + 
         9105878900846823799483247287615488*II[3]^5*II[4] - 
         1858831342284405864654820343808000*II[2]^6*II[4]^2 + 
         108403918609763324905003748892672000*II[2]*II[3]^3*II[4]^2 + 
         129052998971031814146263561158656000*II[2]^2*II[3]*II[4]^3 - 
         4048122085352193218018222407680000*II[2]^6*II[3]*II[5] + 
         59019917945850929133903596059238400*II[2]*II[3]^4*II[5] + 
         421573178400165113714743411784908800*II[2]^2*II[3]^2*II[4]*II[5] + 
         167291874160745235503465247842304000*II[2]^3*II[4]^2*II[5] + 
         182162284174967756919319994959872000*II[2]^3*II[3]*II[5]^2 - 
         376400184869934713322362553246144000*II[4]^2*II[5]^2 - 
         273238683134383598977023335062560000*II[3]*II[5]^3 - 
         788599777681565642107563068620800*II[2]^7*II[6] + 
         160964323980586365089777677839728640*II[2]^2*II[3]^3*II[6] + 
         383250522356840201237436702375936000*II[2]^3*II[3]*II[4]*II[6] - 
         263968962290283366743768898172416000*II[4]^3*II[6] + 
         124202266288839985821664792614912000*II[2]^4*II[5]*II[6] - 
         1724597412296582979560649581745408000*II[3]*II[4]*II[5]*II[6] - 
         1117800907830279363834731502218304000*II[2]*II[5]^2*II[6] - 
         493862044073785597540013501122905600*II[3]^2*II[6]^2 - 
         1175868494227955859271766999357184000*II[2]*II[4]*II[6]^2 + 
         227002260526348793086405814007398400*II[2]^3*II[3]^2*II[7] + 
         135121147814989521168629382696960000*II[2]^4*II[4]*II[7] - 
         938105191579013850022506676120320000*II[3]*II[4]^2*II[7] - 
         1021492433604235148123498101499328000*II[3]^2*II[5]*II[7] - 
         2432138254409811471361649021193984000*II[2]*II[4]*II[5]*II[7] - 
         2785904149238776847599759426841856000*II[2]*II[3]*II[6]*II[7] - 
         982215352360806392250886357333440000*II[2]^2*II[7]^2 + 
         163947013272114430492931606640230400*II[2]^4*II[3]*II[8] - 
         1138234433160225015950294913617664000*II[3]^2*II[4]*II[8] - 
         1355048464747976441329978421890560000*II[2]*II[4]^2*II[8] - 
         2950994767488914011442568410555136000*II[2]*II[3]*II[5]*II[8] - 
         2012053267472260809448781949518899200*II[2]^2*II[6]*II[8] + 
         48219986335782986875835050189824000*II[2]^5*II[9] - 
         468684821895411053957861590449696000*II[3]^3*II[9] - 
         3347767194966359871240722883696000000*II[2]*II[3]*II[4]*II[9] - 
         2169861368495605788516929058490848000*II[2]^2*II[5]*II[9] + 
         5858558079398908173751272230445901875*II[8]*II[9] - 
         2096759704503116420290711797440832000*II[2]*II[3]^2*II[10] - 
         2496156327915812644678927310947968000*II[2]^2*II[4]*II[10] + 
         6048308948517227497282130467779890625*II[7]*II[10] - 
         3161798398917327065963721149791296000*II[2]^2*II[3]*II[11] + 
         6467239439167566635836910752502775375*II[6]*II[11] - 
         1603819895386026551423596103617920000*II[2]^3*II[12] + 
         7217064306300580917199219726474078125*II[5]*II[12] + 
         8536756118076506792332623680151609375*II[4]*II[13] + 
         11066166638374760080943949672075703125*II[3]*II[14] + 
         17171734600694593325322905940123046875*II[2]*II[15]))/
       39614081257132168796771975168, 
      (5*(239573077946746996516521928294400000*II[2]^11 - 
         1075808463265537287944194769490542592000*II[2]^6*II[3]^3 + 
         3136977676656145848954294176195656286208*II[2]*II[3]^6 - 
         1097769223138900288906889620409548800000*II[2]^7*II[3]*II[4] + 
         56017733097915507415598624301940998144000*II[2]^2*II[3]^4*II[4] + 
         133376210971442585864520727776303513600000*II[2]^3*II[3]^2*II[4]^2 + 
         26463664519531466430868683472974643200000*II[2]^4*II[4]^3 - 
         91864852787091751309994552772216422400000*II[3]*II[4]^4 - 
         177880182724760417326555661441433600000*II[2]^8*II[5] + 
         96821258790272181892420906561406238720000*II[2]^3*II[3]^3*II[5] + 
         172895958399016921742949929971168051200000*II[2]^4*II[3]*II[4]*
          II[5] - 600183760408628976976107238770010521600000*II[3]^2*II[4]^2*
          II[5] - 476338641625738546046418239520620544000000*II[2]*II[4]^3*
          II[5] + 22412552275222129630729877739267686400000*II[2]^5*II[5]^2 - 
         217844496177855456376003759282751201280000*II[3]^3*II[5]^2 - 
         1556039708254290158556103729403360870400000*II[2]*II[3]*II[4]*
          II[5]^2 - 336183096081705594357041114985593856000000*II[2]^2*
          II[5]^3 + 99022240894446513603894847791224586240000*II[2]^4*II[3]^2*
          II[6] + 47153681654162172770920885053869260800000*II[2]^5*II[4]*
          II[6] - 458322188781507066277683079626116628480000*II[3]^3*II[4]*
          II[6] - 1636872947218059527669523504841565798400000*II[2]*II[3]*
          II[4]^2*II[6] - 1782372931750054405745547327894741811200000*II[2]*
          II[3]^2*II[5]*II[6] - 2121882927926952509472325722816326860800000*
          II[2]^2*II[4]*II[5]*II[6] - 
         1215260343186596241001083329903795404800000*II[2]^2*II[3]*II[6]^2 + 
         828578077381761237859938422916714811200000*II[6]^3 + 
         55858982580028488001986060950757703680000*II[2]^5*II[3]*II[7] - 
         135733892229532188379263389141672091648000*II[3]^4*II[7] - 
         1939065067218260924381856335952479846400000*II[2]*II[3]^2*II[4]*
          II[7] - 1154211049064519953970062439755948032000000*II[2]^2*II[4]^2*
          II[7] - 2513615411826674191378934825880136089600000*II[2]^2*II[3]*
          II[5]*II[7] - 1142558189635819879837376560294266470400000*II[2]^3*
          II[6]*II[7] + 5141433200102199210401927036461696536000000*II[5]*
          II[6]*II[7] + 2796713676961581504572473295267104104000000*II[4]*
          II[7]^2 + 13447601145781624642948883323819130880000*II[2]^6*II[8] - 
         784244171391453937035099326499082665984000*II[2]*II[3]^3*II[8] - 
         2800885759100341495987427437677251788800000*II[2]^2*II[3]*II[4]*
          II[8] - 1210265342286754544812642796369613619200000*II[2]^3*II[5]*
          II[8] + 2723055362746846644841349940887831258400000*II[5]^2*II[8] + 
         5729025593137336521959004600074814662400000*II[4]*II[6]*II[8] + 
         6786692515072579357278963593684353249920000*II[3]*II[7]*II[8] + 
         4901524536512190897453595920819617185920000*II[2]*II[8]^2 - 
         1729959024492790903488469343918227660800000*II[2]^2*II[3]^2*II[9] - 
         1372990101549382196886954577518489600000000*II[2]^3*II[4]*II[9] + 
         6178360936613621202292699795823661780000000*II[4]*II[5]*II[9] + 
         7077032302325716514974167862323981141600000*II[3]*II[6]*II[9] + 
         9980479825622504151179675862617512308000000*II[2]*II[7]*II[9] - 
         1719850933349705337759757637505227980800000*II[2]^3*II[3]*II[10] + 
         3553718901621197460445072587953584440000000*II[4]^2*II[10] + 
         7739210766995604765943847189732258143200000*II[3]*II[5]*II[10] + 
         10553521730356707076042001489161694088000000*II[2]*II[6]*II[10] - 
         648359767837942864025877791012083507200000*II[2]^4*II[11] + 
         9002755425393213226247751409750452465600000*II[3]*II[4]*II[11] + 
         11670296522429901333624291324917064828000000*II[2]*II[5]*II[11] + 
         5753935549080960825142499737927990860000000*II[3]^2*II[12] + 
         13699913376884172565858639148634554160000000*II[2]*II[4]*II[12] + 
         17645490167507543719673918679589122189600000*II[2]*II[3]*II[13] + 
         13615415362074163196492674356801685500000000*II[2]^2*II[14] - 
         50128973664745700237229124445952076271484375*II[17]))/
       6972078301255261708231867629568, 
      (-14175*(33839049021250156263867301232640000*II[2]^8*II[3]^2 - 
         1841885333844859709721419761613537280*II[2]^3*II[3]^5 + 
         8952169285197737470719111987200000*II[2]^9*II[4] - 
         10963651190438822231327091899498496000*II[2]^4*II[3]^3*II[4] - 
         7831213825032728326847123360317440000*II[2]^5*II[3]*II[4]^2 + 
         19029423140977671955026860564614348800*II[3]^4*II[4]^2 + 
         90616693286454742569806523623669760000*II[2]*II[3]^2*II[4]^3 + 
         26969371158588734885399864038195200000*II[2]^2*II[4]^4 - 
         8527322421542205362387773637001216000*II[2]^5*II[3]^2*II[5] + 
         8288371609845552410908897921782841344*II[3]^5*II[5] - 
         3383873019870029077761956401643520000*II[2]^6*II[4]*II[5] + 
         197343036361888374779231088313958400000*II[2]*II[3]^3*II[4]*II[5] + 
         352399810955026517929322249450618880000*II[2]^2*II[3]*II[4]^2*
          II[5] + 191862134457326923988824236859023360000*II[2]^2*II[3]^2*
          II[5]^2 + 152272199294504398546981215385190400000*II[2]^3*II[4]*
          II[5]^2 - 228405206106183964916057488715872800000*II[4]*II[5]^3 - 
         3876073070428339389809390055849984000*II[2]^6*II[3]*II[6] + 
         56511874127017863882716320935139737600*II[2]*II[3]^4*II[6] + 
         403657998639068351046628826688061440000*II[2]^2*II[3]^2*II[4]*
          II[6] + 160182444009423713971758277784371200000*II[2]^3*II[4]^2*
          II[6] + 348841794823320209624252267582914560000*II[2]^3*II[3]*II[5]*
          II[6] - 720811237298187389204240879362473600000*II[4]^2*II[5]*
          II[6] - 784883407732063520275930576287486240000*II[3]*II[5]^2*
          II[6] + 59461934754068329763228167324385280000*II[2]^4*II[6]^2 - 
         825656574579200752139413635294921600000*II[3]*II[4]*II[6]^2 - 
         1070300277173482631516241168852484800000*II[2]*II[5]*II[6]^2 - 
         780897365610208230509442273116160000*II[2]^7*II[7] + 
         159393171682734816408545925395546112000*II[2]^2*II[3]^3*II[7] + 
         379509206908815541379954862011842560000*II[2]^3*II[3]*II[4]*II[7] - 
         261393087015191745128495651653382400000*II[4]^3*II[7] + 
         122989642870080637308268940455526400000*II[2]^4*II[5]*II[7] - 
         1707768300052596787987714849698341760000*II[3]*II[4]*II[5]*II[7] - 
         1106891739975692027105772868563919200000*II[2]*II[5]^2*II[7] - 
         978085559692200107727713425037947200000*II[3]^2*II[6]*II[7] - 
         2328785227285986573267930539130758400000*II[2]*II[4]*II[6]*II[7] - 
         1379357516574265021403492041815015360000*II[2]*II[3]*II[7]^2 + 
         230235604902177936875671445738422272000*II[2]^3*II[3]^2*II[8] + 
         137045602640751778680620739576791040000*II[2]^4*II[4]*II[8] - 
         951470913585777197517024145957451520000*II[3]*II[4]^2*II[8] - 
         1036046185799432029073722001185838784000*II[3]^2*II[5]*II[8] - 
         2466787315686806836180883298162850560000*II[2]*II[4]*II[5]*II[8] - 
         2825592973474309879713637248672604416000*II[2]*II[3]*II[6]*II[8] - 
         1992414122663139609765347183570282880000*II[2]^2*II[7]*II[8] + 
         169291641219633234844942888772444160000*II[2]^4*II[3]*II[9] - 
         1175346517726532295757766552789950560000*II[3]^2*II[4]*II[9] - 
         1399228104617672437691051132015352000000*II[2]*II[4]^2*II[9] - 
         3047208109752746161710491746542639840000*II[2]*II[3]*II[5]*II[9] - 
         2077651090602015634070212888146506400000*II[2]^2*II[6]*II[9] + 
         3024788305776778050378659347529851003125*II[9]^2 + 
         50490715537381841119510389822504960000*II[2]^5*II[10] - 
         490758761180771480014801147941840864000*II[3]^3*II[10] - 
         3505434906739623634739741610140749440000*II[2]*II[3]*II[4]*II[10] - 
         2272051193520490973459823318223860000000*II[2]^2*II[5]*II[10] + 
         6134482949975402411463487305052149990000*II[8]*II[10] - 
         2220108956120128333949323797886083360000*II[2]*II[3]^2*II[11] - 
         2642998337674262451973097233980955200000*II[2]^2*II[4]*II[11] + 
         6404130552244291452266876788079562075000*II[7]*II[11] - 
         3378441633340741200861448142884161600000*II[2]^2*II[3]*II[12] + 
         6910385932221703902828192915985655250000*II[6]*II[12] - 
         1726766729940915285234471918225367200000*II[2]^3*II[13] + 
         7770345073063250212572096759171534562500*II[5]*II[13] + 
         9250410835680912086560187134361793750000*II[4]*II[14] + 
         12057433028240846658938853175541818125000*II[3]*II[15] + 
         18799306469585764602656157438538331250000*II[2]*II[16]))/
       1267650600228229401496703205376, 
      (-9*(357517006992868284994396141943521280000*II[2]^10*II[3] - 
         218924674901810831362024593169009606656000*II[2]^5*II[3]^4 + 
         60797298245634661554415330789548827344896*II[3]^7 - 
         521251270224315330138291141615393177600000*II[2]^6*II[3]^2*II[4] + 
         3039876649362381935245407930966148015718400*II[2]*II[3]^5*II[4] - 
         88648523905383593301648401718312960000000*II[2]^7*II[4]^2 + 
         18094573924510161021957147132527955148800000*II[2]^2*II[3]^3*
          II[4]^2 + 14360828715708300411160658668862570496000000*II[2]^3*
          II[3]*II[4]^3 - 2967380241280165686073971427648680960000000*
          II[4]^5 - 193056798940752247572263925643739136000000*II[2]^7*II[3]*
          II[5] + 9851490900482668341171014011725557268480000*II[2]^2*II[3]^4*
          II[5] + 46912043608007047303712451336291483648000000*II[2]^3*
          II[3]^2*II[4]*II[5] + 13961972114715555211185346236341944320000000*
          II[2]^4*II[4]^2*II[5] - 
         64622951651449013187122786756145116160000000*II[3]*II[4]^3*II[5] + 
         15203037329692638672764620219589885952000000*II[2]^4*II[3]*II[5]^2 - 
         105550827854809519503993614081256754560000000*II[3]^2*II[4]*
          II[5]^2 - 125656232174083660599424145040135125760000000*II[2]*
          II[4]^2*II[5]^2 - 91217122643293025930904077544566178432000000*
          II[2]*II[3]*II[5]^3 - 32907541212162414639004211500548096000000*
          II[2]^8*II[6] + 17911872447403028640443697692806270156800000*
          II[2]^3*II[3]^3*II[6] + 
         31985611101707764795935970752414351360000000*II[2]^4*II[3]*II[4]*
          II[6] - 111033988042620997906383669229245934080000000*II[3]^2*
          II[4]^2*II[6] - 88122552675838990332354224153681541120000000*II[2]*
          II[4]^3*II[6] + 8292598801315820241470185441061634048000000*II[2]^5*
          II[5]*II[6] - 80602455795025231653125105145484467763200000*II[3]^3*
          II[5]*II[6] - 575734048399487393159040505483506975744000000*II[2]*
          II[3]*II[4]*II[5]*II[6] - 
         186581212814228898472435665412348452480000000*II[2]^2*II[5]^2*
          II[6] - 164869306905430829152302117859654693632000000*II[2]*II[3]^2*
          II[6]^2 - 196273743903261196455996499810729305600000000*II[2]^2*
          II[4]*II[6]^2 + 18945324842562465434435579287514185728000000*
          II[2]^4*II[3]^2*II[7] + 9021618506660085276808246106224066560000000*
          II[2]^5*II[4]*II[7] - 87688386231258696703257971874136597401600000*
          II[3]^3*II[4]*II[7] - 313174016272743790703347050062836055040000000*
          II[2]*II[3]*II[4]^2*II[7] - 
         341011728891190088742563146057660035840000000*II[2]*II[3]^2*II[5]*
          II[7] - 405967914836390457435387152886752355840000000*II[2]^2*II[4]*
          II[5]*II[7] - 465017825357578788378612822485852115456000000*II[2]^2*
          II[3]*II[6]*II[7] + 475582570718591871513320439214438481160000000*
          II[6]^2*II[7] - 109299493345360868164450746964730476800000000*
          II[2]^3*II[7]^2 + 491841804009387503432991416206777176420000000*
          II[5]*II[7]^2 + 10946231240753144096464867838671076720640000*
          II[2]^5*II[3]*II[8] - 26598812291984262137489532788109653505024000*
          II[3]^4*II[8] - 379984499058440030100608902645556245094400000*II[2]*
          II[3]^2*II[4]*II[8] - 226182124679931058921751778596665297920000000*
          II[2]^2*II[4]^2*II[8] - 
         492574437365918786478327408426331762176000000*II[2]^2*II[3]*II[5]*
          II[8] - 223898356073424376893053684869943565312000000*II[2]^3*II[6]*
          II[8] + 1007530483392692127715182655556279074032000000*II[5]*II[6]*
          II[8] + 1096104594978720142038000119812925014560000000*II[4]*II[7]*
          II[8] + 664970165820522186402187919240625805591680000*II[3]*
          II[8]^2 + 2682910523839648367029327705454247936000000*II[2]^6*
          II[9] - 156464216206123139741643060657710407910400000*II[2]*II[3]^3*
          II[9] - 558802934887189384006203695603535118080000000*II[2]^2*II[3]*
          II[4]*II[9] - 241459011523421900371817059115332022400000000*II[2]^3*
          II[5]*II[9] + 543276241177987998304107984256616885025000000*II[5]^2*
          II[9] + 1142996770203298224273199795147062930360000000*II[4]*II[6]*
          II[9] + 1354011649868550485105993679966344970612000000*II[3]*II[7]*
          II[9] + 1955802281785215897593854075510297472904000000*II[2]*II[8]*
          II[9] - 349987125541996027058035640925177806976000000*II[2]^2*
          II[3]^2*II[10] - 277768638205759941889270387547836454400000000*
          II[2]^3*II[4]*II[10] + 
         1249943836729799500719839330111209819800000000*II[4]*II[5]*II[10] + 
         1431753945606061436442225944905466827464000000*II[3]*II[6]*II[10] + 
         2019148104693232787139190918256377273560000000*II[2]*II[7]*II[10] - 
         351840299674202289128687733433061588736000000*II[2]^3*II[3]*II[11] + 
         727008152056251924338296141135938767640000000*II[4]^2*II[11] + 
         1583262300034489314861324329684103513468000000*II[3]*II[5]*II[11] + 
         2159002518955380792606032192212551651240000000*II[2]*II[6]*II[11] - 
         133852818552313456675725814375487280000000000*II[2]^4*II[12] + 
         1858612270703867770880259505101409982640000000*II[3]*II[4]*II[12] + 
         2409321652219279282850250752096056827000000000*II[2]*II[5]*II[12] + 
         1196946383207804236786454845489547328301200000*II[3]^2*II[13] + 
         2849883334324900598970972026793739045800000000*II[2]*II[4]*II[13] + 
         3694293463365828818351061222773574819000000000*II[2]*II[3]*II[14] + 
         2866273456712261419128386342372634022500000000*II[2]^2*II[15] - 
         10687019766526976188670228102120354546068359375*II[18]))/
       40564819207303340847894502572032, 
      (-5*(284068899571244187626727460506173440000*II[2]^12 - 
         2186790827220503645672491568940001001472000*II[2]^7*II[3]^3 + 
         22317988228291974410911913077595212093587456*II[2]^2*II[3]^6 - 
         1952498683637100793549314320682398515200000*II[2]^8*II[3]*II[4] + 
         265691257789414803633271830594111182733312000*II[2]^3*II[3]^4*
          II[4] + 474450324920020331824945055443033286246400000*II[2]^4*
          II[3]^2*II[4]^2 + 75309838031916754189393897494617260032000000*
          II[2]^5*II[4]^3 - 731998631409280018394067526563501353902080000*
          II[3]^3*II[4]^3 - 1307144919820999301837279171359385339289600000*
          II[2]*II[3]*II[4]^4 - 281225099907818683530446120488324300800000*
          II[2]^9*II[5] + 344415810991643846562216618366007176069120000*
          II[2]^4*II[3]^3*II[5] + 
         492024303343435237504563872056566192537600000*II[2]^5*II[3]*II[4]*
          II[5] - 1195597829864790995485043456415107008072704000*II[3]^4*
          II[4]*II[5] - 8540013945894603464147938515472645657497600000*II[2]*
          II[3]^2*II[4]^2*II[5] - 
         3388906138251423004147588265748605795328000000*II[2]^2*II[4]^3*
          II[5] + 53150962476845435796348374735684429414400000*II[2]^6*
          II[5]^2 - 3099708936168064614853879914277357386193920000*II[2]*
          II[3]^3*II[5]^2 - 11070427332701319647480149135623383725516800000*
          II[2]^2*II[3]*II[4]*II[5]^2 - 
         1594511610879314068476181197298284797568000000*II[2]^3*II[5]^3 + 
         1793806328590073860238251769547551587774500000*II[5]^4 + 
         281795754225298741113517919499857465180160000*II[2]^5*II[3]^2*
          II[6] - 273900609296176855026198126685940516058439680*II[3]^5*
          II[6] + 111824103152758150827395275396928923238400000*II[2]^6*II[4]*
          II[6] - 6521465568345156749896114507215944982405120000*II[2]*
          II[3]^3*II[4]*II[6] - 
         11645514492930361023935773007467923073228800000*II[2]^2*II[3]*
          II[4]^2*II[6] - 12680672041143785388724516198046891084544000000*
          II[2]^2*II[3]^2*II[5]*II[6] - 
         10064060320249974821170557151758650434560000000*II[2]^3*II[4]*II[5]*
          II[6] + 22643892923141200899292544492934785591688000000*II[4]*
          II[5]^2*II[6] - 5763962156137124488848641418665185742745600000*
          II[2]^3*II[3]*II[6]^2 + 
         11910099549741929949425813097241879574640000000*II[4]^2*II[6]^2 + 
         25937551541289069114883605698185759005489600000*II[3]*II[5]*
          II[6]^2 + 11789837460452086834301877562715556325296000000*II[2]*
          II[6]^3 + 132468561004318831232893580250272177848320000*II[2]^6*
          II[3]*II[7] - 1931357221620424761666276086009741876063232000*II[2]*
          II[3]^4*II[7] - 13795456429874292487559892700226041681612800000*
          II[2]^2*II[3]^2*II[4]*II[7] - 
         5474406451483649079538465820898649660416000000*II[2]^3*II[4]^2*
          II[7] - 11922041385018367011484119435257799361228800000*II[2]^3*
          II[3]*II[5]*II[7] + 24634564884574527873325138515742242676464000000*
          II[4]^2*II[5]*II[7] + 
         26824305444420724089969923980063754272005600000*II[3]*II[5]^2*
          II[7] - 4064346659460659600990243300838824100096000000*II[2]^4*
          II[6]*II[7] + 56435551834147094992589309210366700138297600000*II[3]*
          II[4]*II[6]*II[7] + 73157452971863292074869781364400297651344000000*
          II[2]*II[5]*II[6]*II[7] + 
         16713606683589925153610108123368658426556000000*II[3]^2*II[7]^2 + 
         39794438797396453533191200826952559357296000000*II[2]*II[4]*
          II[7]^2 + 27334879999966201315114327265272261509120000*II[2]^7*
          II[8] - 5579496035586329143424266621968857249476608000*II[2]^2*
          II[3]^3*II[8] - 13284560433814924335498101446564013129318400000*
          II[2]^3*II[3]*II[4]*II[8] + 
         9149981263876989919436231315003819464512000000*II[4]^3*II[8] - 
         4305196832842290055406855959356876001843200000*II[2]^4*II[5]*II[8] + 
         59779880842506053052976770141916311067948800000*II[3]*II[4]*II[5]*
          II[8] + 38746354729396485718319834155544047567569600000*II[2]*
          II[5]^2*II[8] + 34237570055574832368854950804994250148045440000*
          II[3]^2*II[6]*II[8] + 
         81518304932179845076517592638598110458329600000*II[2]*II[4]*II[6]*
          II[8] + 96567843680247784647167159659798383294324480000*II[2]*II[3]*
          II[7]*II[8] + 34871843872557509662680595023424754149395840000*
          II[2]^2*II[8]^2 - 8205170160950711050985151088067408390630400000*
          II[2]^3*II[3]^2*II[9] - 
         4884046839786078342081511673236529558400000000*II[2]^4*II[4]*II[9] + 
         33908756018432763291577270465706115590232000000*II[3]*II[4]^2*
          II[9] + 36922869674645780244419895986562202999066800000*II[3]^2*
          II[5]*II[9] + 87911897492776856811080835805757443184760000000*II[2]*
          II[4]*II[5]*II[9] + 
         100699088332321062001404314238819965711054400000*II[2]*II[3]*II[6]*
          II[9] + 71006016935411901672787954397494506189276000000*II[2]^2*
          II[7]*II[9] - 6117911667101536947276345891174620739916800000*
          II[2]^4*II[3]*II[10] + 
         42475181002464347043993185603241578149108800000*II[3]^2*II[4]*
          II[10] + 50565865970674519672174926014826414524880000000*II[2]*
          II[4]^2*II[10] + 110121225273822083658991804655603584650964800000*
          II[2]*II[3]*II[5]*II[10] + 
         75082917431528120200838949226736037106776000000*II[2]^2*II[6]*
          II[10] - 218622228700180263891108024237599375576442281250*II[9]*
          II[10] - 1845091014974077215408971803470502210483200000*II[2]^5*
          II[11] + 17933966331073758226811393983353201725818080000*II[3]^3*
          II[11] + 128100201132831500723567864692559612913014400000*II[2]*
          II[3]*II[4]*II[11] + 
         83028199716416010509065451937408865390836000000*II[2]^2*II[5]*
          II[11] - 224174539270621147031009851051377434998478925000*II[8]*
          II[11] + 81872741941880993383653030886535686074696000000*II[2]*
          II[3]^2*II[12] + 97467886860486258601639548189927836424720000000*
          II[2]^2*II[4]*II[12] - 
         236170501239457312027259930604050798441885625000*II[7]*II[12] + 
         125538645547261755747640715921226973076623200000*II[2]^2*II[3]*
          II[13] - 256781744990298006493602876469872908043389062500*II[6]*
          II[13] + 64577720187298010890811668442114105379000000000*II[2]^3*
          II[14] - 290596625041998490550995648060805421978351562500*II[5]*
          II[14] - 347857044569186138222523597839392195941984375000*II[4]*
          II[15] - 455580542261612901805010433044427938307721875000*II[3]*
          II[16] - 713285166275666568675533211741452093266951171875*II[2]*
          II[17]))/243388915243820045087367015432192, 
      (14175*(1712298495876961432054023146027614208000*II[2]^9*II[3]^2 - 
         209705250712138074513612667339659823546368*II[2]^4*II[3]^5 + 
         407691409345314403079423714949857280000*II[2]^10*II[4] - 
         998599551667027885807233883654708002816000*II[2]^5*II[3]^3*II[4] + 
         485311671848041497375817634160946182881280*II[3]^6*II[4] - 
         594406356603865471767597998589880565760000*II[2]^6*II[3]*II[4]^2 + 
         8666306643432610853061543312031834767360000*II[2]*II[3]^4*II[4]^2 + 
         20634127371609115642471742528357994332160000*II[2]^2*II[3]^2*
          II[4]^3 + 4094085607058010868383716671202544844800000*II[2]^3*
          II[4]^4 - 647242508796519112271013634300182528000000*II[2]^6*
          II[3]^2*II[5] + 3774658180642398609875074589530323242188800*II[2]*
          II[3]^5*II[5] - 220151204476912742733238933984232079360000*II[2]^7*
          II[4]*II[5] + 44936546164516721396919843768076109217792000*II[2]^2*
          II[3]^3*II[4]*II[5] + 53496054464727685720147578339325862215680000*
          II[2]^3*II[3]*II[4]^2*II[5] - 
         18423208562775601783760624034481046630400000*II[4]^4*II[5] + 
         29125631032792179569387410805812069171200000*II[2]^3*II[3]^2*
          II[5]^2 + 17336739127775589578037194593674036019200000*II[2]^4*
          II[4]*II[5]^2 - 120364968151630732615571741879176183572480000*II[3]*
          II[4]^2*II[5]^2 - 43688027489858935323100841113243957900800000*
          II[3]^2*II[5]^3 - 104019434434406058298990344902728464537600000*
          II[2]*II[4]*II[5]^3 - 252173210796741796762708094709814788096000*
          II[2]^7*II[3]*II[6] + 12868193393270505004248376009527401820979200*
          II[2]^2*II[3]^4*II[6] + 
         61277301765425376673446700083845124587520000*II[2]^3*II[3]^2*II[4]*
          II[6] + 18237348986539671589081426264865606860800000*II[2]^4*
          II[4]^2*II[6] - 84411795989878965133111943850182896926720000*II[3]*
          II[4]^3*II[6] + 39716895246487159151752931245489266032640000*
          II[2]^4*II[3]*II[5]*II[6] - 
         275745212937513466184319696215303054192640000*II[3]^2*II[4]*II[5]*
          II[6] - 328269124821773983339556656870578357657600000*II[2]*II[4]^2*
          II[5]*II[6] - 357448619186019040840038407279518147860480000*II[2]*
          II[3]*II[5]^2*II[6] + 5415957441770579780587478076834458173440000*
          II[2]^5*II[6]^2 - 52642270441009242781418155784390550042624000*
          II[3]^3*II[6]^2 - 376017379276285945232233810977520107233280000*
          II[2]*II[3]*II[4]*II[6]^2 - 
         243715734291009250168308030626521138022400000*II[2]^2*II[5]*
          II[6]^2 - 44453753148995301777678405386580787200000*II[2]^8*II[7] + 
         24196679328047394195331954965958998491136000*II[2]^3*II[3]^3*II[7] + 
         43208490520063734891954452565688546099200000*II[2]^4*II[3]*II[4]*
          II[7] - 149993275442819144699176997677331559321600000*II[3]^2*
          II[4]^2*II[7] - 119042649881537757923116609224179182387200000*II[2]*
          II[4]^3*II[7] + 11202236761625572979719349961390209433600000*
          II[2]^5*II[5]*II[7] - 108884012378498272000772327661925752207360000*
          II[3]^3*II[5]*II[7] - 777745348686628954802968964898010557358080000*
          II[2]*II[3]*II[4]*II[5]*II[7] - 
         252047896180043302487793385449572069606400000*II[2]^2*II[5]^2*
          II[7] - 445435993908483072385671942539263827701760000*II[2]*II[3]^2*
          II[6]*II[7] - 530282587706282766911748672186572324659200000*II[2]^2*
          II[4]*II[6]*II[7] - 314090471115472612689836772631039842969600000*
          II[2]^2*II[3]*II[7]^2 + 
         642453648113414447583150696277112832578400000*II[6]*II[7]^2 + 
         26213152222868684888154265357050842775552000*II[2]^4*II[3]^2*II[8] + 
         12482492417558520457897641018651051294720000*II[2]^5*II[4]*II[8] - 
         121327899731202776725778975510807613726720000*II[3]^3*II[4]*II[8] - 
         433315266510190746027459600470208979353600000*II[2]*II[3]*II[4]^2*
          II[8] - 471832201022384922417778524782818013614080000*II[2]*II[3]^2*
          II[5]*II[8] - 561706741134725677484930964279864462090240000*II[2]^2*
          II[4]*II[5]*II[8] - 643409571144390773365299638393478058696704000*
          II[2]^2*II[3]*II[6]*II[8] + 
         658028282016222152965472646802392912778560000*II[6]^2*II[8] - 
         302458444830853861348053429551540119756800000*II[2]^3*II[7]*II[8] + 
         1361049950998578543729801227362184675400000000*II[5]*II[7]*II[8] + 
         758299259795086371459919247537004682588800000*II[4]*II[8]^2 + 
         15419550233518281000976957497476441210880000*II[2]^5*II[3]*II[9] - 
         37468912009259534673065053751340296129280000*II[3]^4*II[9] - 
         535271825698985289429695579759041473792000000*II[2]*II[3]^2*II[4]*
          II[9] - 318615168902757537395564944561311466752000000*II[2]^2*
          II[4]^2*II[9] - 693873067026121376918399363859089812853760000*
          II[2]^2*II[3]*II[5]*II[9] - 
         315397843547032832051157788955119201740800000*II[2]^3*II[6]*II[9] + 
         1419276686893449028254509886051851060074800000*II[5]*II[6]*II[9] + 
         1544048266554932088871256267986463469060000000*II[4]*II[7]*II[9] + 
         1873445319728461585948802530535224235776800000*II[3]*II[8]*II[9] + 
         1377537645063019406000376845506693662472500000*II[2]*II[9]^2 + 
         3832356549337220546026200334549507276800000*II[2]^6*II[10] - 
         223499474884407246966135609817688024279040000*II[2]*II[3]^3*II[10] - 
         798214883156049113066556017314348836188160000*II[2]^2*II[3]*II[4]*
          II[10] - 344908752939980596428054614543137075660800000*II[2]^3*
          II[5]*II[10] + 776037252880497681156761093595061557675000000*
          II[5]^2*II[10] + 1632701755571673384440075234810738005876800000*
          II[4]*II[6]*II[10] + 1934123710657048784729422534705281764220000000*
          II[3]*II[7]*II[10] + 2793743013498227553704140111122822155544000000*
          II[2]*II[8]*II[10] - 505536117360814869084586710462672256527360000*
          II[2]^2*II[3]^2*II[11] - 
         401220386864505312364873227785788883865600000*II[2]^3*II[4]*II[11] + 
         1805474428365151027308736620330691880210400000*II[4]*II[5]*II[11] + 
         2068088989353742851023721619711844793954720000*II[3]*II[6]*II[11] + 
         2916544904212321207248480831963196334527200000*II[2]*II[7]*II[11] - 
         512864345883467128073417109937201774694400000*II[2]^3*II[3]*II[12] + 
         1059734992498217321242877489443479204600000000*II[4]^2*II[12] + 
         2307867423219588242162568831200909060940000000*II[3]*II[5]*II[12] + 
         3147101813695618148031176374154969665992000000*II[2]*II[6]*II[12] - 
         196598621181623375934787049597624231923200000*II[2]^4*II[13] + 
         2729877471325182398946140357198551435140000000*II[3]*II[4]*II[13] + 
         3538741151017860966381387665782023452730000000*II[2]*II[5]*II[13] + 
         1769365112459105269536997294787895984150000000*II[3]^2*II[14] + 
         4212787092426965149828164795414268215000000000*II[2]*II[4]*II[14] + 
         5491150337507705836741729240768793812500000000*II[2]*II[3]*II[15] + 
         4280748944820857108950964711622684459300000000*II[2]^2*II[16] - 
         16139477456798681441875142961239131924716796875*II[19]))/
       1298074214633706907132624082305024, 
      (945*(9589555230166605924621789358205173760000*II[2]^11*II[3] - 
         10765654133207401913983969591505354489856000*II[2]^6*II[3]^4 + 
         17938399278686181932370427855433209500401664*II[2]*II[3]^7 - 
         21970784664980832943018007477504232652800000*II[2]^7*II[3]^2*II[4] + 
         448461231085254309731873345598439479430348800*II[2]^2*II[3]^5*
          II[4] - 3269471243042353241015162645281505280000000*II[2]^8*
          II[4]^2 + 1779613027675057003399896730406706000691200000*II[2]^3*
          II[3]^3*II[4]^2 + 1059296432495286195080564697709700913561600000*
          II[2]^4*II[3]*II[4]^3 - 
         1838614912366319169804276869887553237299200000*II[3]^2*II[4]^4 - 
         875533342055351790604954382580102912000000000*II[2]*II[4]^5 - 
         7120182117674536630130078304641954611200000*II[2]^8*II[3]*II[5] + 
         968900465160664780288545652991746488238080000*II[2]^3*II[3]^4*
          II[5] + 3460368486402012871337372925946913267712000000*II[2]^4*
          II[3]^2*II[4]*II[5] + 823899569163709425395633403618717351936000000*
          II[2]^5*II[4]^2*II[5] - 
         8008189709887463830517049299932033458892800000*II[3]^3*II[4]^2*
          II[5] - 19067171312692333608997901579634729129984000000*II[2]*II[3]*
          II[4]^3*II[5] + 897135123080521834436550639594440282112000000*
          II[2]^5*II[3]*II[5]^2 - 
         2180007284274137657974822003692498821425920000*II[3]^4*II[5]^2 - 
         31143047706973914686535569473317388828723200000*II[2]*II[3]^2*II[4]*
          II[5]^2 - 18537579999702800972961132744784165987584000000*II[2]^2*
          II[4]^2*II[5]^2 - 13456910461086975595089273892832819638656000000*
          II[2]^2*II[3]*II[5]^3 - 1078818576169144170114139336795068825600000*
          II[2]^9*II[6] + 1321231659461825612045310581413546220912640000*
          II[2]^4*II[3]^3*II[6] + 
         1887479092992631067740804229045914219315200000*II[2]^5*II[3]*II[4]*
          II[6] - 4586508838143937191541883363400677195704320000*II[3]^4*
          II[4]*II[6] - 32760868412747880620461556468598543834931200000*II[2]*
          II[3]^2*II[4]^2*II[6] - 
         13000380797426714539925083926594056718336000000*II[2]^2*II[4]^3*
          II[6] + 407789856048377491089237828761845211136000000*II[2]^6*II[5]*
          II[6] - 23781964676212619462556113474869396521062400000*II[2]*
          II[3]^3*II[5]*II[6] - 
         84935824589237540335835011650622990590566400000*II[2]^2*II[3]*II[4]*
          II[5]*II[6] - 18350384408633676434790878768519813562624000000*
          II[2]^3*II[5]^2*II[6] + 
         27525339853593468121893579855719205510090000000*II[5]^3*II[6] - 
         24322532589828041429676432100147471551744000000*II[2]^2*II[3]^2*
          II[6]^2 - 19303651159079216649955110452593400896512000000*II[2]^3*
          II[4]*II[6]^2 + 86865683032408604626210082816095582584456000000*
          II[4]*II[5]*II[6]^2 + 
         33166898500313393842075207822138312182945600000*II[3]*II[6]^3 + 
         1117968433405166259373627580894462382243840000*II[2]^5*II[3]^2*
          II[7] - 1086649830496040486253794420672528057591193600*II[3]^5*
          II[7] + 443639514466782860364185531324582117376000000*II[2]^6*II[4]*
          II[7] - 25872686884214024834527436956496689548288000000*II[2]*
          II[3]^3*II[4]*II[7] - 
         46201355203919355229506889848767250711552000000*II[2]^2*II[3]*
          II[4]^2*II[7] - 50308144336143863848411175533097713766860800000*
          II[2]^2*II[3]^2*II[5]*II[7] - 
         39927210093842931424760533912612249795584000000*II[2]^3*II[4]*II[5]*
          II[7] + 89835449981797802982791628418884777274500000000*II[4]*
          II[5]^2*II[7] - 45734806190769756708724864806971228038963200000*
          II[2]^3*II[3]*II[6]*II[7] + 
         94502226732457709294047724840878078675440000000*II[4]^2*II[6]*
          II[7] + 205804857379606703249473167869338093034136000000*II[3]*
          II[5]*II[6]*II[7] + 
         140321889013460798003914860799199228770248000000*II[2]*II[6]^2*
          II[7] - 8062248338983226461147896251543653507968000000*II[2]^4*
          II[7]^2 + 111948796209562168175556082888841719024104000000*II[3]*
          II[4]*II[7]^2 + 145119218566008935527703532942814208968740000000*
          II[2]*II[5]*II[7]^2 + 538282633999214609091654189504031651921920000*
          II[2]^6*II[3]*II[8] - 
         7848048676989093317910868213918350189582336000*II[2]*II[3]^4*II[8] - 
         56057646632125386577093303478960906184499200000*II[2]^2*II[3]^2*
          II[4]*II[8] - 22245159944206539829649261664203432343552000000*
          II[2]^3*II[4]^2*II[8] - 
         48445016933676515974180540674176065961779200000*II[2]^3*II[3]*II[5]*
          II[8] + 100102358697035785084777675101606214625808000000*II[4]^2*
          II[5]*II[8] + 109000350400953410176632107571425086045466400000*
          II[3]*II[5]^2*II[8] - 
         16515393567358627149736524484950419179622400000*II[2]^4*II[6]*
          II[8] + 229325412843754100199518728904828623689926400000*II[3]*
          II[4]*II[6]*II[8] + 
         297274520459629863226978325674719948631152000000*II[2]*II[5]*II[6]*
          II[8] + 135831211583612945523200082540299315947556160000*II[3]^2*
          II[7]*II[8] + 323408544714389090187991014566618209462560000000*
          II[2]*II[4]*II[7]*II[8] + 
         196201191824945734970212502909098880363425920000*II[2]*II[3]*
          II[8]^2 + 113084910569811930287308860926068936704000000*II[2]^7*
          II[9] - 23082561333218471113572316411783746496896000000*II[2]^2*
          II[3]^3*II[9] - 54958632742202279389217996137591544133120000000*
          II[2]^3*II[3]*II[4]*II[9] + 
         37853833175990291585629021334251158523800000000*II[4]^3*II[9] - 
         17810718555258111214969025241721537773504000000*II[2]^4*II[5]*
          II[9] + 247311719758934405707106611476289784273940000000*II[3]*
          II[4]*II[5]*II[9] + 
         160295084578656276668185285229675257037745000000*II[2]*II[5]^2*
          II[9] + 141642172508704248267699775620114954996298800000*II[3]^2*
          II[6]*II[9] + 337244204385606291751624263472880562578040000000*
          II[2]*II[4]*II[6]*II[9] + 
         399504689237098884194036228345888260799028000000*II[2]*II[3]*II[7]*
          II[9] + 288531979429720047967319988677578549342308000000*II[2]^2*
          II[8]*II[9] - 34421460890914564631856947020530992593766400000*
          II[2]^3*II[3]^2*II[10] - 
         20489022130303933560812522392641572523264000000*II[2]^4*II[4]*
          II[10] + 142250726235042085217345750635753932772920000000*II[3]*
          II[4]^2*II[10] + 154895241297594951325149431566448090474319600000*
          II[3]^2*II[5]*II[10] + 
         368799217701038053232869425878660106705240000000*II[2]*II[4]*II[5]*
          II[10] + 422442757524331744082795764600244447639688000000*II[2]*
          II[3]*II[6]*II[10] + 
         297877144756176076711607855421632187209100000000*II[2]^2*II[7]*
          II[10] - 458571399316335520576927531458111754349120156250*
          II[10]^2 - 25952762457509160194499309879988882987545600000*II[2]^4*
          II[3]*II[11] + 180184260549532064634358911273392066235448800000*
          II[3]^2*II[4]*II[11] + 
         214505667758564308563772240423709565093720000000*II[2]*II[4]^2*
          II[11] + 467145694879121939760872604767532442493628000000*II[2]*
          II[3]*II[5]*II[11] + 
         318509327947363022607926055549486634786356000000*II[2]^2*II[6]*
          II[11] - 927418908421382546107499222565594441341059218750*II[9]*
          II[11] - 7898689317676433506575530250282877820160000000*II[2]^5*
          II[12] + 76774166311183328070769236654031018045956000000*II[3]^3*
          II[12] + 548388425244304128451569564502364590125360000000*II[2]*
          II[3]*II[4]*II[12] + 
         355437945720452080153139838659005981167900000000*II[2]^2*II[5]*
          II[12] - 959676957410482289422074915894912549816318750000*II[8]*
          II[12] + 353162160327547125904920816227966747370406800000*II[2]*
          II[3]^2*II[13] + 420432313579938057201898283543966960848500000000*
          II[2]^2*II[4]*II[13] - 
         1018734000945711733889153168674913191748579062500*II[7]*II[13] + 
         545004873450845437033236673438953660805500000000*II[2]^2*II[3]*
          II[14] - 1114776263674725437157895580475141107837578125000*II[6]*
          II[14] + 281899870742086512083090487136613929387500000000*II[2]^3*
          II[15] - 1268538507069840428955215756853478529651132812500*II[5]*
          II[15] - 1525753690451829323784938116354399456214531250000*II[4]*
          II[16] - 2006597359169997617313766572439039705799806640625*II[3]*
          II[17] - 3153233305850012027036068354762458293961011718750*II[2]*
          II[18]))/2596148429267413814265248164610048}, 0, 39, 1]

